Pipit: Scripting the analysis of parallel execution traces

Performance analysis is a critical step in the oft-repeated, iterative process of performance tuning of parallel programs. Per-process, per-thread traces (detailed logs of events with timestamps) enable in-depth analysis of parallel program execution to identify different kinds of performance issues. Often times, trace collection tools provide a graphical tool to analyze the trace output. However, these GUI-based tools only support specific file formats, are challenging to scale to large trace sizes, limit data exploration to the implemented graphical views, and do not support automated comparisons of two or more datasets. In this paper, we present a programmatic approach to analyzing parallel execution traces by leveraging pandas, a powerful Python-based data analysis library. We have developed a Python library, Pipit, on top of pandas that can read traces in different file formats (OTF2, HPCToolkit, Projections, Nsight Systems, etc.) and provides a uniform data structure in the form of a pandas DataFrame. Pipit provides operations to aggregate, filter, and transform the events in a trace to present the data in different ways. We also provide several functions to quickly and easily identify performance issues in parallel executions. More importantly, the API is easily extensible to support custom analyses by different end users.

==> code/kripke-calc-idle-time.py <==
kripke_32 = finch.Trace.from_otf2('./kripke_32')

idle_times = kripke_32.idle_time(MPI_events=True)
idle_times = idle_times.sort_values(by=['Idle Time'],ascending=False)
display(idle_times)

==> code/laghos-32-comm-over-time.py <==
laghos_32.plot_comm_over_time()

==> code/laghos-32-message-histogram.py <==
laghos_32.message_histogram()

==> code/teaser.py <==
trace = finch.Trace.from_otf2('ping-pong')
trace.plot_timeline(instant_events=...)


==> code/utilization.py <==
tortuga_64 = finch.Trace.from_otf2('tortuga_64')
tortuga_64.plot_time_profile(num_bins=100)

==> figs/case-studies/multirun.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "# sys.path.append(\"/Users/adi/School/Research/pipit\")\n",
    "sys.path.append(\"/home/rakrish/projects/pipit\")\n",
    "import pipit\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import font_manager as fm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [],
   "source": [
    "# sizes = [16, 32, 64, 128, 256]\n",
    "# traces = [pipit.Trace.from_otf2(\"/Users/adi/School/Research/traces/tortuga/\"+ str(size)) for size in sizes]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "# multirun_df = pipit.Trace.multirun_analysis(traces)\n",
    "# multirun_df.drop([\"MPI_Init\", \"writeSingleField\"], axis = 1, inplace = True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>Name</th>\n",
       "      <th>computeRhs</th>\n",
       "      <th>gradC2C</th>\n",
       "      <th>MPI_Wait</th>\n",
       "      <th>setGhostCvsInterfaces</th>\n",
       "      <th>endGhostCvsInterfaces</th>\n",
       "      <th>MPI_Bcast</th>\n",
       "      <th>run</th>\n",
       "      <th>advanceTimestep_RK3</th>\n",
       "      <th>spectralRadius</th>\n",
       "      <th>MPI_Reduce</th>\n",
       "      <th>MPI_Isend</th>\n",
       "      <th>computeVelocityGradient</th>\n",
       "      <th>MPI_Irecv</th>\n",
       "      <th>MPI_Barrier</th>\n",
       "      <th>MPI_Allreduce</th>\n",
       "      <th>time-loop</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Number of Processes</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>3.021824e+08</td>\n",
       "      <td>5.266552e+07</td>\n",
       "      <td>3.633939e+07</td>\n",
       "      <td>1.749993e+07</td>\n",
       "      <td>1.516629e+07</td>\n",
       "      <td>2.223580e+07</td>\n",
       "      <td>1.631792e+07</td>\n",
       "      <td>1.073275e+07</td>\n",
       "      <td>1.540317e+07</td>\n",
       "      <td>3.449538e+06</td>\n",
       "      <td>4.921698e+06</td>\n",
       "      <td>2.300964e+06</td>\n",
       "      <td>1.474385e+06</td>\n",
       "      <td>1.127440e+06</td>\n",
       "      <td>305174.805924</td>\n",
       "      <td>108849.770575</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>32</th>\n",
       "      <td>3.593897e+08</td>\n",
       "      <td>6.459017e+07</td>\n",
       "      <td>3.239433e+07</td>\n",
       "      <td>2.007468e+07</td>\n",
       "      <td>1.732592e+07</td>\n",
       "      <td>2.054251e+07</td>\n",
       "      <td>1.876178e+07</td>\n",
       "      <td>1.392044e+07</td>\n",
       "      <td>1.705465e+07</td>\n",
       "      <td>4.612167e+06</td>\n",
       "      <td>5.701082e+06</td>\n",
       "      <td>2.921724e+06</td>\n",
       "      <td>1.268819e+06</td>\n",
       "      <td>3.659647e+05</td>\n",
       "      <td>187252.709041</td>\n",
       "      <td>70491.896850</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>64</th>\n",
       "      <td>4.527277e+08</td>\n",
       "      <td>1.053937e+08</td>\n",
       "      <td>7.770124e+07</td>\n",
       "      <td>3.071575e+07</td>\n",
       "      <td>2.870159e+07</td>\n",
       "      <td>2.187696e+07</td>\n",
       "      <td>2.416414e+07</td>\n",
       "      <td>2.195970e+07</td>\n",
       "      <td>1.727128e+07</td>\n",
       "      <td>1.078930e+07</td>\n",
       "      <td>7.023484e+06</td>\n",
       "      <td>5.230773e+06</td>\n",
       "      <td>2.961271e+06</td>\n",
       "      <td>1.051799e+06</td>\n",
       "      <td>337845.564495</td>\n",
       "      <td>136012.578095</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>128</th>\n",
       "      <td>4.368499e+08</td>\n",
       "      <td>9.569441e+07</td>\n",
       "      <td>9.286200e+07</td>\n",
       "      <td>2.989702e+07</td>\n",
       "      <td>3.065985e+07</td>\n",
       "      <td>2.392863e+07</td>\n",
       "      <td>2.361672e+07</td>\n",
       "      <td>2.045853e+07</td>\n",
       "      <td>1.696519e+07</td>\n",
       "      <td>9.622369e+06</td>\n",
       "      <td>6.890914e+06</td>\n",
       "      <td>5.001051e+06</td>\n",
       "      <td>3.078582e+06</td>\n",
       "      <td>9.929060e+05</td>\n",
       "      <td>384206.052051</td>\n",
       "      <td>101277.665602</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>256</th>\n",
       "      <td>4.353201e+08</td>\n",
       "      <td>9.212073e+07</td>\n",
       "      <td>9.426601e+07</td>\n",
       "      <td>2.908435e+07</td>\n",
       "      <td>3.127370e+07</td>\n",
       "      <td>2.739652e+07</td>\n",
       "      <td>2.704699e+07</td>\n",
       "      <td>1.882587e+07</td>\n",
       "      <td>1.692384e+07</td>\n",
       "      <td>2.373934e+07</td>\n",
       "      <td>6.644304e+06</td>\n",
       "      <td>4.508243e+06</td>\n",
       "      <td>2.729943e+06</td>\n",
       "      <td>1.292455e+06</td>\n",
       "      <td>436932.791537</td>\n",
       "      <td>104188.373243</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "Name                   computeRhs       gradC2C      MPI_Wait  \\\n",
       "Number of Processes                                             \n",
       "16                   3.021824e+08  5.266552e+07  3.633939e+07   \n",
       "32                   3.593897e+08  6.459017e+07  3.239433e+07   \n",
       "64                   4.527277e+08  1.053937e+08  7.770124e+07   \n",
       "128                  4.368499e+08  9.569441e+07  9.286200e+07   \n",
       "256                  4.353201e+08  9.212073e+07  9.426601e+07   \n",
       "\n",
       "Name                 setGhostCvsInterfaces  endGhostCvsInterfaces  \\\n",
       "Number of Processes                                                 \n",
       "16                            1.749993e+07           1.516629e+07   \n",
       "32                            2.007468e+07           1.732592e+07   \n",
       "64                            3.071575e+07           2.870159e+07   \n",
       "128                           2.989702e+07           3.065985e+07   \n",
       "256                           2.908435e+07           3.127370e+07   \n",
       "\n",
       "Name                    MPI_Bcast           run  advanceTimestep_RK3  \\\n",
       "Number of Processes                                                    \n",
       "16                   2.223580e+07  1.631792e+07         1.073275e+07   \n",
       "32                   2.054251e+07  1.876178e+07         1.392044e+07   \n",
       "64                   2.187696e+07  2.416414e+07         2.195970e+07   \n",
       "128                  2.392863e+07  2.361672e+07         2.045853e+07   \n",
       "256                  2.739652e+07  2.704699e+07         1.882587e+07   \n",
       "\n",
       "Name                 spectralRadius    MPI_Reduce     MPI_Isend  \\\n",
       "Number of Processes                                               \n",
       "16                     1.540317e+07  3.449538e+06  4.921698e+06   \n",
       "32                     1.705465e+07  4.612167e+06  5.701082e+06   \n",
       "64                     1.727128e+07  1.078930e+07  7.023484e+06   \n",
       "128                    1.696519e+07  9.622369e+06  6.890914e+06   \n",
       "256                    1.692384e+07  2.373934e+07  6.644304e+06   \n",
       "\n",
       "Name                 computeVelocityGradient     MPI_Irecv   MPI_Barrier  \\\n",
       "Number of Processes                                                        \n",
       "16                              2.300964e+06  1.474385e+06  1.127440e+06   \n",
       "32                              2.921724e+06  1.268819e+06  3.659647e+05   \n",
       "64                              5.230773e+06  2.961271e+06  1.051799e+06   \n",
       "128                             5.001051e+06  3.078582e+06  9.929060e+05   \n",
       "256                             4.508243e+06  2.729943e+06  1.292455e+06   \n",
       "\n",
       "Name                 MPI_Allreduce      time-loop  \n",
       "Number of Processes                                \n",
       "16                   305174.805924  108849.770575  \n",
       "32                   187252.709041   70491.896850  \n",
       "64                   337845.564495  136012.578095  \n",
       "128                  384206.052051  101277.665602  \n",
       "256                  436932.791537  104188.373243  "
      ]
     },
     "execution_count": 47,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# multirun_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>computeRhs</th>\n",
       "      <th>gradC2C</th>\n",
       "      <th>MPI_Wait</th>\n",
       "      <th>setGhostCvsInterfaces</th>\n",
       "      <th>endGhostCvsInterfaces</th>\n",
       "      <th>MPI_Bcast</th>\n",
       "      <th>run</th>\n",
       "      <th>advanceTimestep_RK3</th>\n",
       "      <th>spectralRadius</th>\n",
       "      <th>MPI_Reduce</th>\n",
       "      <th>MPI_Isend</th>\n",
       "      <th>computeVelocityGradient</th>\n",
       "      <th>MPI_Irecv</th>\n",
       "      <th>MPI_Barrier</th>\n",
       "      <th>MPI_Allreduce</th>\n",
       "      <th>time-loop</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Number of Processes</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>302182400.0</td>\n",
       "      <td>52665520.0</td>\n",
       "      <td>36339390.0</td>\n",
       "      <td>17499930.0</td>\n",
       "      <td>15166290.0</td>\n",
       "      <td>22235800.0</td>\n",
       "      <td>16317920.0</td>\n",
       "      <td>10732750.0</td>\n",
       "      <td>15403170.0</td>\n",
       "      <td>3449538.0</td>\n",
       "      <td>4921698.0</td>\n",
       "      <td>2300964.0</td>\n",
       "      <td>1474385.0</td>\n",
       "      <td>1127440.0</td>\n",
       "      <td>305174.805924</td>\n",
       "      <td>108849.770575</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>32</th>\n",
       "      <td>359389700.0</td>\n",
       "      <td>64590170.0</td>\n",
       "      <td>32394330.0</td>\n",
       "      <td>20074680.0</td>\n",
       "      <td>17325920.0</td>\n",
       "      <td>20542510.0</td>\n",
       "      <td>18761780.0</td>\n",
       "      <td>13920440.0</td>\n",
       "      <td>17054650.0</td>\n",
       "      <td>4612167.0</td>\n",
       "      <td>5701082.0</td>\n",
       "      <td>2921724.0</td>\n",
       "      <td>1268819.0</td>\n",
       "      <td>365964.7</td>\n",
       "      <td>187252.709041</td>\n",
       "      <td>70491.896850</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>64</th>\n",
       "      <td>452727700.0</td>\n",
       "      <td>105393700.0</td>\n",
       "      <td>77701240.0</td>\n",
       "      <td>30715750.0</td>\n",
       "      <td>28701590.0</td>\n",
       "      <td>21876960.0</td>\n",
       "      <td>24164140.0</td>\n",
       "      <td>21959700.0</td>\n",
       "      <td>17271280.0</td>\n",
       "      <td>10789300.0</td>\n",
       "      <td>7023484.0</td>\n",
       "      <td>5230773.0</td>\n",
       "      <td>2961271.0</td>\n",
       "      <td>1051799.0</td>\n",
       "      <td>337845.564495</td>\n",
       "      <td>136012.578095</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>128</th>\n",
       "      <td>436849900.0</td>\n",
       "      <td>95694410.0</td>\n",
       "      <td>92862000.0</td>\n",
       "      <td>29897020.0</td>\n",
       "      <td>30659850.0</td>\n",
       "      <td>23928630.0</td>\n",
       "      <td>23616720.0</td>\n",
       "      <td>20458530.0</td>\n",
       "      <td>16965190.0</td>\n",
       "      <td>9622369.0</td>\n",
       "      <td>6890914.0</td>\n",
       "      <td>5001051.0</td>\n",
       "      <td>3078582.0</td>\n",
       "      <td>992906.0</td>\n",
       "      <td>384206.052051</td>\n",
       "      <td>101277.665602</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>256</th>\n",
       "      <td>435320100.0</td>\n",
       "      <td>92120730.0</td>\n",
       "      <td>94266010.0</td>\n",
       "      <td>29084350.0</td>\n",
       "      <td>31273700.0</td>\n",
       "      <td>27396520.0</td>\n",
       "      <td>27046990.0</td>\n",
       "      <td>18825870.0</td>\n",
       "      <td>16923840.0</td>\n",
       "      <td>23739340.0</td>\n",
       "      <td>6644304.0</td>\n",
       "      <td>4508243.0</td>\n",
       "      <td>2729943.0</td>\n",
       "      <td>1292455.0</td>\n",
       "      <td>436932.791537</td>\n",
       "      <td>104188.373243</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                      computeRhs      gradC2C    MPI_Wait  \\\n",
       "Number of Processes                                         \n",
       "16                   302182400.0   52665520.0  36339390.0   \n",
       "32                   359389700.0   64590170.0  32394330.0   \n",
       "64                   452727700.0  105393700.0  77701240.0   \n",
       "128                  436849900.0   95694410.0  92862000.0   \n",
       "256                  435320100.0   92120730.0  94266010.0   \n",
       "\n",
       "                     setGhostCvsInterfaces  endGhostCvsInterfaces   MPI_Bcast  \\\n",
       "Number of Processes                                                             \n",
       "16                              17499930.0             15166290.0  22235800.0   \n",
       "32                              20074680.0             17325920.0  20542510.0   \n",
       "64                              30715750.0             28701590.0  21876960.0   \n",
       "128                             29897020.0             30659850.0  23928630.0   \n",
       "256                             29084350.0             31273700.0  27396520.0   \n",
       "\n",
       "                            run  advanceTimestep_RK3  spectralRadius  \\\n",
       "Number of Processes                                                    \n",
       "16                   16317920.0           10732750.0      15403170.0   \n",
       "32                   18761780.0           13920440.0      17054650.0   \n",
       "64                   24164140.0           21959700.0      17271280.0   \n",
       "128                  23616720.0           20458530.0      16965190.0   \n",
       "256                  27046990.0           18825870.0      16923840.0   \n",
       "\n",
       "                     MPI_Reduce  MPI_Isend  computeVelocityGradient  \\\n",
       "Number of Processes                                                   \n",
       "16                    3449538.0  4921698.0                2300964.0   \n",
       "32                    4612167.0  5701082.0                2921724.0   \n",
       "64                   10789300.0  7023484.0                5230773.0   \n",
       "128                   9622369.0  6890914.0                5001051.0   \n",
       "256                  23739340.0  6644304.0                4508243.0   \n",
       "\n",
       "                     MPI_Irecv  MPI_Barrier  MPI_Allreduce      time-loop  \n",
       "Number of Processes                                                        \n",
       "16                   1474385.0    1127440.0  305174.805924  108849.770575  \n",
       "32                   1268819.0     365964.7  187252.709041   70491.896850  \n",
       "64                   2961271.0    1051799.0  337845.564495  136012.578095  \n",
       "128                  3078582.0     992906.0  384206.052051  101277.665602  \n",
       "256                  2729943.0    1292455.0  436932.791537  104188.373243  "
      ]
     },
     "execution_count": 64,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# USES THE RESULT ABOVE TO SKIP THE TRACE ANALYSIS\n",
    "\n",
    "import io\n",
    "import pandas as pd\n",
    "\n",
    "multirun_df = pd.read_csv(io.StringIO(\"\"\"\n",
    "Number of Processes\tcomputeRhs\tgradC2C\tMPI_Wait\tsetGhostCvsInterfaces\tendGhostCvsInterfaces\tMPI_Bcast\trun\tadvanceTimestep_RK3\tspectralRadius\tMPI_Reduce\tMPI_Isend\tcomputeVelocityGradient\tMPI_Irecv\tMPI_Barrier\tMPI_Allreduce\ttime-loop\n",
    "16\t3.021824e+08\t5.266552e+07\t3.633939e+07\t1.749993e+07\t1.516629e+07\t2.223580e+07\t1.631792e+07\t1.073275e+07\t1.540317e+07\t3.449538e+06\t4.921698e+06\t2.300964e+06\t1.474385e+06\t1.127440e+06\t305174.805924\t108849.770575\n",
    "32\t3.593897e+08\t6.459017e+07\t3.239433e+07\t2.007468e+07\t1.732592e+07\t2.054251e+07\t1.876178e+07\t1.392044e+07\t1.705465e+07\t4.612167e+06\t5.701082e+06\t2.921724e+06\t1.268819e+06\t3.659647e+05\t187252.709041\t70491.896850\n",
    "64\t4.527277e+08\t1.053937e+08\t7.770124e+07\t3.071575e+07\t2.870159e+07\t2.187696e+07\t2.416414e+07\t2.195970e+07\t1.727128e+07\t1.078930e+07\t7.023484e+06\t5.230773e+06\t2.961271e+06\t1.051799e+06\t337845.564495\t136012.578095\n",
    "128\t4.368499e+08\t9.569441e+07\t9.286200e+07\t2.989702e+07\t3.065985e+07\t2.392863e+07\t2.361672e+07\t2.045853e+07\t1.696519e+07\t9.622369e+06\t6.890914e+06\t5.001051e+06\t3.078582e+06\t9.929060e+05\t384206.052051\t101277.665602\n",
    "256\t4.353201e+08\t9.212073e+07\t9.426601e+07\t2.908435e+07\t3.127370e+07\t2.739652e+07\t2.704699e+07\t1.882587e+07\t1.692384e+07\t2.373934e+07\t6.644304e+06\t4.508243e+06\t2.729943e+06\t1.292455e+06\t436932.791537\t104188.373243\n",
    "\"\"\"), sep = \"\\t\")\n",
    "\n",
    "multirun_df = multirun_df.set_index(\"Number of Processes\")\n",
    "multirun_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAC8wAAAigCAYAAABQ2krwAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjYuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy89olMNAAAACXBIWXMAAA9hAAAPYQGoP6dpAAEAAElEQVR4nOzddVhUaf8/8PcQUqIidoGFiQFioyAmdteq2K652B3P2q3Yha4tdjfmKhjYhYqtWIDSMef3x/7c7+5a95mZMzPA+3VdXNfzrJ/7vt8zHIY5w+fcRyVJkgQiIiIiIiIiIiIiIiIiIiIiIiIiIiIiojTGxNABiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiUwIZ5IiIiIiIiIiIiIiIiIiIiIiIiIiIiIkqT2DBPRERERERERERERERERERERERERERERGkSG+aJiIiIiIiIiIiIiIiIiIiIiIiIiIiIKE1iwzwRERERERERERERERERERERERERERERpUlsmCciIiIiIiIiIiIiIiIiIiIiIiIiIiKiNIkN80RERERERERERERERERERERERERERESUJrFhnoiIiIiIiIiIiIiIiIiIiIiIiIiIiIjSJDbMExEREREREREREREREREREREREREREVGaZGboAEREREREREREpBurV6/G8+fPv/vvFStWhLe3tx4TERERpR7Jyck4efIkTpw4gatXr+Lhw4f48OED4uLiYG9vj7x58yJfvnwoVKgQnJ2dUblyZZQsWdLQsYmIiIiIiIiIiIjoJ1SSJEmGDkFERERE2lm7di26du0qVOvm5oazZ8/CwsJC4VT6M2fOHAwdOlSotmbNmjh16pSygdKIJ0+eoGDBgkK1/v7+8PHxUTYQGczly5fx5MkTnc2nUqmQIUMGWFpawsrKCjly5EDu3Llha2urszWI0qPnz5+jYMGCSElJ+W5Nvnz58PjxY5ibm+sxGaUnp06dgqenp1BtYGAgPDw8lA1ERCQgNjYWc+bMwZIlS/DmzRtZY/PkyYOXL18qlIyIiIiIiIiIiIiIdIE7zBMRERGlM5cuXUKfPn3g7+9v6Cg6cezYMYwYMcLQMYjStEWLFmHdunWKr5MpUyaUKlUKzs7OcHNzg5eXl/BFG0QELFmy5IfN8gDw4sULbNu2DR07dtRTKiIiIuO2detWDBs27Id3aPmRV69eaby2nIvf0zoHBwedXqRLRGTsJk6ciEmTJhk6hlHgBidERERERESkDyaGDkBERERE+rd27Vr4+fkZOobWHj9+jHbt2v20OZCIUodPnz7hwoULWLFiBXr27IlChQqhSJEiGDNmDO7evWvoeERGLT4+HqtWrRKqnTdvnsJpiIiIjF9sbCxatmyJdu3aadwsT0RERERERERERESpAxvmiYiIiNKpwYMH4/Tp04aOobGYmBg0a9YMHz9+NHQUIlLQo0ePMHXqVJQsWRK1atXC8ePHDR2JyCht3rwZ79+/F6q9cuUKzpw5o3AiIiIi4/Xq1SvUqFEDO3fuNHQUIiIiIiIiIiIiItIDNswTERERpVPJyclo06ZNqtxJT5IkdOnSBTdv3jR0FCLSo8DAQNSpUweenp64c+eOoeMQGRW5d46ZO3euQkmIiIiM2/Pnz1GlShVcuXLF0FGIiIiIiIiIiIiISE/YME9ERESUjr19+xbNmzdHfHy8oaPIMmXKFOzYscPQMSid2blzJ+rVqwd7e3tYWlqiWLFiGDJkCMLDww0dLd05deoUypUrh8mTJ0OtVhs6DpHBnTt3DiEhIbLG7Nu3Dw8fPlQoERGlF58+fcLEiRPh7OwMa2trZMmSBTVq1MCaNWv4O5qM0sePH1GvXj08e/bM0FGIiIiIiIiIiIiISI/YME9ERESUzl25cgW9evUydAxh+/fvx4QJEwwdg9KR+Ph4tGnTBi1btsTRo0fx8eNHJCQk4MGDB5g7dy6KFy+OkydPGjpmupOUlIRx48bB29sbERERho5DZFByd5cHALVajQULFiiQhojSi+vXr6NUqVKYNGkSbt26hbi4OERFReHs2bPo3r07atWqxd/RZFQkSULHjh1x9+5dQ0chIiIiIiIiIiIiIj1jwzwRERERYf369Zg/f76hY/zU/fv30bFjR+5WSXrVvXt3BAQEfPffIyMj0bhxY9y4cUOPqeiLI0eOwNPTE2/fvjV0FCKDePnyJXbu3KnRWH9/f0RGRuo2EBGlCy9evEDdunXx4sWL79acPn0azZs3R3Jysh6TEX3f3LlzcfjwYUPHICIiIiIiIiIiIiIDYMM8EREREQEAhg0bZtS7ZH/69AlNmzbFp0+fDB2F0pEjR45g06ZNP62LjY1Fnz599JCIvuX69evw8PBg4y+lS0uXLtW4GTUmJgbLly/XcSIiSg+GDRsmdLHa6dOnsWbNGj0kIvqxZ8+eYfz48YaOQUREREREREREREQGwoZ5IiIiIgIAJCcno23btnj69Kmho3xFrVajY8eOuH//vqGjUDqzbNky4doLFy5wl3kDunv3Llq3bs1dbCldSUhIwIoVK7SaY9GiRUhKStJRIiJKDz5+/PjDu+/8l5z3U0RKGTp0KGJjYw0dg4iIiIiIiIiIiIgMhA3zRERERPS39+/fo3nz5oiLizN0lH8ZP3489u/fb+gYlA5duHBB0fq0SpKk736p1WrEx8cjIiICoaGhOHPmDFauXIn+/fujbNmyWq17/PhxTJs2TUePgsj4bd26Fe/evdNqjhcvXshqfCUiCg4ORkpKinD9tWvXEB8fr2Aioh+7c+cOtm/fLnucjY0NmjVrhoULFyIoKAiPHz9GVFQUkpOTERERgWvXrmHRokVo2rSpAqmJiIiIiIiIiIiISJfYME9ERERE/xISEoLu3bsbOsbfduzYgSlTphg6BqVTHz9+lFUfERGhUJK0Q6VSwcLCAlmyZEGRIkXg7u6OHj16wM/PD9euXUNYWBjGjx8Pe3t7jeafPHkybt++rePURMbJz89PJ/PMmzdPJ/MQUfog9/2RJEmIjIxUJgyRgFmzZkGSJOF6MzMz/Prrr3j8+DF27dqFAQMGoGLFiihYsCAyZcoEU1NTZMmSBWXLlkW/fv2we/dujbP5+Pj88GJTXX9NmDBBVr6wsDC9ZXvy5InGzyMRUWo0ceJEvf4O6NKli6x8+sx26tQpZZ5kIiIiIiIion9gwzwRERERfWXz5s2YPXu2oWPg1q1bsv+YQ6RLWbNmlVWvaZM3/R9HR0dMmjQJDx8+RK9evWSPT0xMxMiRIxVIRmRcLly4gMuXL+tkrsuXL+PMmTM6mYuI0j65749UKhXs7OwUSkP0Y/Hx8bJ2lzczM8PmzZuxZMkS5MiRQ8FkRERERERERERERKRPbJgnIiIiom8aOXIkjh8/brD1P378iKZNmyImJsZgGYgqV64sq75KlSoKJUl/smTJguXLl2PRokWyx+7fvx9XrlxRIBWR8dDV7vJfzJ07V6fzEVHa5ebmBhMT8Y+VXVxcYGFhoWAiou87cuQIoqOjhesXL16MVq1aKZiIiIiIiIiIiIiIiAyBDfNERERE9E0pKSlo27YtwsLCDLJ2u3bt8PjxY72vTfRPvXv3Fq6tWrUqSpcurWCa9Klfv34YNWqU7HHLli1TIA2RcXj9+rWs3XJF7Nu3D48ePdLpnESUNtnb28tqKNbkjjFEunL06FHhWjc3N/Ts2VPBNERERERERERERERkKGyYJyIiIqLv+vjxI5o1a4bY2Fi9rjtixAgcO3ZMr2sSfUuDBg3Qtm3bn9ZZWVlh8eLFekiUPk2ZMgXu7u6yxgQEBCA+Pl6hRESGtWzZMiQlJel0TrVajfnz5+t0TiJKu2bNmoXs2bP/tM7d3R3dunXTQyKib5Nz16GJEydCpVIpmIaIiIiIiIiIiIiIDIUN80RERET0Qzdu3EDXrl31tt7GjRsxZ84cva1H9DP+/v5o0aLFd/89U6ZM2LNnD8qVK6e/UOmMSqXC9OnTZY2JiorC+fPnFUpEZDiJiYlYvny5InP7+/sjMjJSkbmJKG0pUKAAjhw5gjx58ny3pnr16ti1axfMzMz0mIzo/6SkpODGjRtCtdmyZUPdunUVTkREREREREREREREhsKGeSIiIiL6qW3btmHGjBmKr3P16lX07NlT1hgTExPuApiOxMfH6+VY/CcrKyvs2LED27ZtQ+3atWFnZwcLCwsUKVIEv/32G+7du4c6deroNVN6VLVqVXh4eMgac/r0aWXCEBlQQEAAwsPDhetNTU2Fa2NiYrBixQpNYhFROlS+fHncvn0b48aNQ6lSpWBlZYVMmTKhevXqWLlyJU6dOgV7e3tDx6R07MWLF4iLixOqbdKkCS/uIFLAmjVr8Pz5c0PHICIiIiIiIiIiYsM8ERERUXr022+/yW4yHz16NI4cOaJQIuDdu3do1qyZcEPDF7Nnz0aBAgUUSkXGJCYmBg0bNsShQ4cMsn7r1q1x7NgxfPz4EfHx8QgNDcW8efOQO3dug+RJj7y9vWXVX7p0SaEkRIazcOFC4dqcOXNi7Nixsub38/NDcnKy3FhElE5lyZIF//vf/3Dr1i3ExsYiKioKZ8+eRY8ePWRdsEOkhFevXgnXurq6KpiEKH1asmQJevTogZSUFENHISIiIiIiIiIiYsM8ERERUXrUtGlT2Q10arUa7du3x6NHj3SeJykpCa1atZK961j79u3h6+ur8zxkfD5//oz69evj5MmTho5CBlS3bl1Z9Q8fPlQoCZFhBAcHIzg4WLi+e/fuGDhwIKytrYXHvHjxAtu2bdMkHhERkVF5+fKlcG2ZMmUUTEKU/sybNw/9+vWDJEmGjkJERERERERERASADfNERERE6dbEiRNl79YcERGBZs2aITo6WqdZfvvtN5w5c0bWmDJlymDVqlU6zUHGKTIyEnXq1MG5c+cMHYUMrEiRIrLqnz59CrVarVAaIv3z8/MTrjUxMUGvXr2QNWtWdOnSRdY68+bNkxuNiIjI6Hz8+FG4lnctI9KdadOmYfDgwYaOQURERERERERE9C9smCciIiJKp0xMTLBx40bZDai3bt2Cj4+PznKsXr0aS5YskTXGzs4OO3fulLVjLqVOHz58gJeXF4KCggwdhYyAjY0NrKyshOuTkpIQGxurYCIi/QkPD5e183vDhg3h4OAA4K8L01QqlfDYy5cv4+zZs7IzEhERGZO4uDjhWltbWwWTEKUfEydOxOjRow0dg4iIiIiIiIiI6CtsmCciIiJKx7JkyYLdu3cjY8aMssbt2LEDU6ZM0Xr9ixcvom/fvrLGfGn0L1y4sNbrk3F7+/YtPD09cfXqVUNHISNib28vq17Xd8QgMpTly5cjMTFRuP7XX3/9+387OTmhYcOGstabO3eurHoiIiJjEx8fL1zLhnki7Y0cORKTJk0ydAwiIiIiIiIiIqJvYsM8ERERUTpXqlQprFmzRva48ePH4+DBgxqv++rVK7Ro0UJW8x/w125lDRo00HhdSh1ev34NDw8P3Lx509BRyMh8/vxZVr0kSQolIdKfpKQkLFu2TLi+UKFCqF+//r/+2+DBg2WtuXfvXjx69EjWGCIiImOSkJAgXGtmZqZgEqK0z9fXFzNmzDB0DCIiIiIiIiIiou9iwzwRERERoXXr1hgxYoSsMWq1Gh06dEBoaKjs9RISEtCyZUu8fv1a1rgmTZpg7Nixstej1OX58+eoUaMG7t69a+goZGQSExMRFRUla0yWLFmUCUOkRzt27JD1O7N3795QqVT/+m+enp4oX7688BxqtRrz588XriciIjI2arXa0BGI0jxJkvDrr7/yfSMRERERERERERk9NswTEREREQBgypQpqFOnjqwxUVFRaNq0qewdn/v164eLFy/KGuPk5IT169d/1QBIaUtYWBhq1KiBhw8fGjoKGaEnT57IqrewsICVlZUyYYj0aOHChcK1FhYW6Nat2zf/zdfXV9a6/v7+iIyMlDWGiIiIiNIHtVqN7t27y7oTEhERERERERERkaGwYZ6IiIiIAACmpqbYsmULChYsKGvc3bt30blzZ0iSJFS/ePFirF69WtYaGTNmxO7du5EpUyZZ4yh1CQ0NRY0aNWQ3RVP6cfLkSVn12bNnVygJkf5cuXIFFy5cEK5v3bo1smXL9s1/a9euHfLkySM8V0xMDFasWCFcT0RERETpQ0pKCjp16gR/f39DRyEiItKJxMREPHjwAOfOncORI0ewe/duHDp0CGfOnMGdO3cQHx9v6IhERERERKQlM0MHICIiIiLjkTVrVuzcuRNVq1ZFXFyc8Ljdu3fj999/x/jx439Yd+bMGfz222+yc61duxYlSpSQPY5Sjzt37sDLywtv3rwxdBQyYkeOHJFVX758eYWSkLZiYmJw/PhxnDp1Cjdv3kRoaCgiIyMRExMDKysrZM2aFYULF0aZMmVQo0YN1KtXDzY2NoaObRB+fn6y6vv27fvdfzM3N0f//v0xevRoWesPHjwYZmZp4yOkyMhIHD58GOfOncPNmzfx6NEjREVFIS4uDjY2NsiWLRsKFy4MFxcX1KxZE15eXsiQIYNBM0dFReHSpUsICgrCnTt38OzZMzx//hyfP39GbGwsEhMTYWFhAVtbW+TJkweOjo4oU6YMKleuDHd3d2TMmNGg+Uk7kiTh3r17CA4ORlBQEG7evIkPHz4gMjISkZGRSEpKgpWVFezt7ZE3b144OTmhbNmyqFKlClxcXNLMz+73vH//HkFBQQgODsalS5fw+vVrREREIDIyEtHR0V/9bDg7O6NChQqoXr067OzsDB3fqH3+/BkXL17ExYsX8eDBA4SFheHFixeIjo5GTEwMkpKSYG1tDWtra2TJkgUFChSAo6MjnJycUKlSJbi6usLa2lrxnIcOHUJMTMw3/+3OnTvC82zfvv2nNY6OjqhQoYLwnKR7cXFxuHTpEi5cuID79+/j8ePHePbsGT5//oyYmBgkJibC0tISNjY2yJQpEwoUKAAHBwcULVoUFStWhJubW5q9EP/FixfYsmUL9u/fj9DQULx//x5Zs2ZFrly5UK5cOdSrVw916tSBvb291mslJSWhffv22LFjhw6SE31bSkoKbt68iaCgIISEhODJkyd49uwZ3r9/j7i4OMTFxcHU1BRWVlbImTMn8uXLh1KlSsHFxQWenp5wcHAw9EMgAwgJCcHWrVtx7NgxPH36FDExMciRIwfy5MmDqlWrol69eqhRowYsLS11um5sbCwuX76M4OBg3Lx5E8+ePcOzZ88QFRWF2NhYJCQkIEOGDLCxsUHu3Lnh4OAAZ2dnVKxYER4eHqnufWlsbCyCg4Px559/4sGDB3j8+PG/zlETEhJgZWUFKysrZM6c+e/3iaVKlfr7faIx3BHy6dOnfzfEX7x4EU+fPoVarf5uvUqlQoECBVC1alXUrFkTTZs2Ra5cufSY+PseP37893nRtWvX8O7du7/PGePj42FlZQU7OzvkzZsXRYoUgbOzM6pUqYKKFSvCwsLC0PGJiIiIiPRHIiIiIqJUz9/fXwIg/BUYGPjD+TZu3ChrPgCSSqWS9u7d+905nz59KmXPnl32vCNGjPjp43dwcBCer2bNmjKf3X/r0qWL0DoODg5arWMMOcLCwoSfV39/f43XuXbtmkbHhjZfEyZMEM6nxJypjejx9uVLCWFhYZKZmZmsHP/73/8UySJJkhQYGCic42evucaeQ5evBefOnZPatWsnWVpayvpeWltbS506dZJu3ryp0WNIrd6+fStZWFgIP0/lypX76ZwfPnyQrK2tZT3/mzZt0sOj/Zqujm+1Wi0dOnRIatiwoezXkSxZskj9+vWTnjx5or8HLklSVFSUtHTpUsnLy0t25n9+mZubS40bN5a2b98uJScn6yW7Lr5vERERUubMmYXnyZ8/v5SYmKiXxydJktSnTx9Z34fLly/LXiM8PFyaPn26VLhwYY2//7a2tlKbNm2kLVu2SLGxsTp9DuScf4SFhel07aSkJGnXrl1S/fr1JRMTE42eGxMTE6lSpUrS9OnT9f7zbcxevHghzZs3T6patarGz+2XLzMzM8nd3V2aO3euzo+Bf5JzLqjtV5cuXRR7HPoyYcIEWY9Zye+dqHfv3kkrVqyQateuLZmbm2v1PVSpVFKFChWkyZMnS7dv3zbI49H1ufy7d++kAQMGCL1ntLCwkHr37q3V6158fLzUuHFjvf3cyXku0tM5mlxqtVq6deuWtGbNGmno0KFS48aNpQoVKkj58+eXMmfOLOucQ+7Xrl27ZGU9evSo1K1bNylbtmxarVuqVClp2rRp0tu3b5V5UlMhY/hs5wvR39+iv3tv3rwpNWrUSGjO7NmzS1OnTpU+f/6s1WOIi4uT/vjjD6lJkyayP+P455eJiYnk6ekp+fv7S/Hx8VplUtKHDx+kFStWaH2OCkDKkCGDVKdOHWn+/PnS06dP9fo4EhMTJX9/f8nd3V1SqVRaPQ5TU1Opfv360oEDB/T6GL6IioqSFi9eLJUtW1bjx2BpaSk1bNhQWr16tRQVFWWQx0FEREREpE9smCciIiJKA3TdMC9JkuTr6yv7A9ZMmTJJ9+7d+2qu2NhYycXFRfZ8derUEWruYsO8Mjn00TB/+fJlKWvWrFr9cUKTLzbMy2MMf1Tt37+/7O/z0aNHFckiScbTBJFaGuYvXLggubu7a/2zq1KppC5dukjh4eGaP2mpyOTJk2U9P8uXLxeat2/fvrLmdXNzU/iRfpsuju+DBw9Kzs7OWh97ZmZm0pAhQ7RuqviZt2/fSr6+vlKmTJm0zvzfr4IFC0r+/v5SSkqKoo9BV69LY8eOlfX4Vq1apejj+uLt27eyGmJq164ta/6YmBhp6NChWjeF/vfry8UfDx480MnzYKiG+T179kj58+fX6XOjUqmk2rVrS7t375bUarXOsqYmFy5ckFq2bKl1k/yPnuMGDRpIBw8e1PlzzIZ5eVJTw/ytW7ekbt26KdrIW61aNWnr1q1SUlKS3h6XLs/ljxw5IuXOnVv247ayspKmTZsm+2Kz2NhYqV69enr7mZPzXEhS+jpHExEfHy/t2rVLat++vWRvb6/379uXL5GGebVaLa1du1YqWbKkzte3tLSU+vXrx8Z5yTg+2/lCVw3zarVamjt3rpQhQwbZx0a+fPlkX9AhSZL0+fNnaeLEiYps/pEzZ05pzpw5UkJCgmZPrALCwsKkfv36SVZWVoq8RqhUKqly5crSokWLFD3fTklJkZYvXy4VKFBAkcdRsWJF6fz584rl/6ekpCRp+vTpko2NjU4fg5WVldSpUyfpypUrenkcRERERESGYAIiIiIiom+YOXMmPDw8ZI359OkTmjZtik+fPv3rv/fo0QNXr16VNZejoyM2b94MU1NTWeMo9bhw4QK8vLzw8eNHQ0chI3flyhUsW7ZM1pgcOXLA09NToUQk6tOnT+jWrRuqVKmCs2fPaj2fJElYt24dSpcujWPHjukgofFKTk6WddxnypQJHTt2FKr97bffoFKphOe+dOmSTr5/+vTmzRs0btwY3t7euHnzptbzJScnY86cOShbtqzs9zQiJEmCn58fnJycMG/evK/eS+lCWFgYunbtikqVKuHOnTs6n1/XfH19YWtrK1w/Y8YMqNVqBRP9xc/PD/Hx8cL1I0eOFK49deoUypQpg9mzZyMpKUmTeN8VGRmJxYsXo3jx4mjZsiVu3bql0/mV9v79e7Rt2xZNmzbF8+fPdTq3JEk4fvw4mjVrhhIlSmDDhg16OZaMwb1799CgQQNUqVIFO3bsUOxxS5KEQ4cOwdvbGxUqVEBgYKAi61Da8PLlS/zyyy9wdnbGmjVrkJCQoNha58+fR9u2bVGiRAns2LFDsXWUMHv2bNSvXx+vX7+WPTYuLg6jRo2Cu7s7nj59KjQmJiYGDRs2xJEjR2SvR/r1/v17jB8/Hvnz50fz5s2xefNmfPjwwdCxvuvy5cuoVKkSfHx8FHmPGh8fj8WLF6No0aJYtWqVzucnw0lMTESbNm0wePBgJCYmyh7/4sULNG/eHN26dUNsbKzQmM2bN6NYsWKYOHEi3r17J3vNnwkPD8eQIUNQunRpnD9/XufzyxEbG4sRI0bAyckJixcvRlxcnCLrSJKEixcvon///siXLx8WLVqk8zVu3ryJqlWronfv3nj27JnO5weA4OBguLu747fffpN1vijX9evXUbFiRYwcORIxMTE6nTsuLg7r16+Hq6srateubfBjkIiIiIhICWyYJyIiIqJvMjMzw7Zt25A/f35Z4+7fv49ffvkFkiQB+OuPuJs2bZI1h5WVFXbu3Al7e3tZ4yj1OHPmDOrWrYuoqChDRyEjFx8fj06dOiE5OVnWuF9++QVmZmYKpSIRwcHBcHZ2hr+/v87nfvfuHerXr48lS5bofG5jsWvXLrx48UK4vnPnzrCxsRGqLVq0KBo1aiQrz9y5c2XVG9KBAwdQunRp7N+/X+dzP378GNWqVcPu3bt1NueHDx/g7e2NgQMHIjIyUmfzfs/ly5fh6uqK9evXK76WNrJmzYr+/fsL14eGhmLbtm0KJvqraUTO646bmxu8vLyEalevXo3atWvj0aNHmsYTolarsXPnTpQtWxbTpk1TdC1defToESpXrqz49xf461ymU6dOcHZ2TtNN80lJSRg1ahTKlCmDw4cP63Xtq1evolatWmjevDnCw8P1ujYZN0mSMHfuXBQrVgwbN278+zMFfXj48CFatWoFd3d3xV+HdWHMmDEYNmyY1s9RUFAQypcv/9MLUT99+oR69erxYhcjl5ycjNmzZ6NIkSL4/fffFWnm1bX58+ejatWquHTpkuJrRUVFoWfPnmjdurVijb+kPzExMWjUqBG2b9+u9Vz+/v6oVKkSnjx58t2a2NhY+Pj4oEOHDnj16pXWa/5MaGgoatSogRkzZii+1recP38eJUuWxMyZM3V+Ie+PREVF4fjx4zqd09/fH25ubggKCtLpvN+iVquxYMECeHp6KvI+9+DBg6hatSpCQkJ0Pvd/nThxAtWrV8evv/6q+FpERERERPrEhnkiIiIi+q7s2bNj586dsLS0lDVu3759mDBhAo4dOyZrV80vli1bhvLly8seR6nDsWPH0KBBA0RHRxs6Chm5pKQktG3bFnfv3pU1zsTEBN27d1coFYnYtm0batasqdjOXcBff4js169fqmrklmPhwoWy6uX+EXPw4MGy6vfu3YvHjx/LGmMI8+fPR5MmTRTdRTM+Ph6tWrVCQECA1nM9efIEFStW1HvDanx8PDp37ox58+bpdV25Bg8eLHwhCABMnTpV0QbL1atXyzq2RowYIVS3ZcsW9OzZEykpKZpGk02tVuP27dt6W09Tb9680cuFBP91586dNNswHxoaiipVqmD69Ol6bYD6r927d8PZ2Rl79uwxWAYyHuHh4ahfvz6GDBmi891S5Th37hzKli2LlStXGizDz0ybNg1Tp07V2XwRERFo2LAh1q1b991/r1OnDneZNXKPHj1C9erVMWzYsFSxMYFarUbPnj3h6+ur999F27dvh5eXl0Ffa0g7KSkpaNOmjU7vOnfr1i1UqVLlm3cT+/jxI2rWrPnd10mlqNVqjBw5Er/99pte1120aBE8PT2F70BirCRJwm+//YZu3bopereab7l48SIqVaqk0+fwzJkzaNGihfDdEHRFF3fsIyIiIiIyJmyYJyIiIqIfqlChApYuXSp73OTJk9GyZUvZjT/9+/dH586dZa9HqcPBgwfRpEkTvX+4T6nPo0ePULNmTezdu1f22K5du6JkyZIKpCIRf/zxB9q1a6foLaj/aejQodixY4de1tKXa9eu4dy5c8L1NWvWlH3Me3h4wMXFRbherVZj/vz5stbQt99//x2+vr56aXJNSUlBp06dcOHCBY3neP/+PWrUqGHQCxGGDBmil127NZUtWzb069dPuP7mzZvYt2+fIllSUlJkXaBTrFgxNG/e/Kd19+/fR7du3fS6k3JqIUkSfvnllx/u9knynDx5Em5ubrhy5YqhowD4644xzZo1w//+9z9DRyEDunHjBlxdXXH06FFDRwHw167FvXr1Qu/evWXf5UppW7ZswZgxY3Q+b1JSEmbNmvXV76IPHz7Ay8sLwcHBOl+TdOfs2bN62z1ZV/r164dVq1YZbP0LFy6gXbt2fP+VSg0YMAAHDx7U+bxv3rz56rhMSkqCp6cnLl++rPP1RC1YsACzZs3Sy1ojR47EgAEDDHpRpS5IkoTevXtjwYIFBsvw9OlTeHl56eSOBO/evUObNm303vhPRERERJQWsWGeiIiIiH7Kx8cHffv2lTVGkiR8/vxZ1pjq1aun2Z2C6a9dJJs3b663JlpKnW7cuIG+ffuiZMmSGjWi2traYsqUKQokIxGbNm3Se+OnJEno0aMHXr58qbc1lebn5yerXu7v6C98fX1l1fv7+yMyMlKjtZQ2Y8YMjB8/Xq9rJiQkoGPHjhrfMeXFixd4/vy5jlPJ86WRwJh/foYOHQpra2vhel3uuvtPAQEBshq3hw0bBhOTn3/02q9fP8TFxWmRLO3asGEDTpw4YegYacamTZvQoEEDo9x5eMKECejcubNe77JAxuHEiRNwd3c3yt9DK1asgLe3t9HsQn39+nX4+Pgo8j5bpVJh6dKlUKlUf/+38PBweHh4ICQkROfrke6cPHkSderUQUREhKGjyKLNRae6sn//fixZssTQMUim5cuXa7Sxi4js2bN/9XlSTEwMbty4och6cowZMwbXrl1TdI2hQ4dixowZiq6hL76+vkZxt5hHjx6hRYsWWl+AMHLkSISHh+soFRERERFR+saGeSIiIiISMn/+fFSvXl2x+fPkyYOAgACYm5srtgYZztatW9G6dWskJiYaOgoZmCRJSEhIQGRkJB48eIDTp09j2bJl6NOnD4oWLYqyZcti6dKlGh8r8+bNQ86cOXWcmkQdO3bsh81uGTJkQIsWLbBq1SqEhIQgMjISSUlJCA8Px7Vr17Bo0SLUqlXrX806IiIjIzFo0CBt4xuFDx8+YNOmTcL1uXLlEtrF+lvatm2LvHnzCtdHR0djxYoVGq2ltMOHD//w321sbPDLL79gw4YNuHXrFj59+oTExES8evUKly9fxsyZM1GxYkXZ64aFhWHixIkapjYOkZGRGDlypKFjfFf27NnRp08f4fqgoCBFmqzl7OqYN29edOrU6ad1586dY0P4d0iSxF3HdWjz5s3o1KmTUb8XX79+PXx8fPRylxAyDqdPn0bjxo3x6dMnQ0f5rmPHjqFJkyYGv+g7NjYW7dq1U2xn2a5du8Ld3f3v///q1SvUrFkTt27dUmQ90o3bt2+jWbNm3HFYC6NHj051FxukZ7dv35Z90bccc+bMgZ2dnWLzayMpKQkDBgxQbP6FCxdizpw5is2vTytWrDDozvL/FRQUhGHDhmk8/unTp1i3bp0OExERERERpW9mhg5ARERERKmDubk5AgIC4OrqqpNbif5ThgwZsH37duTKlUun85Lx6NixI3eMTEfkNjvrSr9+/dC9e3eDrE0/Zmpqil69emHSpEnInj37V/+eI0cO5MiRA2XLlkW/fv1w9uxZ9OnTB3fu3BFeY+fOnbh69SpcXFx0GV3vVq5cKaspq0ePHhpfbGZubo7+/ftj1KhRwmMWLVqEwYMHw8wsdXykZGlpiaFDh2L48OGwtbX96t9z586N3Llzw9XVFcOGDcPu3bsxcOBAWTu/L1myBIMHD0aePHl0Gf0rKpUKzs7OKF++PEqWLAl7e3vY2NggJiYGkZGRuHPnDi5evCjr5+aLzZs3Y8KECShSpIgCybU3bNgwLF26VHgn9ilTpsDLy0tn6584cQJXr14Vrvf19UWGDBl+Wrd69WrZWaysrFC/fn1UqFABefLkgaWlJaKjo/HixQvcv38fQUFBCAsLkz2vsTlz5gwePnwoe5ybmxtq1KgBJycnZMqUCQkJCXj//j0ePnyIkJAQhISEGHXTuBL279+Pzp07a9WInj9/flSpUgVOTk7Inz8/bGxsYGpqipiYGLx79w5hYWEICQnBtWvXtNpBc8OGDciYMaNiO8eS8bh8+TIaN26s1R02cuTIgapVq6J48eJwcHBAxowZYW5ujpiYGHz8+BFhYWG4ceMGrly5otU6J0+eRKtWrbBnzx6YmppqPI82Bg0ahHv37ikyd7Zs2TBz5sx//bfx48fj/v37iqxHuhEfH4927drJvrOjrri6uuL06dOwsbHRy3o5c+ZEpUqVUKZMGeTJkweZM2dGSkoKIiMj8eLFCwQHB+PixYuyL2759OkT5s+fj0mTJimUnHQlPj4e7du3V+zOTJ6enkIXvIpwcnKCq6srSpcujezZs8PW1hZxcXGIiorCgwcPEBQUhJCQENl3DDl37hwCAwPh6empk5xfnDhxAkOGDNFqDnt7e7i7u6NEiRJ//042NTVFdHQ0Xr16hXv37iEoKAiPHz/WUepvu3btGvr376/R2MKFC8PLywseHh4oVaoU7O3tYW9vj6SkJLx9+xavXr1CYGAgjhw5ggsXLsj6/i1cuBDt27dHpUqVZOdau3at7M/Uzc3N4eXlhcqVK//93j0mJgavXr1CaGgogoODcf/+fb3eHZKIiIiIyFikjr9uEhEREZFRyJUrF3bs2IGaNWvqtNFk/vz5qFKlis7mI+OzZcuWn9ZMmDBBqMmvZMmSWv8xs2TJklqNJ+NTr149zJ8/39Ax6BucnJywZcsWlC9fXniMu7s7Ll26hIYNG+LUqVNCYyRJwty5c7FhwwYNkxpeSkqKrCbBLxciaKN3796YPHkyYmJihOqfP3+OgIAAtG/fXqt19aFSpUrYtGkTChUqJDymWbNmqFatGjw9PXH79m2hMXFxcViyZAkmT56sadQfcnFxQc+ePdG0aVPkzp37p/VXr17F1KlTsWPHDuE1UlJS8Mcffxjtjt65cuVCr169hHcKDAwMxMWLF1G5cmWdrP/fRsIfsbOzQ+/evYVqDx48KDyvSqWCr68vxo8fj8yZM/+w9tWrVzh48CD27t2Lw4cPa9XAbCgHDhyQVV+xYkUsXbr0pxdNxcfH49SpUzhw4AACAgIQHh6uTUyjd+/ePbRv3x7Jycmyx+bIkQO9e/dG+/btUaJECaExsbGxOHjwIDZs2IB9+/Zp1KS/bNkylCtXTvjn6MmTJ9/9t4kTJwqfN7BhSH/evn2Lpk2batTomylTJnTr1g0dOnSAm5ub0JjExEQcP34cW7ZswdatWzX6LOPAgQMYO3Yspk2bJnusto4ePYpVq1Z989+KFy+ODh06wNPTE8WLF0fmzJnx8eNHXLlyBbt27cKmTZsQGxv7w/lnzZoFe3v7f/23Pn36oH79+j8cd+rUKSxevFjoMSxZsuSbF82K0ldTdmoye/Zs2XcAMDExQd26dVG/fn1UqlQJOXLkQMaMGfHu3Ts8fvwYx44dw44dO4Q2ybhy5Qrat2+P3bt3w8REmZuZ29vbw8fHB+3atYOrq+tPL8z/+PEjVqxYIevcBvirGXXixIkGu/CfxPzvf//DzZs3v/lvnp6eaNWqFapWrYpChQrBysoKr169wunTpxEQEICDBw/+8D1JhgwZtL5Yz8nJCT179kTLli1RsGDBn9Y/ePAAs2fPxqpVq2S9B/H399dpw3xUVBS6dOmi0XtFc3NzdOzYEd26dUP16tWFfobevXuHXbt2YePGjTh79qxO338lJiaiS5cuss99KleujFGjRqFx48bffAyWlpawtbVF4cKF4e7ujvHjx+PKlSsYOXIkjh8/LrSGJEno378/goKCZL9myj0v6tSpE2bOnPnTjYk+fPiAw4cPY//+/dizZ49iF6MQERERERkdiYiIiIhSPX9/fwmA8FdgYKBW6y1fvlzWej/66tq1q9aP38HBQXi9mjVrarVWly5dhNZxcHDQ+nEZOkdYWJjw8+rv76/1Y6pZs6ZevodyiT4HEyZM0GsufRI93gz11aFDBykhIUGvz0lgYKDeXnMNnUPOa8F/v1q1aiV9+vRJ48cXHR0tVahQQXg9KysrKTIyUuP1DG3Hjh2ynt+mTZvqZN1+/frJWtfNzU0n6/6MnOP7v1/9+/fX6nUhPDxc1vuLfPnySSkpKbLWCAkJ+eGcNWrUkM6cOaPxY1ixYoWkUqmEH0OJEiU0XuuflHpdevXqlWRpaSk8d6NGjXTyeK5fvy7r2Bs3bpzQvHJfW1euXKlR/nfv3klz586VHB0dv5qzY8eOGs0pSfLOP8LCwmTPL/q+EIDk5eUlxcfHy14jOTlZOnDggFSvXr1vzpuUlCR7TmMSHR0tlSxZUvbrZ8aMGaUZM2ZIsbGxWq0fGhoqtWrVSqPXcAsLC+nSpUtaPwcTJkwQXjO9kPOcaPrz+yPJycmSp6en7GPC3NxcGjFihNbv8169eiX17t1bMjExkZ1BpVJJe/bs0fo5kHMuHxsbKxUqVOirf8ufP78UEBAgqdXqH6718eNHaezYsd/9/anNubXSvwc0kV7O0T58+CDZ2trKOn6bNWsm3blz56dzx8fHS35+flKmTJmE5h01apQGz5AklS1b9rtz5syZU1qwYIEUFxen0dz37t2TChcuLOv5CQoK0mit1EbuZztKEj3X6tKli3Tz5k3J3Nz8q3+rWrWqdOXKlZ+uFRoaKrVp0+a7a4wfP/67YyMiIn6Yr2zZstLevXt/+nr8Pfv27ZN1jmNra6vT96jdu3eXdUx8+WrYsKH0+PFjrdZ+/PixNGDAgK8ev6afc0ybNk3WYzA3N5fmzJmj1WNYsGCBrPcUO3bskDV/YmKiZGZmJjz/mDFjNHocnz59klauXCmVKlXqqzmrVaum0ZxERERERMZKmcv+iYiIiChN69WrF3r06KH1PK6urliyZIkOEhFRemRiYoIRI0Zgw4YNyJAhg6Hj0H8MGDAA27Ztg62trcZz2NjYYM2aNTA3Nxeqj4uLw6FDhzRez9D8/Pxk1f/66686WXfQoEGydjm7dOkSzp49q5O1lTBz5kz4+flp9bqQI0cOLFu2TLj+xYsXCA4O1ni9f8qZMye2b9+O06dPw93dXeN5evbsifHjxwvX3717F+/evdN4PaXlzp1b1vvPAwcO4MaNG1qvK2d3eWtrawwcOFCoNjQ0VHje2rVra/zeO1u2bPD19cXDhw+xceNGFClSRKN59E30+TExMcGaNWtgYWEhew1TU1N4e3vj8OHDuHnzJpo3by57DmM2atQoobs3/VPlypVx69YtDB8+HFZWVlqtX6RIEQQEBODw4cPImTOnrLEJCQno3r27RrudknFbsGABAgMDZY0pVqwYLl++jOnTp//0Dhs/kzt3bixbtgwXL16U/XooSRL69OmDqKgorTLI8b///Q+PHz/+13+rX78+rl+/jlatWv10N187Ozv8/vvvuHv37lc7EutiR2UyjHXr1gnfocHc3ByLFi3Crl27hO4WYmFhgf79++Pq1asoV67cT+unT5+O/fv3C2X5GRMTEwwcOBAPHz7EwIEDYWlpqdE8xYoVw549e2TdmeD06dMarUXKkyQJvXv3/mrX8FGjRuHs2bM/vbsQ8Nd7kq1btyIwMBCOjo5f/duoUaNk58qUKROWLVuGkJCQ7+5MLqJRo0ayXos/f/6MkJAQjdb6r5CQEKxZs0bWGHNzcyxduhT79+8X2kn/RwoWLIiFCxfi0aNH6NWrl1Z3q4iIiMCMGTOE621sbHDy5EkMHjxY4zUBYODAgdixYwdMTU2F6ufOnStr/idPngi/H3ZyctL4jnG2trbo0aMHbt26hYMHD8q6QyQRERERUWrDhnkiIiIi0sjixYtRqVIljcdny5YNO3fu1PgPYESUvjk5OeHMmTOYPn06b51uhMaOHYuFCxfq5Hvj7OyM/v37C9cfPXpU6zUN4ebNmzh16pRwfZEiRVC3bl2drF20aFE0atRI1ph58+bpZG1dUqlUWLlyJYYNG6aT+erXry+rgVYXx17jxo1x9+5dtGzZUuu5AGDMmDHIkyePcP2lS5d0sq5SRowYIXwhhCRJmDp1qlbrPXv2DFu3bhWu7969O7JlyyZU+/HjR+F55f58foupqSk6dOiAu3fvYvHixbCzs9N6TiWJPj9lypRBgQIFtF6vdOnS2LlzJ4KDg1G5cmWt5zO0y5cvY/HixbLGdOjQAWfOnIGDg4NOs9SrVw/Xrl2T3Xhz48YNo/xdQ5p7/vw5JkyYIGtMrVq1cOnSJZQpU0anWdzc3HD16lXZ76Vev36N0aNH6zTL9zx//vyri7ZatmyJvXv3yn4Nd3R0xIkTJzB37ty/L0QdNmyYUAM1GZ/169cL1ZmYmGD9+vXo16+f7DUKFy6MkydPwtnZ+Yd1kiShe/fust7XfEvu3Llx6tQpLFiwABkzZtRqLgAoVaqUrIuLjf09cHq2efNm/Pnnn//6b3PnzsXUqVNlN1h7eHjgxo0b6NKly9//bcmSJbI/m/5ygWHv3r118pmHj48PKlSoIFyvq+N17NixkCRJuN7S0hIHDhxAnz59dLL+F3ny5MHy5ctx9epVVK1aVaM55s6di8jISKFaMzMzBAQEoHr16hqt9V/NmjXDxIkThWrPnz8v64IHOa+t3t7eWl108EWDBg1w5coVbN68GXnz5tV6PiIiIiIiY8OGeSIiIiLSSIYMGbBjxw7ZuwUCfzXsbN26VSfNLUSUvtjb2+P333/H9evXUa1aNUPHoW8YMmQIfv/9d53O+euvvwr/Ifq/f0xPLeTuLq+rP85/IXdntT179ny146mhLViwQCd3wPmnvn37Ctdqe+yNGzcOe/bs0Wkjs7m5uayGBmP7nv5Xvnz50L17d+H6gIAAWTu5/9e8efOEd/QzMzPD0KFDhedOSUkRrtXlz7qZmRn69u2L+/fvG/WO6qLPj64vmnNzc8Off/6JlStX6qThxFB8fX2hVquF6zt16oQNGzYI39FFrly5cuH06dOym6CmTJmi1928SVmjR49GdHS0cL2XlxcOHjyo1d2KfsTW1hb79+9HixYtZI1bvnw5Hj16pEimf1Kr1f/6Oa5SpQo2btyo8c+pSqWCr68vjhw5Ajc3N4wdO1ZXUUmP3r9/j2vXrgnVTpw4EW3bttV4LTs7Oxw6dAiZMmX6Yd3bt28xbdo0jdepWLEiLl++rNWdlb5lwIABwrXG/h44PfvvzvKDBw+Gr6+vxvPZ2tpi7dq1mDNnDjp16oQ6derIGt+9e3ecPn0a+fPn1zjDt4jepQrQzfF69epVHDx4ULjexMQE27dvl/18yVG2bFmcO3cOY8aMkTUuMTERK1asEK6fMmUKGjRoIDfeD40ZM0b4NWzz5s3C8xrqnFGlUqFdu3a4d++ezi+QICIiIiIytNT7qT8RERERGVzevHkREBAg+w+206dPR61atRRKRURpka2tLebNm4dnz55h7NixvDuFkerUqRNmz56t83mLFi0q/MfHhw8fIi4uTucZlBQREYGNGzcK11taWqJbt246zVCzZk24uroK16vVasyfP1+nGbQxduxYWU0xory8vIR3W75x44ZGa6hUKixevBj/+9//FLljhoeHh3DtixcvdL6+ro0cOVJ4l3m1Wo3p06drtE5ERARWrVolXN++fXtZF4PKuehUTlOFqOzZs+vsTgZKEH1+bty4gdu3b+t0bZVKhR49eqTahvlTp07h3LlzwvWenp5YvXq14nfs+dKcLGdH66ioKCxatEjBVKQvjx49kvVaVrJkSezcuRMWFhYKpvrrwrJNmzahRo0awmNSUlI0/t2iKWtra2zYsEEnz4enpycuXrzI86lUKigoSGhH6KJFi2LEiBFar5c3b15MmTLlp3UrV65EbGys7Plr1aqFkydPyrojkqgCBQqgUKFCQrWp4T0w/XVnIV29/g4ePBhr166VNWbEiBFYtWqV8LmIHPo+Z5PTYA4AkydPRsOGDbVe92dUKhXc3Nxkjdm1axfevn0rVFuiRAmtLrj4HpVKhfHjxwvVbt++XXheOeeMO3fuREJCgnC9iIwZM+KXX37R6ZxERERERIaWOj/1JyIiIiKj4e7ujrlz5wrXt23bVtbum0REAPD582eEhobC1NTU0FHoB5S8GEq0kSklJQUPHjxQLIcSVq1aJavBpE2bNsiaNavOc8j9w7G/v7/R7Pzr5eWlyLwqlUr4Yo3Xr19r9HwsX75c1k72csm5EELOzr+GUqBAAXTp0kW4fv369Xj+/LnsdZYuXSr8fKhUKtlNablz5xauvXjxIqZOnSpr/tRO9PlJSUlBp06dEBMTo3Ci1GPGjBnCtfb29lrtWC2XnZ0dAgICYG1tLTxm4cKFwnd6IOM1e/Zs4V1SLSwssGXLlp/uaq0rFhYW2Lp1q6ymtD/++APv379XMNW/TZ48WbjxV0RqvSCIgHv37gnV9e3bV2dNvV27dv3p63ZUVBSOHz8ua14vLy8cOHAANjY22sT7IdH3wanhPXB6Z2pqitWrV+v0PYuc18IxY8YoerFU/vz5kT17dqFabY/X2NhYWRexVa5cWScX4CglICBAuHbOnDmKve+tXbs2XFxcfloXFhaGO3fuCM0p55zx6dOnimwiQERERESU1vBTMSIiIiLSWv/+/YUal0qXLo3Vq1frIRERpUVLlixB1apVebv0dKpixYrCtS9fvlQwiW6p1WosWbJE1hilmqvbtGmDvHnzCtdHR0fL3pkuNVLy2Js0aRJ69uwpN5Is1tbWws2pqeXuDKNHjxZudEhKSsLMmTNlzZ+QkICFCxcK1zdq1AilSpWStUaxYsWQLVs24fqxY8fKukg1tatWrZpwbUhICLy9vREZGalcoFTi1atXOHr0qHD9zJkzZTXi6EKpUqXw+++/C9e/ffsWx44dUzARKS0hIUFWY97w4cPh7OysYKKv5cqVS9b7scTERFkNetpwcnLCoEGD9LIWGb9Xr14J1bVo0UJna9rY2AhdnHrq1CnhOcuVK4edO3cqfqcD0Qbk1PIeOD3r2rUrKlSoYJC1u3XrhsmTJyu+jr6O12PHjuHTp09CtV/uhmasF1olJiYKv/ctXLgw6tevr2ieRo0aCdWJ3g3K2toa5cqVE15/5cqV8PX1FboTCRERERFRemWcZzdERERElOosW7bsh7uoZMmSBbt27VJ05ygiSvuuXr0KFxcXnDlzxtBRSM+cnJyEa1+/fq1gEt3at28fnjx5Ilxfvnx5VKpUSZEs5ubmsnck8/PzS/M7/yp17JUoUUL4tu3asrOzE6oT3f3X0BwdHdGpUyfh+tWrV+Pt27fC9X/88QfCw8OF60eOHClc+4WpqalwQwUASJKEIUOGoHfv3oiPj5e9XmrTrFkzWfVnzpxBlSpVhHdrTKs2b94MtVotVFuqVCn4+PgoG+g7Bg4cKOu1VU6zNRmf/fv3C9+BJVu2bAbbxbZFixbw9PQUrtfXcdmvXz+jbVQk/RPZWdrCwgIFChTQ6bqOjo4/rZHzO3j58uV6uYuE6Htg0d+dZDiG2jnb1tYWy5cv18ta+jpnO3jwoHBt06ZNhXZNN5Q///wTnz9/Fqrt3r07VCqVonlq1qwpVHf27FnhOeWeF82fPx/NmjXjxcRERERERN/BT9mIiIiISCcsLS2xa9eub+6UqVKpsGHDBhQpUsQAyYhI3yRJ+uorLi4OL1++xJkzZzBz5kzUqVNH4z9URUVFwdvbG4GBgTpOTsYsS5YswrWifzA1Bn5+frLqldpd/ovevXvLurjt+fPnetth1VCUOvYsLCw0SKMZMzMzva2lL6NHjxZ+XHFxccK7s6vVasyZM0c4h7u7O6pWrSpc/0+a3F1gxYoVqFy5Mu7evavRmqlF9erVUaJECVlj7t27Bzc3N6xatUqhVMZv3759wrW+vr4Ga8I1MzPD8OHDhevl7JpPxkfOcdmnTx+DXmQ/ZswY4do///xTqHlZGzY2NkJ38yP6J3t7e53PmTFjxp/WvHnzRng+fb0PTovvgdOj6tWro0yZMgZZ29TUVG/Hkb7WkfO+SunPH7QVHBwsXNuyZUsFk/ylfPnyQnUhISHCc3bp0kX2a+bevXtRvnx5/Pnnn7LGERERERGlB2yYJyIiIiKdKVCgALZu3QpTU9N//fcJEyagYcOGBkpFRMbA0tISefLkgbu7O4YNG4ajR4/i/v376Natm0aN8zExMWjYsCGOHTumQFoyRqK7rQFINbsv37lzBydOnJA1pmfPnlCpVIp92dnZISYmRlamefPmyapPbdLisZcWFC5cGB07dhSuX7JkidAue3v37sX9+/eF59Vkd/kvqlatijZt2sged/36dbi4uGD27NlpdkdUU1NTWRcufBEbG4uePXuiUaNGqepuI7qQkJCAoKAgoVorKyu0a9dO4UQ/1rFjR9ja2grVhoeH48GDBwonIqXIuTNU165dFUzyc15eXihatKhQbUpKiuKNaHXq1EHmzJkVXYNSF5HjISIiQufritypR+kLSCj9atWqlaEjpBnv378XvsNdrly54OXlpWwgLV25ckWoLkeOHLLubqSpLFmyfPV3kW95+PCh8J0CHB0dMWjQINlZnjx5And3d4wYMQIJCQmyxxMRERERpVVsmCciIiIinapVqxZmzJjx9/9v1KgRxo8fb8BERGSsihYtitWrV+Ps2bOyd5EF/toxuEmTJrh48aIC6cjYZMiQQbg2tfwxUO7u8sbq0qVLOHfunKFjKCa1H3vPnj1DbGysoWMoYsyYMUINCcBfu/+L/MzNmjVLeP2yZcvC29tbuP5b5syZg5w5c8oeFx8fj2HDhqFatWq4deuWVhmMVYMGDWRdFPFPBw4cQKlSpbBq1SpIkqTjZMbpypUrwhft1KlTx6C7eAN/XUzZuHFj4foLFy4omIaU8urVK4SFhQnVlilTBoUKFVI40c+1bt1auFbp47JatWqKzk+pj8iFnHFxcfjw4YNO1338+PFPa5KTk3W6prbi4+OFG4PJuKWH18J3797p/Of2W+TsbF6/fn2D3Y1IlOhdt/R1DKlUKmTNmvWndQkJCUKvq1+MHTsWxYsXl51HrVZj5syZKFeuHM6ePSt7PBERERFRWmTcZzlERERElCoNGTIER44cwb59+7Bx40aNdo8mSuuePHmi6C7R3/qaOHGioR/2N1WrVg3BwcEa7RoWHx+PZs2a4fnz5woko9QqNTRHRkVFYf369YaOoTNz5841dASjYCzHXkxMDNavXw8vLy84Ojri3bt3ho6kiKJFi6J9+/bC9QsWLPjhHRTOnz8va7fgESNGCNd+T758+XDgwAFkzJhRo/EXL16Ei4sLxowZkybvcLB69Wp4eHhoNDYiIgI9e/aEh4cH7t27p9tgRkjOY6xevbqCScR5enoK14aGhiqYhJTC41I76aFJlOQRvQOCLu/EFh0djfPnz/+0Ts5dmZT0559/onfv3siVKxfWrVtn6DikJWtra5QrV87QMRSRmJiInTt3omnTpsibN69eLoK9efOmcK27u7uCSXRD9LPAXbt26e2zV9Fz76dPnwo/TltbWxw+fBi5c+cWHvNP9+7dQ82aNdG7d2+hu64REREREaVlbJgnIiIiIkXUrVsXjRo1QqZMmQwdhYhSgYwZMyIgIAATJkyQPTY8PBxNmjT5YRMkkbFZvXp1mjpm9+zZI2uHNNI9SZJw6tQpdO3aFbly5ULnzp1x8uRJo2niV8rYsWOFdz788OEDli9f/t1/nzlzpvC6hQoVQps2bYTrf8TV1RX79+8X2o3wW5KSkjB16lSULFkS+/bt00kmY2FhYYHdu3fLamD9rzNnzqBs2bIYPXp0mr3bAgA8fPhQuNbFxUXBJOIqV64sXPvo0SMFk5BSUuNxWalSJeFapY/LYsWKKTo/pT4VKlQQqtu4caPO1tyyZQsSExN/WlemTBmdrSnXs2fPMGXKFDg5OaFatWpYsWIFoqKiDJaHdKdw4cIwMzMzdAydunz5MgYMGIA8efKgZcuW2Lt3L5KSkvSy9rNnz4RrjeX38vdER0en6ubv8PBwWfUODg44evQoChQooNF6kiRhxYoVKFasGNauXZvmPycgIiIiIvoeNswTERERERGR0Zg4cSJmzJghe9y1a9fQpUsXBRIR6Z5arcbixYsNHUOn1Go1FixYYOgY6dKjR48wYcIEFCpUCJ6enli7di2io6MNHUtvihUrJqtxfc6cOUhISPjqv9+7d09Ws/nQoUNhamoqXP8zNWvWxMWLF+Hk5KTxHGFhYWjSpAmaNGkia8dCY5c5c2YcOXIEvXr10niOxMRETJs2DSVKlMDu3bt1F86IvHjxQri2UKFCCiYRV7hwYeHaly9fKpiElJIaj0tbW1vkyJFDqFbJ49LExARZsmRRbH5KnRwdHZEnT56f1u3fvx9nzpzRer24uDhMmjRJqLZmzZparydHTEwM/vjjj7/vqDR27FjejSQN0vSCUmPz+vVrzJo1C6VLl4abmxsWLVqEDx8+6D1Havy9/D2puVkeAN6+fSt7TOnSpREcHCzrotNvrdu1a1e4u7vLuuMAEREREVFawYZ5IiIiIiIiMirDhw/H6NGjZY/bsWMHVqxYoUAiIt06ePBgmtyNfc2aNdzJUU8iIyOxevVq1KhRA0WKFMH//vc/PHnyxNCxDGbcuHHCu8y/evUK/v7+X/332bNnC++ylzNnTnTt2lVWRhFFixbFxYsX4eXlpdU8+/btg7OzM9asWaOjZIZnbm6O5cuXY+7cuVpdqPDs2TM0b94cv/zyCyIiInSY0PA+f/4sXJszZ04Fk4izsrKCnZ2dUG16uhAoLUmNxyUA5M2bV6hOyeMyc+bMwr/bKH3p2LGjUF2nTp20uqhDkiR06dJFuMFW2/cvItRqNQIDA9GtWzfkypULXbp0SRd3VErPUnPDfGxsLLZu3Qpvb2/kz58fw4cPx+3btw2a6c2bN0J1tra2Rn/X2Li4OENH0Mr79+81GpczZ04EBgaiQ4cOWq1//vx5VKhQAdOnT0dKSopWcxERERERpSb8tI2IiIiIiIiMzpQpUzT644+vry/u37+vQCIi3fHz8zN0BEVER0fzohWFnT59Gh06dEDOnDnRo0cPnD171tCRjELJkiXRsmVL4fqZM2ciOTn57///5s0bbNiwQXj8oEGDYGlpKSujKDs7Oxw+fBgDBgzQap7Pnz+je/fuaN68ucbNGMbI19cX+/bt07p5auPGjShTpgxOnTqlm2BGICYmRrjWyspKwSTy2NjYCNXJeXxkPOR836ytrRVMIo8xHJfG3qhIhiN60d6zZ89Qp04djXZdT0pKQp8+fRAQECBU7+rqCgcHB9nriHr58iUmTpwIBwcH1KpVC/7+/ryQKp1Ija+FV69eRe/evZEzZ060a9cOhw4dMpqG5NjYWKE6W1tbhZNoLz4+3tARtKJNfktLS2zcuBFTp06FmZmZxvMkJiZi1KhR8PDwSNcX4BMRERFR+sKGeSIiIiIiIjJKa9asQYUKFWSNiY2NRYcOHZCYmKhQKiLt3Lt3D8eOHTN0DMX4+fn9qxGZtJeUlIR169ahVKlS8PDwwObNm2W9xpUtWxYZM2ZUMKFxGDduHFQqlVBtWFgYNm/e/Pf/X7BgARISEoTGZsqUCX379tUooygzMzMsXLgQR48eRYECBbSaa/fu3ShbtixOnz6to3SG16BBA9y5cwfNmzfXap4XL17Ay8sLY8eONZomJm2k1t11Re8YkFofX3qXWr9vPC7JmJUoUQKdOnUSqr179y5cXFzg5+cnvBvzlStXULNmTVkXwvr6+grXynH16lW0bt0aDg4OmDRpkvBu98BfO5OXKFFCkVxE/yVJEnbv3o0qVarA1dUVK1askHVRR5EiRfRypxXR1wELCwuFk2hPm0ZxYyB6/vkjo0aNwsWLF1G6dGmt5jl37hzKlSuH7du3a52JiIiIiMjYsWGeiIiIiIiIjJKFhQV27dqF7Nmzyxp39epVTJw4UZlQRFpatGhRmm6uev78Of/IqiMpKSlYvnw5ihQpAh8fH9y5c0d4bNasWTFw4EBcvXoV165dg729vYJJjYOzs7OsBupp06ZBkiRER0dj2bJlwuP69OmDzJkzaxJRtjp16uDWrVvo1auXVvO8evUKXl5efz/mtCBnzpzYuXMnNm3apNXxrVarMWXKFHh5eSE8PFyHCfVPzu7cxrQjp+hOp8a0+ziJk/N9E23i0wcel2TsZs6cKbzzdnR0NAYOHIgCBQpgwIAB2LFjBx49eoTIyEgkJyfj3bt3uHHjBhYtWoR69eqhQoUKuHDhgnCW/Pnzo02bNpo+lG+6fPky6tevD1dXV2zfvl34wjYTExM0aNAA27Ztw6tXr3Sei+hbtm3b9ve5yMWLF4XH2djYoGvXrjhz5gxCQ0NRvHhxBVP+RbRJOykpSeEk2kvtv4N19X7c1dUVV65cwZgxY7S6iCAqKgqtW7fGwIEDU8X3n4iIiIhIU2yYJyIiIiIiIqOVL18+rF+/XnjX4C9mzZqFy5cvK5SKSDOfPn3CunXrDB1DcfPmzTN0hFTv4MGDKFOmDPr06YNnz54Jj3N1dcWaNWvw8uVLLFiwAOXLl1cwpfEZN26ccO3du3exa9curFixApGRkUJjLCwsFNtB9XtsbW2xfPlyHD9+HEWKFNF4npSUFIwePRpt2rQxqqZUbbVv3x63b99G27ZttZrn9OnTqFChAq5du6abYAYgp2now4cPCiYRJ0kSPn36JFRrY2OjcBpSQmo8LoG/msZE8LgkQ8mVKxfWr18PExPxP/O+f/8eixYtQqtWrVCkSBHY2dnB3NwcOXLkQNmyZTFgwAAcPXpUdpZp06bB3Nxc9rhvef78OTp16oSKFSviyJEjwuPs7e0xfPhwPHr0CAcPHkTr1q1TxQ7ZlLpduHABVapUQdu2bXH79m3hccWKFcOCBQvw8uVLrFmzBu7u7gqm/DdLS0uhOtELxwzJ1tZWuPbLxgXG9LVq1SqdPRcZMmTA5MmTERQUBFdXV63m8vPzQ+3atY3qfRkRERERkS6xYZ6IiIiIiIiMWr169TBy5EhZY5KTk+Hj48Ndkcio+Pv7y7ot+++//27wP+JKkgS1Wo1ixYoJ5w4ODsa5c+c0eYrSvVevXqFZs2Zo2LCh8I7yKpUKjRo1wtmzZ3H58mV07dpVuBEirSlXrhyaNGkiXD958mTMnz9fuL5Lly7IlSuXBsm05+Xlhdu3b2PWrFla7XC/fft21K1bV7hJOTXImTMntmzZgjNnzsDFxUXjeV68eAF3d3ecPn1ah+n0J2fOnMK1z58/VzCJuHfv3gnvdJotWzaF05ASUuNxCYhn4XFJhtSkSRPMnj3boBnq1auHjh07aj1PSkoK5s6di+LFi2PDhg3Cd8QpXLgwlixZghcvXmDGjBlwdHTUOgvRz0RGRqJnz56oWrWqrB3l3d3dceDAAdy9excDBw7U212r/kn0QraIiAjh92iGkjVrVlhZWQnVXr9+XeE0xsHFxQWXLl3CmjVrtDpvPXPmDKpXr46XL1/qMB0RERERkXFgwzwREREREREZvUmTJsHNzU3WmNu3b2PGjBkKJSKSR5IkLF68WLjewsICvXv3VjCROJVKhSFDhsgaw13m5Vu7di1KliyJPXv2CNWrVCq0bt0aN2/exL59+1C9enWFE6YO48ePF64NCQkRboo0NTXF8OHDNY2lExkyZMDQoUMRGhqK3r17w9TUVKN5zp07h0aNGiE+Pl7HCQ3L3d0dly9f1qpBJDo6Gg0bNkRwcLCO0ymvYMGCwrWiF+QoLTQ0VLhWzuMj45Eaj8uXL18K34mDxyUZmq+vLxYsWCBrp3ldyZ07N9auXav1PA8ePECVKlUwZMgQ4V2tixUrhs2bN+P+/fv49ddf0+3FoqR/Bw4cQMmSJWXtDl6nTh38+eefOHPmDLy9vWXfQVGXRJv0JUmSdaczQ8mfP79QXVBQkMJJjIdKpULXrl0RGhqKUaNGafz6eO/ePe40T0RERERpEhvmiYiIiIiIyOiZm5tj06ZNsLGxkTVuypQpspqxiJRy+PBhWcdi+/btkT17dgUTydO5c2dZu8Tu3r0bYWFhCiZKOyRJwoABA9C1a1dERUUJjalfvz6uXr2Kbdu2oVSpUgonTF1cXV3RsGFDnc/bqlUrFC5cWOfzaiJ79uxYtmwZQkJCUKtWLY3mOHv2LPr166fjZIb33wYRCwsL2XPExMSgWbNmePv2rQIJlVOoUCHh2suXLyuYRJycHGxMTp14XBIpb+DAgdi5c6ded6u2t7fHwYMHtb7zzokTJ+Dm5oZLly4J1efPnx+rV6/G7du30a5dO40vHiTSxMyZM9G4cWO8fv1aqL5SpUoIDAzE0aNHUaVKFYXTiXFwcBCuvXbtmnJBdKR48eJCdTdv3sT79+8VTmNcMmbMiKlTp+Lu3bto1aqVRnPcu3cP7dq1g1qt1nE6IiIiIiLDYcM8ERERERGRATg6OkKSJL1+TZw40dAPWytFihTBzJkzZY2Jj4/Hr7/+qlAiInF+fn6y6gcNGqRQEs1YWFhgwIABwvVqtRrz589XLlAaMnz4cCxatEio1t7eHjt27MChQ4dQrlw5ZYOlYhMmTND5nCNHjtT5nNpydnbGiRMnsHPnTuTLl0/2+DVr1uDQoUMKJDO8fzaING7cWPb4169fy3rNMwbly5cXrj1+/LiCScSdPn1auLZMmTIKJiGlFC9eHFZWVkK1586dQ0JCgsKJfo7HJaVGTZs2xd27d9GiRQvF1ypUqBD+/PNPrd+LXrp0CU2aNMGnT5+E6vv374+7d++iW7dubJQnvVu8eDFGjBgBSZJ+WmtlZYVly5bhwoUL8PDwUD6cDHIu9Lp48aKCSXTD1dVVqE6SpDR73vMzjo6OCAgIwOnTp1GyZEnZ448fP47ly5crkIyIiIiIyDDYME9EREREJIOZmZlQXUpKisJJiNKnX3/9FbVr15Y15sSJE9i4caNOc4i+FgB8PSAgNDQUhw8fFq6vUaOGUTZD//rrr7Lu8rBmzRrhHdPTq4MHD2L27NlCtYUKFcLly5f10giV2rm5uaF+/fo6m69evXpG+TP5RfPmzXHnzh2NLhAbMGBAmv49VbBgQezduxfbtm1D1qxZZY3dtm0bTp06pUwwBeTLlw/58+cXqn348CFu376tcKIfS0hIwLFjx4RqzczMULFiRYUTkRLMzc1RoUIFodro6GijuJhj3759wrVVq1ZVMAnJld7P0XLnzo0dO3bg2LFj8PT0VGSNdu3a4cKFC3ByctJqnpiYGLRt2xaxsbE/rTUxMYG/vz/8/Pxk33GOSBeuX7+OwYMHC9Vmy5YN58+fR+/evaFSqRROJp+cu5PJ+X1oKG5ubsK1AQEBCiYxfjVq1EBISAgmTpwIExN5LUKjR49GRESEQsmIiIiIiPSLDfNERERERDJYWloK1UVGRiobhCidUqlUWLVqFTJmzChr3JAhQ3T6cyn6WgDw9YCARYsWCe1E98XAgQMVTKO5rFmzonv37sL10dHRWLlypYKJUreUlBThxgs7OzscP34cjo6OyoZKQ8aPH6+zuYxxd/n/srW1xZIlS7B69WqYm5sLj3v06BF27dqlYDLj0Lp1awQFBaF48eKyxole0GIsatSoIVy7atUqBZP8XEBAAKKjo4Vqy5YtyybJVCw1HZfnzp3Dw4cPhWqzZcuGYsWKKZyI5OA52l9q166NkydP4tixY7KbIr9FpVKhVq1aOHv2LDZv3owcOXJoPee8efMQFhYmVDt37lz4+PhovSaRpoYMGYLExMSf1mXIkAEHDhyQddcffatSpYpwbWhoKC5fvqxgGu3VqFEDFhYWQrWHDh3Cy5cvFU5k3DJkyIAJEyZg3759yJQpk/C4yMhIrF69WsFkRERERET6w4Z5IiIiIiIZRBs1oqOjkZycrHAaovTJwcEBM2bMkDUmPDwco0aN0lkGOU1babkZg34uOjoaa9euFa4vUKAAmjVrplgebfn6+sLU1FS43s/Pj78Pv+PgwYO4f/++UO3s2bNRsGBBhROlLVWqVEGdOnW0nqdSpUrw8PDQPpCedOvWDTt37kSGDBmEx+j6LizGqkiRIjh79izKlCkjPObQoUOpajfF5s2bC9f6+/sb9LEtXLhQuLZJkyYKJiGlyTku9+3bh9DQUAXT/NiCBQuEaxs3bqxgEtIEz9GAT58+YenSpahWrRrq168PtVqt8VylSpXCyJEjcf/+fZw4cQLVq1fXScbk5GQsWrRIqNbd3R2DBg3SybpEmrh58yZOnDghVDtixAijvyNO7ty5UahQIeF6Oe/XDMHGxkb4XC05ORl+fn7KBkolvL29cezYMWTOnFl4THo5ZyQiIiKitI8N80REREREMuTOnVu41pB/6E/L5OzSTGnXr7/+Kmu3SgBYsWIFgoODdbK+nNeCBw8e6GRNSp3Wrl2LT58+Cdf3799fVkO6vjk6OqJ169bC9c+ePcP27dsVTJR6bdmyRaguT5486NKli8Jp0iZd7DKfGnaX/69GjRrJurvDuXPnFExjXLJly4Zjx44hZ86cQvVqtRrnz59XOJXueHt7C9+FJyoqCtOmTVM40bft2LEDly5dEq6X83uHjI+rqysKFy4sVJuSkoIxY8YonOjbLl++jB07dgjX87gUp69z+PR8jqZWqzF//nwULFgQffv2xZ9//omUlBTh8ZaWlqhQoQL69u2LP/74A0+fPsWtW7cwbdo0FC1aVKdZAwMDER4eLlQ7evRona5NJJfoOZuFhYXw3cMMrWnTpsK1mzZtwu3btxVMo71WrVoJ1y5atEj49Setq1ixInbv3g2VSiVUf+PGDVmfbRERERERGSs2zBMRERERyZAvXz7h2osXLyqW4/Pnz4rNbSiitwpPi4+d5FOpVFixYoXwrZeBv5oI+vTpI6tx4HuyZMkivIMhXwvSL0mShHdPBABra2v06NFDwUS6MWzYMFn18+bNUyhJ6nbq1CmhuoYNGxr1RRTGrHr16vD09NR4fIkSJWQ1lMjx9u1bReb9onPnzihVqpRQ7fv37xETE6NoHjnevXunaHNljhw5MGTIEOH6p0+fKpZF16ysrNC+fXvh+nnz5iEkJETBRF+LioqCr6+vcL2LiwtKlCihYCLSh27dugnXBgQEYN++fQqm+VpSUhL69Okj/NqTK1cu1K5dW+FUxk30/B3Q3zlLej1Hi4iIQL169eDr64uPHz/+tN7a2hqenp4YOnQoNm/ejDt37iA6OhqXLl3C4sWL0alTJxQoUECxvKLvga2srNL9zxkZnujxWqNGDWTJkkXRLLrStm1b4dqUlBT07dtXq7tVKK1t27bCr/0xMTGp5sIGQPlzRg8PDzRo0ECoVq1W4/nz54rmISIiIiLSBzbMExERERHJIKdZ4+jRo4pk2Lt3L3bt2qXI3IZkaWkpVPf69WuFk1BqUaxYMYwbN07WmJCQECxdulQn64u+HgQHByMyMlIna/5TZGSkrIYz0r9jx47h/v37wvWdOnWCnZ2dgol0w8XFBbVq1RKuDw4OTlU7NOtDZGQkXr16JVQr2vRM3zZhwgSNxw4fPlx4xz25OnbsiHHjxiExMVGR+QGgfPnywrVK/J7S1IEDB+Dh4YGHDx8qtoaLi4twrTE9NyIGDx4sfNwmJyejQ4cOiIqKUjjVXyRJQs+ePWU12wwdOlTBRKQvffr0EW5mA4AePXrg2bNnCib6t9GjR+PKlSvC9QMHDoS5ubmCiYyf6Pk7AOH3PLqQ3s7RYmNjUb9+fRw/fvyHdSqVCm3atMHu3bvx/v17nDx5ErNmzUK7du1QokQJvV6cKbpbdbFixWBmZqZwGqIfEz1eU9M5W6VKlVCyZEnh+jNnzmDy5MkKJtKOra2trIsANm3ahG3btimY6MfOnTsnfBezESNGoHfv3opeiJWWz4uIiIiIiL6FDfNERERERDIUL15c+A/DO3fu1PltXm/cuIHOnTvr7Zbm+iS6E9ObN2+4ow39bfjw4XB2dpY1Zty4cTq58KJcuXJCdfHx8fD399d6vX9KTExE27Zt8ejRI53OS7rl5+cnq37gwIEKJdE9ubvMz507V6EkqZOcJkA5DYb0tZo1a6JGjRqyx+XPnx8dO3ZUINFfkpKSMHnyZLi4uOD06dOKrCGnoSFDhgyKZNDUmTNnUKZMGcyYMUORiwpS83PzM8WLF0ezZs2E6+/du4fWrVsjISFBuVD/38iRIxEQECBc7+joiNatWyuYiPQla9as6NWrl3D927dv0bhxY0RERCiY6i9Lly7F7NmzhettbW3Rp08fBROlDnJ2Ur506ZJyQf4jvZ2jjR07FsHBwT+sUalU2LVrF7Zu3YqmTZvCyspKT+m+TfR9MN8Dk6F9+vRJ+KLC1Ha8yrnbEgBMnDhR56+ZujR8+HBZdz7p3r27rAvldCEiIgL9+vVDjRo1cO/ePaExkiRhxYoVKFWqFHbu3KlIrrR8XkRERERE9C1smCciIiIiksHU1BRVq1YVqk1MTMS0adN0tva9e/dQp04dve0AqW9ybvm9adMmnayZnJyM+Ph4ncxFhmFubo6VK1fK+sNYZGQkevbsqfXachow582bh0+fPmm9JvDXcdu+fXvF7mJBuvHo0SMcPHhQuL527dqydnkztPr168u6WGX37t0ICwtTMFHqEh0dLVz74cMHBZOkD+PHj5c9ZsiQIXrZPfj27dvw8PBA27Zt8fTpU53Nm5SUhKCgIKFaExMTWY2P+hIXF4eRI0eidOnS2L9/v07nPnv2rHCtvb29TtfWh5kzZ8pqaDl27BiaNm2KmJgYRfJIkgRfX1/MnDlT1rjp06dzd+E0ZNy4cciWLZtw/Y0bN+Dl5YV3794plmnu3Lno16+frDFjxoxJFXcEUpqc8/fNmzfrbN2f7bKbns7RoqKihO6eVr9+fTRt2lQPicSIvg/me2AytLR8zvbLL7/Ieh2XJAk9evTAwoULFUyluWLFisnaZT46Ohp169bVywVdKSkpWL58OZycnLBkyRKNNsF5/vw5WrZsiTp16uDWrVs6zZfWz4uIiIiIiP6LDfNERERERDLVr19fuHbhwoU/vTW2iFOnTqFatWp4+/at1nMZq9KlSwvXzpw5U+vbum/fvh2lSpUS3tWHjFelSpXQv39/WWMOHDiADRs2aLVu3bp1oVKphGqfP38uO+O3REREoF69eortLEW6s3jxYqjVauH6QYMGKZhGGUOHDhWuVavVWLBggYJpUhc5jdg3btxQMEn64OXlhWLFignX29vb6+TCKjm2bdsGJycn9OvXDy9fvtR6viVLlgg3mTo4OOjl4gBNhYaGonHjxqhatapO3lc/e/YMa9euFa4vUqSI1mvqW5EiRWTvHHrkyBFUrlwZDx480GmWN2/eoF69epg/f76scZ6enrIan8j42dnZYcqUKbLGhISEwNXVVfgCIFGfPn1Cx44dMWTIEFmNa05OTvD19dVpltSqcOHCwnffu3v3LpYvX67VeqGhoWjbti0mTJjww7r0dI528eJFoQ0A5N6RTWmi7zkeP36s2IVcRCLS8jlbhgwZMGfOHFlj1Go1Bg0ahM6dO+vsYqP/iomJwfLly9G5c2fZYydPniz8ewkAPn78iJo1a8o6L5AjISHh70b5Pn364P3791rPefz4cZQtWxYdO3bUyXv2PXv24Pr160K15ubmcHBw0HpNIiIiIiJDY8M8EREREZFMrVu3Fv4DrCRJaNWqFU6cOKHRWklJSZg0aRLq1q2Ljx8/ajRHalGlShXh2o8fP8Lb21v2BQTJycnYsWMHKlasiNatW+u8IYgMZ8qUKbJ2xwL+alB+/vy5xmvmzJkTHh4ewvXr16/Hb7/9JquJ+p8CAwPh6uqKkydPajSe9CcmJkbW7coLFy4Mb29vBRMpo3379siXL59w/Zo1a9LsXVLkypkzp3Dt0aNHtbobyocPH366G2tad//+fYSGhgrXDxgwANbW1gom+rbExEQsWbIEhQoVQqdOnTRuEN2wYQOGDx8uXF+pUiWN1tG3CxcuoE6dOqhQoQLWrVun0c9FWFgYvL29hV+LzMzM4OLiInsdYzB+/HiULVtW1phbt26hbNmymDx5stZNirGxsZg9ezaKFy+OY8eOyRpra2uLFStWaLU+GaeePXvKugAd+KupuVq1avD19dX6nDgpKQlr1qxBsWLFZN+1zMzMDGvWrJF194a0zNzcHBUqVBCuHzRoEPbu3St7nVu3bqFXr14oWbIktm3b9tNzqfR0jhYZGSlUZ2yNvKLvgxMTE3Ho0CGt1nry5IlW4yl9s7e3h6mpqVBtcHAw3rx5o/FacXFxCA8P13i8Jlq1aoW6devKHrd+/XoUK1YMK1euRFJSkk6yBAUFoV+/fsiTJw/69Omj0etWoUKFZJ0DAX897127doW3t7fOdm5/+vQppk2bhkKFCqFPnz54/PixTub9Qq1WY9OmTShRogSaNm2K48ePa7Rr/bFjx+Dj4yNc7+rqKvzzQERERERkzNgwT0REREQkk6OjI7y8vITro6Ki0KBBA4wbN074D5pqtRpbtmxBmTJlMHHiRJ39AcKYFS5cWNbur9evX0f58uWxe/fuH9ZJkoQbN25gwoQJKFCgAFq1aqWXW+6SfmXMmFHodvT/9PHjR3Tv3l2jPyx90b17d1n1CxYsQN26dXH16lXhMbdv30a7du3g5eWFsLAwuRHJAP744w/h13vgr+ZcE5PU9xGNubm5rJ3xP3/+jJUrVyqYKPXImTOn8I6F79+/x+LFizVa5/79+6hcubLOLrpLSUnRyTz6NmPGDOFGOBsbGwwYMEDhRD+WmJiIDRs2oHLlyihZsiR+//133Lx586fjLly4gEaNGqFTp05ITEwUXk+TRhlDunLlCnx8fJArVy5069YNhw4dQmxs7A/HvHnzBhMmTICzszNu374tvFbVqlWRMWNGbSMbhKWlJbZu3QobGxtZ4+Lj4zFu3Dg4ODhgzJgxuHv3rvBYSZJw4cIFDBkyBPnz58ewYcM0ulBq5cqVqXJnf/o5lUqFP/74A7lz55Y1LiUlBfPnz4eDgwMGDhyIy5cvyxp//fp1jB8/Ho6OjujevbtGTY2TJ09GtWrVZI9Lyxo2bChcm5CQgObNm2P48OE/vZDv7du3+OOPP+Du7g5nZ2esXLkSycnJwmull3M00c9PDh8+jEWLFimcRlz+/PmFa6dMmaLR+8+kpCR0794d69atkz32W1Lre2DSjomJCfLmzStUm5ycLPsuKl+8efMGNWvW1NkdMOUcr2vXrkWOHDlkr/HmzRv06tULDg4OGDduHEJCQmSNT0pKwpkzZzB27Fg4OTmhcuXKWLJkidY7148aNQolS5aUPe7QoUMoW7YsvL29ERAQIOuCc7Vajdu3b8PPzw/VqlVDwYIFMXr0aK3vjCqy7t69e1GnTh0ULFgQI0eORHBw8E/Pe2/duoVOnTqhXr16sj63Sm3njERERERE32Nm6ABERERERKnRqFGjcPz4ceH6pKQkTJ48GX5+fmjevDlq1aoFV1dXZMuWDXZ2dkhISMC7d+9w7do1nDp1CgEBAXj9+rWCj8A4derUCWPHjhWuf/XqFZo3bw4nJyc0adIEpUuXRoYMGfDu3TuEh4fjwYMHOHXqlE5ue0vGz9vbG+3bt8fmzZuFxxw7dgxLlixBv379NFqzbdu2GD9+vKwdo06cOAFXV1d4eXmhbt26qFGjBvLmzYusWbPC3NwcERERuH//PoKCgrBz505cvHhRo2xkOHIaUmxtbdG1a1cF0yirV69e+P3334X/sO3n54fffvsNZmbp+yMpCwsLVK9eHYGBgUL1Y8eOhbu7OypWrCi8RkBAAHr37o2IiAjhMQkJCd/875GRkejTpw9GjhyJcuXKCc9nDF6+fImNGzcK1/fs2RNZs2ZVMJE8d+/exfjx4zF+/HjkzJkTVatWRenSpZE/f35kzJgR4eHhuH37NgIDA/Ho0SPZ81tbW6Nly5YKJFdeVFQU/P394e/vDwsLC1SsWBHlypWDk5MT7OzsEBcXh0ePHuH8+fO4cOGCrGbLLzp16qRAcv35sot2ixYtZDf7ffjwAVOnTsXUqVORP39+VK1aFU5OTsifPz9sbGxgamqKuLg4fPz4EU+fPsXdu3cRHBys9Z1Ehg4dirZt22o1Bxm37NmzY/fu3ahVq5bsOxlER0fDz88Pfn5+yJEjB6pVq4bixYujQIECsLW1hbm5OeLi4hAZGYlnz57h/v37CA4Oxrt377TK3KZNG9m71qYHHTp0wJgxY4QvSlOr1Zg1axaWLl2KJk2aoHr16rCzs8OnT5/w9u1bvHjxAufOnZN1YdO3pJdztHLlysHFxUWo0X/AgAE4ffo0pk2bZvALkry8vPDHH38I1V67dg3Dhg3D3Llzhed//PgxunbtijNnzsjKlZCQAAsLi6/++6pVq/DkyRNMnjxZ1nyUNnh5eQnfPW7x4sXw8vJCs2bNhOcPDAxEly5dZN398HvnbPHx8RgxYgS8vLzQpEkTobly586NDRs2oEGDBhpdGPL69WtMnjwZkydPRvbs2eHm5oZixYqhQIECyJIlC6ytrWFiYoKYmBi8evUKoaGhePDgAa5du6b13Yy+xdLSEps2bUKlSpW++zx9j1qtxqFDh3Do0CGYm5ujbNmyKF++PBwdHZErVy5YWVlBkiR8/PgRHz9+xIcPH3Djxg1cuXLF4Hd0e/r0KWbMmIEZM2YgS5YsqFq1KsqUKQNHR0dkypQJHz58wL1793D69GmNdtJXqVT45ZdfFEhORERERGQAEhERERGlev7+/hIA4a/AwEBDR9YpBwcH4cdes2ZNna1bp04dWc+7Lr9UKpVQnYODg8aPLywsTDiPv7+/Tp7TN2/eSFZWVnp9LkNCQn6YSXSeCRMm6OQ5MEZdunSR9ZwaUnh4uJQ1a1ZZea2srKQ7d+5ovObGjRuN/rUA0Py13xCvBd+TGn4ejx8/Lut7OGDAAINl1ZWhQ4fKesxbtmwRmjcwMFDx41uEUj8Ds2fPlvW8ZcqUSdq9e/dP53306JHUqFEjjV5TSpYs+dV8mzZtkvLkySMBP/+dKUnG8337wtfXVziPubm59Pz5c8UzSZIk1axZU6Pvka6/Bg8erFF+OecfYWFhis2t5FfevHmluLg4jZ4fY7Nq1SqDP58iX926ddPp454wYYLw2umFnOdEk59fOQ4dOiSZm5sb/Lj72Ve9evWkhIQEnT1u0XMrbc7l9alFixZ6/X4MGjRIKFdaP0f7IiQkRLK0tBRez8TERGrWrJm0Z88enR7Xcrx9+1YyMTGR9Zz27t37p7+T4+PjpenTp2v8mVJwcPC/5rt//75Ut25dWcedsTOmz3ZEP8vt0qWLojl+Zvv27bKeswwZMkjLly//6bzh4eGSj4+PRsdqlixZvvr5PXLkiOTk5CQBkHbt2iX7ca5Zs0bWa5fSX2XLlpX9GP5pyZIlBn8MP/pq2rSp0OOQ+zOr1FeLFi20+n4QERERERmT1He/byIiIiIiI7Fs2TJYW1vrfd2aNWuiTZs2el9XH3LmzInffvvN0DEoFcuRI4es3ecAIC4uDh06dEBiYqJGa3bo0AH169fXaKw2MmbMiOnTp+t9XfoxPz8/4VqVSoUBAwYomEY/Bg0aBHNzc+H6efPmKZgm9fDx8YGtra1w/adPn9CsWTN4eXlh/fr1ePLkCeLj4xEfH49Hjx5h06ZNaNWqFZycnLB//36NMt25cwc9e/bE4cOHsXjxYpQtWxYdOnRQ/HbySvn48SNWrFghXN+xY0fky5dPwUTGJUeOHBg9erShYxitadOmwdLS0tAxdKJ79+5YunQpTEyM988BXbt2lfXzSqlf/fr1ERAQYNQ/Z/Xr18fOnTuRIUMGQ0cxWr///jtMTU0NHeMr6eUcrVy5ctizZ4/wz5Farcbu3bvRtGlTZM+eHe3bt8e6devw4sULhZP+n+zZs6Ndu3ayxixfvhyFCxfG1KlTcfXqVURGRiI5ORnv3r3DyZMnMXz4cDg4OGDkyJGIi4vTKJePjw+2b9+O7du3o0OHDihVqhSOHj2q0VyUdjRp0gSOjo7C9YmJiejduzcqVKiAFStWIDQ0FLGxsUhMTMSzZ8+wa9cu+Pj4wMHBAWvXrtUoU2RkJNq0aYODBw9izZo1cHd3R7169fDgwQON5gP+eh+Wls7Tf/31V/j6+ho6RppgZWWFadOmGToGEREREZHOGO8n5ERERERERq5QoUJYtmyZXtesUKEC9u3bZ9RNBdoaO3aswW8RTqlbly5dULt2bVljrl27hhEjRmi85po1a/TaZGlpaYm9e/eiYsWKeluTfu7JkyfYt2+fcL23tzeKFi2qYCL9yJcvH9q3by9cHxQUhPPnzyuYKHWwt7fX6CKxkydPonPnzihYsCCsrKxgZWWFIkWKoGPHjtixYwdSUlK0yrVq1So0aNAA/fv3x40bN7Say9D8/PwQExMjVKtSqbT6PZDaqFQqrFy5Evb29oaOYpRatmyJTp06GTqGTvXp0wdbt26FhYWFoaN8ZcKECVizZo1RNt2Sspo2bYqjR48iS5Ysho7ylR49emDfvn0GuUg+NSlZsiSGDx9u6BjflF7O0erWrYvAwEDkyJFD1rhPnz5hy5Yt8PHxQf78+VG0aFF069YN/v7+uH//PiRJUijxX6/7cl/zX716hTFjxsDV1RV2dnYwNzdHjhw54OXlhVmzZiE8PFyrTHfu3EHr1q3RunVrbN68GcnJyVrNR2mDubk5xo0bJ3vclStX0Lt3bzg5OcHGxgYWFhZwcHBAixYtsG7dOsTHx2uVa8+ePWjYsCG6d++Oc+fOaTXXF4MGDcIff/wh62J4YzZ79uw0937eEGbOnAknJydDxyAiIiIi0hk2zBMRERERaaFTp04YP368XtaqUaMGDh8+LGs32tTI2toaW7ZsYWMCaWX58uWwsrKSNWbBggU4ePCgRuvlzp0be/fuRebMmTUaL4ednR327t0LT09PxdcieRYvXgy1Wi1cP3DgQAXT6NfQoUNl1ael3eu0MWLECJQsWdLQMdKk2NhYWXd8aNq0KYoXL65gIuMyY8YMNGnSxNAxjJKbmxvWrVtn6BiKaNWqFc6fP4/ChQsbOgoAIGvWrNixYwcmTpxo6ChkQO7u7rh8+TJcXV0NHQXAXzupLlmyBCtXroSZmZmh46QKEydORPXq1Q0d4yvp6RytcuXKuHHjBpo3b67xHA8fPoS/vz+6deuG4sWLw87ODrVq1cKwYcOwY8cOnd5xyMnJCWPHjtXZfN+jUqkUX4PSvi5duqBWrVqKr2MMx2unTp1w+PBh5MqVy9BRtGZiYoJ169Zh8ODBho7yLwULFpT9+Ymh9O3bF/379zd0DCIiIiIinWLDPBERERGRliZNmqR4k8eAAQNw4sSJdLMLqKurK7Zs2YIMGTIYOgqlUoUKFcKkSZNkjZEkCT4+Pnj9+rVGa5YvXx4nT55EtmzZNBovonTp0rh06RLq1Kmj2BqkmdjYWKxevVq4vkSJEmnq++js7Iz69esL1+/evRthYWEKJkodbGxssGPHDsUuhsuZMycOHjwINzc3ReY3ZitXrsSHDx+E60eOHKlgmq9NmDAB1apV0+uawF+NOLNnz8awYcP0vraoBg0aoG/fvgbZCd3d3R3Hjh2DjY2N3tfWF1dXV4SEhMDHx8egjVn169fHjRs30KJFC4NlIONRuHBh/Pnnnxg2bJhBm9QrVqyIK1eu4NdffzVYhtQoQ4YM2LVrF0qXLm3oKF9JD+doarUa58+fx/z58xEaGqqzeaOiohAYGIjZs2ejVatWyJs3L0qUKAFfX19cuHBB6/nHjx+PevXq6SDp11QqFQYPHow5c+YoMj+lL6ampti8eTPy5s2ryPy2trZYu3YtWrVqpcj8ctWqVQs3btxIExfXqlQqzJkzB6tXr0bGjBkNmiVz5syYNGkSbty4IXyR2aBBg+Dt7a1wsu+vvWjRIoOsTURERESkJDbMExERERHpwIQJE7B582adN9fky5cPAQEBWLhwYbrb3a5x48bYv3+/ohcJlC5dOk3smkTfNnjwYLi4uMga8+7dO/zyyy+ydgn/JxcXF0V2yDQzM8OgQYNw8eJFo9kVlv5tw4YNiIiIEK4fOHCgUewgp0tyGnBTUlKwYMECBdOkHsWLF8f+/fuRJUsWnc2pUqnQvXt33Lp1Cw0aNNC68S9DhgyYNGkSSpUqpaOEykpKSpLVIOXp6YlKlSopmOjba547dw4nT55E/fr19fJ6YG9vj3379mHIkCGKr6WNnDlzYvHixQgLC8OQIUP0sjOwSqVC//79ceLECb2sZ2i2trbw9/fH+fPn9b6rd4kSJXDgwAEcOnRIscYzSp0yZMiAmTNn4vr166hdu7Ze186fPz/Wr1+PixcvokSJEnpdO63Ili0bTp8+DQ8PD8XWyJgxIypXrix7XFo9R4uIiMCsWbNQsGBBVK9eHdOnT8etW7cUXfPevXuYP38+qlatiqJFi2LevHmIiYnRaC4TExNs3bpV57vyOzs74/Tp05gzZw58fHy0fo9du3ZtDBo0SDfhKNXKkSMHjhw5gvz58+t03mbNmuHmzZvo0qWL1udsJiYm6N+/v04u3smePTv27NmDPXv2oEiRIlrPZ2jdunXDtWvXDHIXEFtbW4wePRphYWEYP368rMb98uXL48CBA7hy5QratGmjl78NWFtbY/Xq1Zg/f36a+8yKiIiIiAhgwzwRERERkc60a9cOt27dQsOGDbWey9raGqNGjcK9e/eMZochQ6hTpw6uXbuGpk2b6nTeSpUqYcOGDbh27Rob5tMwU1NTrFy5EqamprLGnTx5EtOnT9d4XQcHB1y4cAFTp06FtbW1xvN8Ubt2bYSEhGD+/Plpesfb1E7OzltZsmRBp06dFExjGLVq1ZJ1kcqaNWsQFRWlYKLUo0aNGjh37hwKFiyo9VyNGjXCpUuXsGrVqr93U+3SpQtq1aql0XweHh4ICQnB+PHjYW5urnU+fdi4cSOeP38uXK/v3eX/ydPTE4cOHcKdO3fw66+/ws7OTudrmJqawsfHB3fv3tXJ+1R9yZ07N2bPno0XL15g4cKFiu1cXKZMGQQGBsLPzy/VHOO6UqVKFVy6dAkHDhxQvIHIw8MDu3btwq1btwy2UyalDiVLlsSxY8dw7tw5NG3aFCYmyv0Zy9XVFevWrcPDhw/xyy+/sDFMS1mzZsWJEycwY8YMnd49J0eOHBg9ejRCQ0PRrl07jeZIS+doiYmJ+P3335EvXz4MHz4cz5490+v6Xzx8+BCDBw9GoUKFsGLFCkiSJHuOzJkz4/Dhw/jll1+0zlOwYEGsWrUKISEhcHd3BwDY2dlh3rx5Gs2XK1curFmzBseOHdPJe3RK/UqVKoULFy6gfPnyWs9VvXp1nDhxArt27YKDgwOAv84LunTpotF85cqVw9mzZ+Hn56fT16QmTZrgzp078Pf3R9myZXU27/eYmZmhSZMmWLJkic7nLly4ME6ePInDhw/r5Q5sxYsXx7x58/D8+XNMmTJFq/M8FxcXbN26FY8fP8bw4cMV+yy7SZMmuHXrFrp166bI/ERERERExiB9bVFJRERERKQwR0dH7N+/HxcvXsTs2bOxb98+JCYmCo8vU6YMevbsiU6dOqWL3S1F5MuXD7t378aFCxewcOFC7N69G/Hx8bLnKV26NNq2bYu2bduiaNGiCiQlY+Ti4oLBgwdj1qxZssZNmDABHh4eqFq1qkbrmpubY9SoUejRowcWLlyINWvW4NWrV8Lj7ezs0LFjR/Tp0yfV7Oicnn38+BEtWrRAixYthOqdnZ3T7MUPfn5+OHr0qHD9ixcv+Pvu/ytVqhTu3LmDefPmYfr06fj06ZPw2Fy5cqFt27bo2bPnN18zTExMsGvXLnTt2hU7d+4UmrNKlSoYPXo0GjVqJJzDGEiShJkzZwrXu7i4oG7dugomElO8eHEsWbIE8+fPx4EDB7Br1y6cPHkSL1++1HhOOzs7dOjQAQMGDECxYsV0mFa/MmbMiAEDBmDAgAG4fv06tmzZgqNHj+LatWsa3xHGxMQEXl5e6NOnD5o3b56um2RVKhW8vb3h7e2N+/fvY+vWrdi+fTtu3ryp1bwmJiZwc3ND8+bN0aJFC4O8/1Zyp2tSXrVq1VCtWjU8f/4c27ZtQ0BAAC5duqTxz/0Xzs7Ofx+X+mj+S29MTEwwfPhw+Pj4YMmSJVi9ejVevHghe56sWbOiWbNmaNu2LWrVqqWTXXXTwjlacHAwOnfujPv37xtk/W95+/YtevfujW3btmHLli1/X7ApKkOGDFi/fj18fHwwdOhQXLt2TdbYOnXqoHv37mjcuPE3jxMfHx8kJibC19cXsbGxP50zZ86c6Nu3LwYPHixrJ2hKH/Lmzfv3xckTJkxAeHi48Fg7Ozu0aNECPXv2/O7drVasWAErKyssX75c6CKU0qVLY/jw4Ype9GVubg4fHx/4+PjgwoULCAgIwM6dO/H06VOt5zYxMUHhwoVRqVIleHl5oWHDhsiePbsOUn9fvXr1UK9ePVy5cgVr1qzBzp078ebNG63nNTEx+fvcslWrVjq5sOK/8ufPjxkzZmDq1Kk4ceIEtm/fjhMnTuDx48caz2ltbY1WrVphwIABqFChgg7TEhEREREZJ5WkySX/REREREQkJCIiAkePHsXZs2dx8+ZNPH78GBEREYiPj4elpSXy58+PMmXKwMvLC/Xq1ft7VyH6vpiYGJw4cQIXLlzA9evX8fTpU7x+/RqxsbFISkpCxowZkSdPHhQtWhQuLi6oWLEiKlasKPuPtkS6pFarce7cOZw6dQqXL19GaGgo3rx5g5iYGKhUKmTLlg3FixeHu7s76tati0qVKsneGZ+I0o7o6GgcPXoUBw4cQEhICMLDw/H+/XuoVCrY2toif/78KFq0KNzc3FCjRg24ubkJN0gEBQVh8+bNuHDhAh4/foyoqCio1WpkypQJLi4u8PT0RNOmTRXbzVtpu3btEr54BQC2bt2KNm3aKJhIO6Ghobh06RJCQkLw6NEjPH36FFFRUYiJiUF0dDRiY2NhZmb29/ufQoUKwcXFBTVr1kT16tV10mBorCIjIxEUFIQrV67g3r17CAsLw/v37xEdHY3o6GjExMRArVbDysoK2bNnR4ECBVCmTBlUrlwZdevW5XvDn3j//j3+/PNPBAcH49GjR3j8+DFevXr193GXnJwMKysrWFtbI3PmzChQoAAcHBzg5OT09/tvNhqSrn369AkXLlxAUFAQQkND8fjxY7x48eLvn/mkpCRYWlrC2tr679+Xjo6OKFKkCNzc3FCxYkVkzZrV0A8jXZEkCVevXkVgYCCuXr2Khw8f4sWLF4iKikJCQgLMzc2RLVs2FCpUCM7Ozn+/fhQrVkzxi5lS2zna/v370aZNG8TFxRksw88ULlwYp06dQr58+TQaL0kSLl++jH379uHUqVN49eoVwsPDER8fD2tra+TMmROFChVC2bJlUaVKFXh5eQnfzeDdu3f4448/cPz4cdy5cwfv3r1DfHw8LCwsULRoUbi7u6NBgwaoV69eurvjDGkmISEBgYGB2LdvH4KDgxEeHo53794hJSUFGTNmRL58+VCkSBG4urqievXqqFatmvB78zt37mD9+vU4d+4cQkNDERERgeTkZNjY2KBMmTLw8PBAo0aNULlyZYUf5feFhYXh4sWLuHLlCh49eoQnT54gPDwcMTExf79XBP6621XGjBmRKVMmFC1aFM7OznB2dkaZMmVQqlQpndz1Q1t3797F6dOncevWLYSGhiIsLOzvc664uDiYmJjA3NwcVlZWsLOzQ9asWZEnTx44ODigaNGiKFOmDMqVK4dMmTIZJP/z588RFBSEkJAQhIaG4smTJ4iMjPz7/VFMTAxMTExgbW2N3Llzo2DBgihXrhzc3d3h4eEBKysrg+QmIiIiIjIENswTERERERERERFRmlC5cmUEBQUJ1RYpUgT379+HiYmJwqmIiIiINHfo0CE0btwYKSkpho7yU6VLl8alS5dgaWlp6ChERERERERERP+SdrcYIiIiIiIiIiIionQjMDBQuFkeAIYNG8ZmeSIiIjJqr169QufOnWU3y1taWqJhw4aoXr06XFxc4OjoiMyZMyNjxoyIi4tDdHQ0Pn/+jBcvXuD58+d49uwZrl27hqCgILx48ULjvLdu3YKvry+WLl2q8RxERERERERERErgDvNERERERERERESU6tWrVw9Hjx4Vqs2dOzfCwsJgYWGhcCoiIiIizbVq1Qo7duwQrre3t8f48ePRpUsXZM6cWaM17969i71792LdunW4e/euRnOcOXMG7u7uGo0lIiIiIiIiIlICG+aJiIiIiIiIiIgoVbt69SpcXV2F62fMmIHhw4crmIiIiIhIO6GhoShevDjUarVQfevWrbF8+XLY2dnpLMOpU6fwv//9D4GBgbLG1a5dG8eOHdNZDiIiIiIiIiIibfGew0RERERERERERJSqTZ8+Xbg2c+bM6NOnj4JpiIiIiLS3ZMkS4WZ5X19fbN26VafN8gDg4eGBkydP4sCBA8iRI4fwuOPHj+PWrVs6zUJEREREREREpA02zBMREREREREREVGqFRoaih07dgjX9+3bF5kyZVIwEREREZH2jh8/LlTn5eWF2bNnQ6VSKZbF29sb169fR9GiRYXHHDx4ULE8RERERERERERysWGeiIiIiIiIiIiIUq2ZM2cK775qZWWF3377TdlARERERFr6+PEjbt++LVS7cOFCmJgo/yffXLlyYc+ePbC0tBSqF234JyIiIiIiIiLSBzbMExERERERERERUar0+vVrrF+/Xri+a9euyJEjh4KJiIiIiLQXGhoKSZJ+WlexYkWULFlSD4n+UqJECbRp00aoNiwsTOE0RERERERERETi2DBPREREREREREREqdLcuXORkJAgVGtqaoqhQ4cqnIiIiIhIex8/fhSqK1OmjMJJvtayZUuhurdv3yqchIiIiIiIiIhIHBvmiYiIiIiIiIiIKNWJiIjA8uXLhevbtm2LggULKpiIiIiISDciIiKE6rJly6Zwkq85OjoK1cXFxSkbhIiIiIiIiIhIBjbMExERERERERERUaqzePFifP78Wbh+5MiRCqYhIiIi0p0MGTII1b1+/VrhJF9LTEwUqsuUKZPCSYiIiIiIiIiIxLFhnoiIiIiIiIiIiFKVuLg4LFy4ULje29sbzs7OCiYiIiIi0p3s2bML1d25c0fhJF97+PChUF3evHkVTkJEREREREREJI4N80RERERERERERJSqrF69Gu/evROu5+7yRERElJqIXuh36dIl3Lp1S+E0/7Z+/XqhutKlSyuchIiIiIiIiIhIHBvmiYiIiIiIiIiIKNVITk7G7NmzheurVq0Kd3d3BRMRERER6VbWrFlRpkwZodphw4ZBrVYrnOgvgYGBOHTokFCth4eHsmGIiIiIiIiIiGRgwzwRERERERERERGlGps3b8bTp0+F67m7PBEREaVG7dq1E6o7fPgwhg4dCkmSFM1z/fp1tGjRQmgdMzMzNG7cWNE8RERERERERERyqCSlPz0hIiIiIiIiIiIi0gFJkuDs7Izbt28L1ZcuXRo3btyASqVSOBkRERGRbkVERMDR0RGfPn0Sqq9bty78/f2RJ08eneZQq9Xw8/PDyJEjER8fLzSmXbt22Lx5s05zEBERERERERFpgzvMExERERERERERUaqwb98+4WZ5ABgxYgSb5YmIiChVsrOzw7hx44Trjx49ikKFCqFHjx4ICQnResf59+/fY8GCBShatCh+++034WZ5c3NzjB07Vqu1iYiIiIiIiIh0jTvMExERERERERERUapQrVo1/Pnnn0K1jo6OCA0NhZmZmcKpiIiIiJShVqvh6emJM2fOyB6bI0cOeHl5oXz58ihcuDCKFCkCe3t7WFtbw9raGubm5oiNjUVsbCw+f/6Mp0+f4uHDh7h37x4CAwNx/fp1jZruR48ejSlTpsgeR0RERERERESkJDbMExERERERERERkdE7c+YMatasKVzv5+eH/v37K5iIiIiISHkfPnxAlSpVEBoaaugoP1W7dm0cPnwYpqamho5CRERERERERPQvbJgnIiIiIiIiIiIio+ft7Y1Dhw4J1WbPnh1Pnz6FlZWVwqmIiIiIlPfy5UvUq1cPt2/fNnSU76pSpQoOHTqEzJkzGzoKEREREREREdFXTAwdgIiIiIiIiIiIiOhHrl+/LtwsDwADBw5kszwRERGlGXnz5sXZs2fRuHFjQ0f5pmbNmuHo0aNsliciIiIiIiIio8WGeSIiIiIiIiIiIjJq06dPF661tbVFv379FExDREREpH92dnbYu3cv/Pz8kClTJkPHAQDY2Nhg/vz52LVrFzJmzGjoOERERERERERE38WGeSIiIiIiIiIiIjJajx8/RkBAgHB9r169YGdnp2AiIiIiIsPp378/7t27h65du8LMzMwgGUxMTNC+fXvcvXsXgwYNMkgGIiIiIiIiIiI5VJIkSYYOQURERERERERERPQtffr0wfLly4VqM2TIgLCwMOTJk0fhVERERESG9/jxYyxYsADr169HRESE4uvZ2dmhXbt2+O233+Dk5KT4ekREREREREREusKGeSIiIiIiIiIiIjJKb968QcGCBREfHy9U3717d6xatUrhVERERETGJT4+HocOHcLevXtx5MgRvH79WmdzOzo6ok6dOvD29kaDBg1gYWGhs7mJiIiIiIiIiPSFDfNEqYQkSfj8+TNsbW2hUqkMHYeIiIiIiIiISHEjR47EjBkzhGpNTExw9+5d7nZKRERE6V5YWBiCgoJw9+5dPHjwAM+ePcPbt2/x8eNHxMXFISEhAQBgbm4OCwsLZMqUCdmyZUOOHDng6OiIwoULo2TJknBzc0POnDkN/GiIiIiIiIiIiLTHhnmiVOLTp0/InDkzoqKikClTJkPHISIiIiIiIiIiIiIiIiIiIiIiIiIiMnomhg5ARERERERERERERERERERERERERERERKQENswTERERERERERERERERERERERERERERUZrEhnkiIiIiIiIiIiIiIiIiIiIiIiIiIiIiSpPYME9EREREREREREREREREREREREREREREaRIb5omIiIiIiIiIiIiIiIiIiIiIiIiIiIgoTWLDPBERERERERERERERERERERERERERERGlSWyYJyIiIiIiIiIiIiIiIiIiIiIiIiIiIqI0iQ3zRERERERERERERERERERERERERERERJQmsWGeiIiIiIiIiIiIiIiIiIiIiIiIiIiIiNIkNswTERERERERERERERERERERERERERERUZrEhnkiIiIiIiIiIiIiIiIiIiIiIiIiIiIiSpPYME9EREREREREREREREREREREREREREREaRIb5omIiIiIiIiIiIiIiIiIiIiIiIiIiIgoTWLDPBERERERERERERERERERERERERERERGlSWyYJyIiIiIiIiIiIiIiIiIiIiIiIiIiIqI0iQ3zRERERERERERERERERERERERERERERJQmsWGeiIiIiIiIiIiIiIiIiIiIiIiIiIiIiNIkNswTERERERERERERERERERERERERERERUZrEhnkiIiIiIiIiIiIiIiIiIiIiIiIiIqL/x959h0ldX/sDP1voZUWRDmIDG0VA7BoVJRgFWxQ1IIkFFRMLNyZeo8YSYxJRY29gwwLBmkQUG2iIioBGVEARRBAFQWnCUpb5/XF/S0B3Z2Z3Z3eW5fV6nnmi+znfc84s3Gev+p4PQI0kMA8AAAAAAAAAAAAAQI0kMA8AAAAAAAAAAAAAQI0kMA8AAAAAAAAAAAAAQI0kMA8AAAAAAAAAAAAAQI0kMA8AAAAAAAAAAAAAQI0kMA8AAAAAAAAAAAAAQI0kMA8AAAAAAAAAAAAAQI0kMA8AAAAAAAAAAAAAQI0kMA8AAAAAAAAAAAAAQI0kMA8AAAAAAAAAAAAAQI0kMA8AAAAAAAAAAAAAQI0kMA8AAAAAAAAAAAAAQI0kMA8AAAAAAAAAAAAAQI0kMA8AAAAAAAAAAAAAQI0kMA8AAAAAAAAAAAAAQI0kMA8AAAAAAAAAAAAAQI0kMA8AAAAAAAAAAAAAQI0kMA8AAAAAAAAAAAAAQI0kMA8AAAAAAAAAAAAAQI0kMA8AAAAAAAAAAAAAQI0kMA8AAAAAAAAAAAAAQI2Un+0F2DLNmzcv3n333Zg/f34sW7YsatWqFU2aNImOHTtG165do2HDhtleMWM++eSTmDlzZnz++eexYsWKWLduXTRo0CCaNWsWu+yyS3Tp0iXq1q2b7TUBAAAAAAAAAAAAgO8RmCdtCxYsiLvvvjsef/zxmDVrVql1eXl5ccQRR8SAAQOif//+kZ+/Zf0227BhQzz//PPxxBNPxIsvvhiLFy9OWl+nTp048MAD45RTTonTTz89GjRoUEWbAgAAAAAAAAAAAADJ5CQSiUS2l6B6W716dVx11VVx2223RWFhYZme3WWXXWLYsGHRt2/fStoucxKJRDzyyCNxzTXXxKefflquHttuu21ceumlcfHFF0ft2rUzut/y5cujoKAgli1bFo0bN85obwAAAAAAAAAAAACoiQTmSWratGlx8sknx4wZMyrU5+yzz47bb7894yHyTJk9e3YMGDAg/v3vf2ek3+677x6jRo2KTp06ZaRfhMA8AAAAAAAAAAAAAJRVbrYXoPp644034uCDD65wWD4i4r777oujjz46VqxYkYHNMuvFF1+MvffeO2Nh+YiI6dOnx7777hvPPPNMxnoCAAAAAAAAAAAAAGUjME+JJk+eHD/+8Y9j2bJlGev5yiuvRN++fWPt2rUZ61lRo0aNimOOOSaWL1+e8d6rV6+Ok046KZ544omM9wYAAAAAAAAAAAAAUhOY5wfmz58fxx57bKxatSrjvcePHx/nnHNOxvuWx4svvhgDBgyI9evXV9qMoqKiOOOMM2L8+PGVNgMAAAAAAAAAAAAAKJnAPJtJJBIxcODA+OqrryptxkMPPRSPPvpopfVPx9y5c+O0006LdevWVfqstWvXxmmnnRaLFi2q9FkAAAAAAAAAAAAAwH/lJBKJRLaXoPq49dZb48ILL0yrtk2bNvGjH/0o2rRpE2vXro0PP/wwJkyYEIWFhSmfLSgoiI8++ihatWpV0ZXL5aijjoqXXnoprdqcnJzo1KlT7L333tG0adPIy8uLRYsWxZQpU2LatGlpzzz99NNj5MiR5V05li9fHgUFBbFs2bJo3LhxufsAAAAAAAAAAAAAwNZCYJ6NFi9eHLvuumssXbo0aV2rVq3i5ptvjpNOOilyczf/QwqWLFkSf/jDH+Kvf/1rbNiwIWmfQYMGxQMPPFDRtcvsueeei379+qWsa9SoUfzqV7+KX/7yl9G8efMSa+bOnRvXXXddPPDAA1FUVJSy5+TJk6N79+5l3jlCYB4AAAAAAAAAAAAAykpgno1+9atfxW233Za0pmvXrvHCCy+UGiAv9swzz8Qpp5wSa9euLbUmNzc3pkyZEl27di3PuuW23377xdtvv520pnPnzjFmzJjYdddd0+o5bty4OPnkk2PZsmVJ604++eQYNWpU2rtuSmAeAAAAAAAAAAAAAMpGYJ6IiPj666+jXbt2UVhYWGpN27ZtY9KkSdGiRYu0ej788MNxxhlnJK055ZRT4oknnijTrhXx4Ycfxl577ZW0Zpdddom33nortttuuzL1/ve//x2HHXZY0g8J1K5dOxYtWhQFBQVl6h0hMA8AAAAAAAAAAAAAZZWb7QWoHu64446kYfmIiBEjRqQdlo+IGDhwYPTv3z9pzZgxY+Kzzz5Lu2dFPfXUU0nPc3Jy4rHHHitzWD4i4oADDog//OEPSWvWrl0bY8eOLXNvAAAAAAAAAAAAAKDsBOaJDRs2xPDhw5PWnHDCCdGrV68y977xxhujXr16pZ4XFRXFiBEjyty3vF5//fWk53379o199tmn3P1/+ctfRtu2bSu0AwAAAAAAAAAAAACQGfnZXoDsGz9+fMyfPz9pzVVXXVWu3q1bt46zzjorbrvttlJrHn300bjmmmvK1b+s3n///aTnJ5xwQoX616lTJ37605/GTTfdVO4dAAAAAAAAAABqkjvOfTXbKwCVZMjdh2d7BQBISWCeGD16dNLzQw45JDp37lzu/hdccEHSwPzs2bNj8uTJ0aNHj3LPSMeqVati0aJFSWsOOOCACs85/PDDkwbmP/vsswrPAAAAAAAAAADYUhw+fki2VwAqzfRsLwAAKQnME+PGjUt6fvrpp1eof4cOHWKfffaJd955p9SaF154odID88uXL09Z07x58wrPad26ddLzpUuXVngGAAAAAAAAAMCW4uTLRJSgppqW7QUAIA252V6A7Jo1a1bMmTOn1POcnJw47rjjKjznxBNPTHqeKrSfCUVFRSlr8vMr/g9o9evXT3peWFhY4RkAAAAAAAAAAAAAQGoC81u5iRMnJj3v3LlzNGvWrMJzjjzyyKTn77zzTqxbt67Cc5Jp3LhxypqvvvqqwnNS9WjQoEGFZwAAAAAAAAAAAAAAqfnzjrZykydPTnp+0EEHZWRO165do2HDhrFy5coSzwsLC+PDDz+Mrl27ZmReSRo1ahQFBQWxbNmyUmv+9a9/xY477lihOZMmTUp63r59+wr1BwAAACBz7jj31WyvAFSSIXcfnu0VAAAAAACoBgTmt3JTp05Net6jR4+MzMnNzY1u3brF66+/nnSXygzMR0TsvffeMX78+FLPn3jiiRgwYECFZvztb39LuQMAAAAA1cPh44dkewWg0kzP9gIAAMD/N23O59leAQCArZjA/Fbu448/Tnq+5557ZmzWnnvumTQwn2qXTDjyyCOTBuaff/75+Ne//lXum/WfffbZlDfMH3XUUeXqDQAAAEDmnXyZf0UKNdW0bC8AAAAAAEC1kJvtBcie5cuXx+LFi5PWdOjQIWPzdt1116Tnn376acZmleanP/1p5OTkJK0ZNGhQyu9LSRYsWBBDhiS/kaxRo0bRr1+/MvcGAAAAAAAAAAAAAMpOYH4r9tlnnyU9LygoiIKCgozNa9euXdLzOXPmZGxWaXbdddc45phjktZ8+umnccwxx5QpNP/VV1/FT37yk/jiiy+S1p1zzjnRoEGDtPsCAAAAAAAAAAAAAOUnML8VW7RoUdLzFi1aZHReq1atkp6n2idTfv/730deXl7Smrfffjt69uwZEyZMSNnvpZdeih49esR7772XtK6goCAuvfTSsqwKAAAAAAAAAAAAAFRAfrYXIHuWLFmS9Lxp06YZnZeqX6p9MqVbt24xZMiQuPXWW5PWzZkzJ370ox9F7969o3///nHwwQdHy5YtY8OGDbFgwYKYMGFCPP744/Haa6+lNfeGG26IZs2aZeItAAAAAJAh0+Z8nu0VAAAAAAAAqEQC81uxb775Jul5QUFBRuc1btw46fmqVatizZo1UadOnYzOLcmf/vSneOONN+Ldd99NWfviiy/Giy++WKF5xx9/fJx77rkV6gEAAAAAAAAAsCVqX/hYtlcAKsln2V4AANKQm+0FyJ7Vq1cnPW/YsGFG5zVq1ChlTaqdMqVu3brx9NNPR5s2bSp91v777x8jR46s9DkAAAAAAAAAAAAAwOYE5rdia9euTXqen5/ZP4AgnX5r1qzJ6Mxkdthhh3jllVcqNTTfu3fvGDduXNSvX7/SZgAAAAAAAAAAAAAAJROY34pVdWC+Vq1aKWtS7ZRpHTp0iLfffjs6d+6c8d6XX355/POf/yz3Tf1r1qyJ5cuXb/YCAAAAAAAAAAAAANInML8Vy81N/su/YcOGjM4rKipKWZOXl5fRmakUFRXFo48+Gp988knGe48dOzamTp1a7uf/+Mc/RkFBwcZX27ZtM7gdAAAAAAAAAAAAANR8AvNbsdq1ayc9X79+fUbnpdMv1U6ZtHDhwjj00EPj0ksvjdWrV2e8/9SpU2P//fePm266qVzPX3bZZbFs2bKNr3nz5mV4QwAAAAAAAAAAAACo2fKzvQDZU6dOnaTna9asyei8wsLClDWpdsqUmTNnRq9evWL+/PmVOqeoqCiGDh0ac+bMidtuu61Mz9apU6fKvh8AAAAAW6v2hY9lewWgknyW7QUAAAAAAKgW3DC/FWvUqFHS82XLlmV0Xqp+ubm50aBBg4zOLMncuXOrJCy/qdtvvz2uu+66KpsHAAAAAAAAAAAAALhhfqu23XbbJT1funRpRuelCsw3adIkcnMr9zMc69atixNPPDGtsHxeXl4ce+yxcdRRR8W+++4brVq1im233TbWrl0bS5YsiY8++ihef/31GDlyZFr9rrrqqjjssMPiwAMPzMRbAQAAAAAA2Crdce6r2V4BqCRD7j482ysAAABQAwnMb8WaNm2a9HzhwoUZnffll18mPU+1TyZcf/31MWXKlJR1AwYMiOuvvz7atGnzg7PatWtHw4YNY4cddog+ffrEtddeGw899FAMHTo06YcCNmzYEGeeeWZ8+OGHkZeXV6H3AQAAAAAAsLU6fPyQbK8AVJrp2V4AqCSFvVtnewUAALZiAvNbsdatk//DyMKFC6OoqChj4e4FCxYkPS8pnJ5JS5YsiRtvvDFpTX5+fjz88MNx6qmnpt03Pz8/zjzzzOjVq1f07t07Zs6cWWrtzJkz4/HHH4+f/exnafcHAAAAAADgv06+zH/ihJpqWrYXAAAAoEbKzfYCZE/btm2jVq1apZ6vX78+5s6dm7F5s2bNSnq+8847Z2xWSe65555YuXJl0poHH3ywTGH5Te2www7x8ssvp/wgwk033VSu/gAAAAAAAAAAAABA2QjMb8Xy8vJihx12SFqT7Lb0svr444+Tnld2YH7UqFFJz0844YQ4/fTTKzSjTZs2cdtttyWteffdd+PTTz+t0BwAAAAAAAAAAAAAIDWB+a3cXnvtlfT83XffzdisqVOnJj3v1KlTxmZ939dffx3vv/9+0porrrgiI7OOP/746Ny5c9KasWPHZmQWAAAAAAAAAAAAAFC6/GwvQHb16NEjnnnmmVLPJ02alJE5ixcvjtmzZyet6d69e0ZmlSRV8L99+/bRtWvXjM07/vjjkwb0M/lBBAAAAAAAgK3JtDmfZ3sFAAAAALYgbpjfyvXs2TPp+YQJE2LDhg0VnvPqq68mPW/btm00a9aswnNKM2fOnKTnHTt2zOi83XbbLen5xx9/nNF5AAAAAAAAAAAAAMAPuWF+K3fggQdGnTp1Ys2aNSWeL126NN5888048MADKzRn7NixSc+POOKICvVPZdmyZUnPt91224zO22677ZKeL126NKPzAAAAACifwt6ts70CAAAAAAAAlcgN81u5+vXrpwzDjx49ukIz1q5dG88880zSmt69e1doRirr1q1Ler5kyZKMzlu8eHHS89I+oAAAAAAAAAAAAAAAZI7APHHssccmPR85cmSsXr263P1Hjx6d9Eb12rVrV3pgvmHDhknPZ8yYkdF506ZNS3qeah8AAAAAAAAAAAAAoOIE5on+/ftHXl5eqefffPNNPPDAA+XqnUgk4uabb05a06dPn2jSpEm5+qerXbt2Sc8///zzmDRpUkZmJRKJePrpp5PWtG3bNiOzAAAAAAAAAAAAAIDSCcwTLVq0iKOOOippzbXXXhsrV64sc+9Ro0bF1KlTk9YMHDiwzH3LqlOnTilrfv/732dk1hNPPJHyxvo999wzI7MAAAAAAAAAAAAAgNLlZ3sBqocLL7wwxo4dW+r5V199FUOHDo177rkn7Z6LFy+Oiy66KGlN+/bto1+/fmn3LK9ddtkldthhh5g7d26pNWPHjo277747zj333HLPmT9/fgwdOjRl3WGHHVbuGQAAAAAAAFuz9oWPZXsFoJJ8lu0FAAAAqJHcME9ERPTu3Ts6d+6ctObee+9NOzBfWFgYJ5xwQixcuDBp3SWXXBJ5eXlp71kRp556asqaIUOGlOlDAZtasGBBHHPMMfHll18mrdt+++3j0EMPLdcMAAAAAAAAAAAAACB9AvNs9Ic//CFlzXnnnRfXXXddFBUVlVrzxRdfRK9eveKNN95I2qt9+/ZxzjnnpL3funXrYtiwYdGpU6eoW7duNG3aNH7605/GtGnT0nr+3HPPjdq1ayet2bBhQ5x77rlxwgknxJw5c9Lqm0gk4umnn47u3bvHf/7zn5T1Z555Zso9AAAAAAAAAAAAAICKy0kkEolsL0H1ceSRR8bLL7+csq5z587xy1/+Mo444oho3bp1rF27Nj766KN48skn46677ooVK1ak7PHEE0/EKaecktZehYWF0adPnxg/fvwPzurWrRt/+9vf4phjjknZ5+KLL45bbrklrZm5ublxzDHHRJ8+fWL//fePVq1aRZMmTWL16tXx7bffxsyZM+Nf//pXjB49OmbMmJFWz2222SY+/fTT2HbbbdOq39Ty5cujoKAgli1bFo0bNy7z8wAAAAD8UIvX3sv2CkAl+eqwrtleAagk7X/7z2yvAFSSz274SbZXACqJf/6Gmss/fwOwJRCYZzOffPJJ7L333vHdd99V6pyf/OQn8Y9//CPt+lRB94YNG8bHH38cLVu2TNrnu+++iy5dusSnn36a9uxMGjFiRPz85z8v17MC8wAAAACZ5z/YQ83lP9hDzSUwDzWXwDzUXP75G2ou//wNwJYgN9sLUL3suuuuMWzYsEqdsf3228fw4cPTrl+1alXcc889SWtWrlwZ9957b8peDRo0iCeffDIaNWqU9vxMOeOMM8odlgcAAAAAAAAAAAAAyk5gnh8YPHhwnH322ZXSu06dOvHUU09F8+bN035m+vTpsXr16pR1U6ZMSatfly5d4plnnokGDRqkvUNFHX300WkF+gEAAAAAAAAAAACAzBGYp0R33nln9OvXL6M98/Pz45FHHomDDjqoTM9t2LAho3UREYcffni88sorZQrul9epp54aTz/9dNSuXbvSZwEAAAAAAAAAAAAA/yUwT4ny8/NjzJgxMWjQoIz0q1+/fjz77LPx05/+tMzP7rbbbmmFzTt37lymvvvuu29MnTo1Dj/88DLvlI66devGzTffHI899piwPAAAAAAAAAAAAABkQX62F6D6ys/PjwceeCAOOuiguPjii2PFihXl6tOjR48YOXJkdOzYsVzPN2rUKAYNGhT33ntvqTV169aNwYMHl7l3q1at4pVXXomHHnoorrjiipg3b165dvy+o48+Om6++ebo0KFDRvoBAAAAUDkeTZyY7RWASvNpthcAKklh79bZXgEAAACALYgb5knpzDPPjJkzZ8aQIUOibt26aT+30047xYgRI+Ktt94qd1i+2LBhw2Lfffct8axWrVrx0EMPxQ477FDu/meccUZ88sknMWLEiNh///3L1aN+/frxs5/9LN5+++345z//KSwPAAAAAAAAAAAAAFmWk0gkEtlegi3HihUr4plnnolXX3013n333Zg/f34sX7488vPzY9ttt40OHTpEjx49om/fvnHggQdGTk5OxmYXFhbGzTffHI888kh8+umn0aBBgzj00EPjd7/7XXTv3j1jcyIiFixYEC+++GK8/fbb8dFHH8Xnn38eS5YsidWrV0dubm7Ur18/WrRoETvuuGPsvffeceCBB8bhhx8e9erVy+gem1q+fHkUFBTEsmXLonHjxpU2BwAAAGBr8sqrO2d7BaCSHHG4G+ahpmrx2nvZXgGoJF8d1jXbKwCVxM9vqLn8/AZgSyAwD1sIgXkAAACAzBOYh5pLYB5qLoE7qLkE7qDm8vMbai4/vwHYEuRmewEAAAAAAAAAAAAAAKgMAvMAAAAAAAAAAAAAANRIAvMAAAAAAAAAAAAAANRIAvMAAAAAAAAAAAAAANRIAvMAAAAAAAAAAAAAANRIAvMAAAAAAAAAAAAAANRIAvMAAAAAAAAAAAAAANRI+dleAAAAAAAAAAAAqLkeTZyY7RWASvNpthcAgJTcMA8AAAAAAAAAAAAAQI3khnkAAAAAAABgi+GGWqjJ3FALAABA5rlhHgAAAAAAAAAAAACAGklgHgAAAAAAAAAAAACAGklgHgAAAAAAAAAAAACAGklgHgAAAAAAAAAAAACAGklgHgAAAAAAAAAAAACAGklgHgAAAAAAAAAAAACAGklgHgAAAAAAAAAAAACAGklgHgAAAAAAAAAAAACAGklgHgAAAAAAAAAAAACAGklgHgAAAAAAAAAAAACAGik/2wsAAAAAAGTLG68PyPYKQCU54vBsbwAAAAAAQHXghnkAAAAAAAAAAAAAAGokgXkAAAAAAAAAAAAAAGokgXkAAAAAAAAAAAAAAGokgXkAAAAAAAAAAAAAAGokgXkAAAAAAAAAAAAAAGokgXkAAAAAAAAAAAAAAGokgXkAAAAAAAAAAAAAAGokgXkAAAAAAAAAAAAAAGokgXkAAAAAAAAAAAAAAGqk/GwvAAAAAAAAAAAA1FxvvD4g2ysAleSIw7O9AQCk5oZ5AAAAAAAAAAAAAABqJDfMAwAAAAAAAFsMN9RCzeWGWgAAACqDG+YBAAAAAAAAAAAAAKiRBOYBAAAAAAAAAAAAAKiRBOYBAAAAAAAAAAAAAKiRBOYBAAAAAAAAAAAAAKiRBOYBAAAAAAAAAAAAAKiRBOYBAAAAAAAAAAAAAKiRBOYBAAAAAAAAAAAAAKiRBOYBAAAAAAAAAAAAAKiRBOYBAAAAAAAAAAAAAKiRBOYBAAAAAAAAAAAAAKiRBOYBAAAAAAAAAAAAAKiRBOYBAAAAAAAAAAAAAKiRBOYBAAAAAAAAAAAAAKiRBOYBAAAAAAAAAAAAAKiRBOYBAAAAAAAAAAAAAKiRBOYBAAAAAAAAAAAAAKiR8rO9AAAAAABAtpxVeES2VwAAAAAAAKASuWEeAAAAAAAAAAAAAIAaSWAeAAAAAAAAAAAAAIAaSWAeAAAAAAAAAAAAAIAaSWAeAAAAAAAAAAAAAIAaSWAeAAAAAAAAAAAAAIAaSWAeAAAAAAAAAAAAAIAaKT/bCwAAAAAAAAAAADXXWYVHZHsFAAC2Ym6YBwAAAAAAAAAAAACgRhKYBwAAAAAAAAAAAACgRhKYBwAAAAAAAAAAAACgRsrP9gIAAAAAAAAA6Tqr8IhsrwAAAADAFqRGBeZXrVoVH3zwQcycOTNmz54dc+bMiS+++CKKiorK3CsnJydatGgRO+20U+y4447RoUOH6NSpUxQUFFTC5gAAAAAAAAAAAAAAZNoWG5hfs2ZNTJ48Od58881466234t133425c+dGIpGo1LmtWrWKLl26xH777Rf7779/9OzZMxo1alSpMwEAAAAAAAAAAAAAKLstKjA/adKkePnll+Pll1+ON998M9auXbvxrLKD8sW++OKLWLBgQYwdOzYiInJzc6N79+7Rq1ev6NWrVxx88MGRl5dXJbsAAAAAAAAAAAAAAFC6ah2YLyoqipdffjmeeeaZeO655+Krr77aePb9gHxOTk6V7bXp7KKiopg0aVK888478cc//jEKCgri6KOPjuOPPz6OPvroqFevXpXtBQAAAAAAAAAAAADAf1XLwPzbb78dI0eOjNGjR8fixYsjIv2AfGXfNJ+Tk/OD2YlEYuPcpUuXxuOPPx6PP/54NGjQII4//vj42c9+Fr169arSUD8AAAAAAAAAAAAAwNau2gTmV6xYEQ899FDcfffdMX369IjYPPxeUti8ssPxJSkpuF9SgD4iYuXKlTFy5MgYOXJktGnTJgYPHhxnnnlmNG/evMr2BQAAAAAAAAAAAADYWuVme4FPP/00zj///GjVqlVceOGF8dFHH228sb04jF4cSC/++qY3umdbSTttunfx1+fNmxdXXHFFtGvXLk477bSYOnVqljcHAAAAAAAAAAAAAKjZshaYnzJlSpx44omx2267xT333BPffffdDwLnEVHtAvKppArPr1u3LkaNGhX77LNP9OrVK15++eUsbwwAAAAAAAAAAAAAUDNVeWB+5syZcdJJJ0XPnj3jmWeeiaKioh/cJr+lheRLU1p4vvhrr732WvTu3TuOOOKIeOedd7K8LQAAAAAAAAAAAABAzVJlgfn58+fHWWedFZ06dYqnn356Y2i8pNvka6JUwfn99tsvTjzxxJg+fXqWNwUAAAAAAAAAAAAAqBkqPTD/zTffxNChQ6NDhw7xwAMPxPr16zMelN/0dvqqepXXprfOf/978Mwzz0Tnzp3jzDPPjPnz55d7BgAAAAAAAAAAAAAAlRyYHzlyZOy2225xyy23RGFh4WYh8U2D4+lKFV7ftGdlvdLdJR3fD84nEokoKiqKBx98MPbYY4+49dZby9QPAAAAAAAAAAAAAID/yq+MpnPnzo3BgwfHSy+9tDFk/v1geyqlhc9LejYvLy9at24d7du3jxYtWkTz5s2jWbNm0axZs2jcuHE0atQoGjVqFA0bNoxatWpFfn7+xv9dv359rFu3LtavXx/r16+PlStXxooVK2LFihWxfPnyWLRo0cbXV199FZ999lnMnz8/1q9fX+LOJe2d6v1+/3uUSCRi5cqVcfHFF8fjjz8ew4cPjz322CPl9wwAAAAAAAAAAAAAgP/KaGA+kUjEzTffHFdddVWsWrVq4+3pm54n8/2w+ffrGzVqFF27do099tgjdt9999hjjz2iQ4cO0bp168jLy8vcG0lhw4YNsWDBgvjkk09i+vTpMX369Pjoo4/i3XffjaVLl25WW9It+KXZ9Lb54r9/++23o1u3bvGb3/wmfve730WtWrUq5T0BAAAAAAAAAAAAANQ0GQvMz5o1K0499dSYOnVqiTeml6a0kHxOTk506tQpDj300Nh3332je/fu0bFjx1Jvnq9Kubm50aZNm2jTpk0cdthhm519+umnMWXKlHj77bdjwoQJ8Z///CeKiooiIr3w/KbvPycnJxKJRKxduzauu+66GDNmTDz66KPRtWvXyntzAAAAAAAAAAAAAAA1REYC82PGjImzzjorVqxYsdmt8qUF5UsLje+www7Rp0+f+PGPfxwHH3xwNGnSJBPrVamdd945dt555zj55JMjImLFihXxr3/9K1588cV4/vnnY9asWRtrk4XnS/rQwfTp0+OAAw6I2267Lc4888zKfitJzZs3L959992YP39+LFu2LGrVqhVNmjSJjh07RteuXaNhw4ZZ3Q8AAAAAAAAAAAAAoEKB+fXr18fQoUPj9ttvT3mrfGk3yXft2jVOPvnk6NevX+y+++4VWadaatSoUfTp0yf69OkTt9xyS8yaNSuee+65GD16dEyaNCkikt88X/wBhOLzwsLCOOecc+Lf//533HnnnVGnTp0qey8LFiyIu+++Ox5//PHNgv/fl5eXF0cccUQMGDAg+vfvH/n5GfuDDCqsOvwJBZv69a9/HX/+85+zvQYAAAAAAAAAAAAA1Eg5idKugU9h/vz5cfLJJ8fbb7+d9Fb5koLgO++8cwwaNCj69+8fO++8c3l33+J9/vnn8cQTT8SDDz4YM2bMiIjkt85v+j3OycmJLl26xJgxY2KnnXaq1D1Xr14dV111Vdx2221RWFhYpmd32WWXGDZsWPTt27eStiub6hSYz8/Pjzlz5kSbNm3Sql++fHkUFBTEsmXLonHjxpW8HQAAAMDWYf5v38j2CkAlaXPDwdleAagkfn5DzeXnN9Rcfn5DzeXnNwBbgtzyPDRhwoTYe++9k4blN70VPZFIRO3atWPgwIExfvz4+OSTT+Lyyy/fqsPyERHt2rWLSy+9ND766KOYOHFi/OIXv4i6detudlt/SQH6nJycSCQS8d5770X37t3jxRdfrLQdp02bFt26dYu//OUvZQ7LR0TMmjUr+vXrF+ecc06sXbu2Ejbccv30pz9NOywPAAAAAAAAAAAAAJRdmQPzTz31VPTp0yeWLFmyMSyfSCRKDHknEolo0aJFXHvttTFv3rx48MEH45BDDsnsO6gh9t9//7j//vtj/vz5cf3110ebNm1K/Z4Wf99zcnJi2bJl0bdv33j88cczvtMbb7wRBx988Mbb7yvivvvui6OPPjpWrFiRgc1qhqFDh2Z7BQAAAAAAAAAAAACo0coUmL/nnnvilFNOicLCwo2B7dJC3TvvvHPcf//9MXfu3Lj88sujadOmmd++BmrSpEn89re/jdmzZ8eDDz4YHTp0KPV7XPy1devWxYABA+L222/P2B6TJ0+OH//4x7Fs2bKM9XzllVeib9++bpqPiEMOOSS6d++e7TUAAAAAAAAAAAAAoEbLT7fwmmuuiauvvnrj7eYRsdlfF/99x44d48orr4xTTjklcnPLfIE9/19eXl4MHDgwBgwYEKNHj45rrrkmpk+f/oPQfPHfb9iwIS688ML4+uuv4+qrr67Q7Pnz58exxx4bq1atysRb2cz48ePjnHPOiQcffDDjvbckl1xySbZXAAAAACAiRs35U7ZXACrJ0Dg42ysAAAAAAFANpJVoHzJkSNKwfCKRiObNm8fdd98dH3zwQZx66qnC8hmSk5MTp5xySkybNi3uueeeaNmy5Wa3y3//r6+77ro4//zzyz0vkUjEwIED46uvvsrI/iV56KGH4tFHH620/tXdrrvuGscee2y21wAAAAAAAAAAAACAGi+tVPtdd90VEbHZbfLFAe3atWvHFVdcEbNmzYpzzjkn8vLyKmfTrVxubm6cffbZ8cknn8RVV10VderU+cEN/8W/Jvfcc0+559x2223x2muvpVXbpk2b+NnPfha//e1v45JLLonevXtH3bp103p2yJAhsWDBgnLvuSW76KKLfKAEAAAAAAAAAAAAAKpAmVK7xbeZF//1McccEx9++GFcffXVUb9+/Ywvxw/Vq1cvrrrqqvjoo4/imGOO2ezXpKIWL14cV111Vcq6Vq1axahRo2Lu3LnxyCOPxB//+McYNmxYvPDCCzF//vy4+OKLUwbCly1bFpdffnmmVk9bIpGo1NfAgQOTzt92221j0KBBVfNmAQAAAAAAAAAAAGArV6bAfPEN5s2bN4+nnnoqnnvuudhpp50qazeSaN++fTz33HPx1FNPRfPmzTMSnL/mmmti6dKlSWu6du0aU6dOjZNPPrnEUPx2220XN910Uzz55JNRu3btpL0efvjheO+99yqwcfWyYMGCePzxx5PWDB482IdLAAAAAAAAAAAAAKCKlPmG+QEDBsSHH34Yxx13XCWtRFkcd9xx8dFHH8WAAQMqFJr/+uuv47777kta07Zt2xg7dmw0b948rb1S9duwYUPccMMNZdqzOrvtttti3bp1pZ7Xrl07fvnLX1bhRgAAAAAAAAAAAACwdUs7MN+kSZN46qmn4qGHHoomTZpU5k6U0TbbbBMPPfRQPP3007HtttuWq8cdd9wRhYWFSWtGjBgRLVq0SLvnwIEDo3///klrxowZE5999lnaPaur7777Lu65556kNf3794+WLVtW0UYAAAAAAAAAAAAAQFqB+cMOOyzef/99t8pXc/369Yv//Oc/cdhhh5XpuQ0bNsTw4cOT1pxwwgnRq1evMu904403Rr169Uo9LyoqihEjRpS5b3XzwAMPxLfffpu05pJLLqmibQAAAAAAAAAAAACAiDQD8y+//HK0atWqsnchA1q3bh0vvfRSmZ4ZP358zJ8/P2nNVVddVe59zjrrrKQ1jz76aLl6VxcbNmyIv/71r0lrDj/88OjSpUsVbQQAAAAAAAAAAAAARKQZmM/JyansPcigsv56jR49Oun5IYccEp07dy73PhdccEHS89mzZ8fkyZPL3T/bnn322Zg1a1bSmqFDh1bRNgAAAAAAAAAAAABAsfxsL0D2jRs3Lun56aefXqH+HTp0iH322SfeeeedUmteeOGF6NGjR4XmZMuwYcOSnu++++7Rp0+fKtoGAAAAAACgZhs150/ZXgGoJEPj4GyvAAAAQA0kML+VmzVrVsyZM6fU85ycnDjuuOMqPOfEE09MGpgfN25c/O53v6vwnKo2adKkmDhxYtKaiy66yJ/SAAAAAAAAAABstXzgDWouH3gDYEuQm+0FyK5UYe/OnTtHs2bNKjznyCOPTHr+zjvvxLp16yo8p6qlul1+++23j4EDB1bRNgAAAAAAAAAAAADApgTmt3KTJ09Oen7QQQdlZE7Xrl2jYcOGpZ4XFhbGhx9+mJFZVWXu3Lnx5JNPJq0577zzom7dulW0EQAAAAAAAAAAAACwqfxsL1DdrV27Nl588cV44403Yu7cubF06dKoXbt2bLfddrHLLrvEvvvuGwcddFDUq1cv26uWy9SpU5Oe9+jRIyNzcnNzo1u3bvH6668n3aVr164ZmVcV/vrXv0ZRUVGp53Xq1IkhQ4ZU4UYAAAAAAAAAAAAAwKYE5kuxZs2a+NOf/hR33HFHLF68OGltvXr14sQTT4xf//rXsddee1XRhpnx8ccfJz3fc889MzZrzz33TBqYT7VLdbJ8+fK4//77k9acfvrp0axZsyraCAAAAAAAAAAAAAD4vi0iMD99+vT48ssvU9a1atUqdttttwrPe/311+MXv/hFzJkzJxKJRMr6VatWxciRI+PRRx+NX/ziFzFs2LBo1KhRhfeobMuXL0/5YYAOHTpkbN6uu+6a9PzTTz/N2KzKdt9998WKFSuS1lxyySVVtA0AAAAAAAAAAAAAUJJqH5hfuXJlHHroobFkyZKUtRMmTKjwvLvuuisuvPDCKCoqikQiETk5OWk9l0gkIpFIxPDhw2P8+PHxz3/+M2VAPNs+++yzpOcFBQVRUFCQsXnt2rVLej5nzpyMzapM69evj1tvvTVpTe/evTN6Oz8AAAAAAAAAAAAAUHa52V4glVtuuSUWL168MZBe0isi4mc/+1kcdNBBFZp18803xwUXXBDr16+PiNgYlk82u3h+Tk5O5OTkRCKRiFmzZsVBBx0U06dPr9A+lW3RokVJz1u0aJHRea1atUp6nmqf6mLMmDHx+eefJ61xuzwAAAAAAAAAAAAAZF+1DsyvXr06/vrXv24Mo5f0ioioW7du3HDDDRWa9dhjj8XQoUM3u1V+00B8MiUF57/++uvo3bt3tQ6Bp7q1v2nTphmdl6pfOn+KQHUwbNiwpOd77bVXHHXUUVW0DQAAAAAAAAAAAABQmmodmB8xYsTGEHVJt7oXh9uHDBkSLVu2LPecyZMnx5lnnhkRm98qX1bfD9jPnz8/TjvttHLvVdm++eabpOcFBQUZnde4ceOk56tWrYo1a9ZkdGamvf766zF58uSkNW6XBwAAAAAAAAAAAIDqoVoH5u++++6NAfZNbfq1unXrxqWXXlruGd9++22cdNJJsWbNmsjJyUn7VvlkNr2l/rXXXov777+/Qv0qy+rVq5OeN2zYMKPzGjVqlLIm1U7ZdtNNNyU9b968ebX+kAQAAAAAAAAAAAAAbE2qbWB+8uTJ8eGHH0ZEybe9F4fSTz/99GjatGm55wwaNCg+//zzjWH5TCruecUVV0RhYWFGe2fC2rVrk57n5+dndF46/arzDfOffPJJ/P3vf09aM2TIkKhTp05G5q1ZsyaWL1++2QsAAAAAAAAAAAAASF+1DcyPHj06rbrzzz+/3DPuuOOO+Pvf/17iLfbfl5OTU+KrNJuG7xctWhQjRowo956VpaoD87Vq1UpZk2qnbLrllltiw4YNpZ7Xq1cvzjvvvIzN++Mf/xgFBQUbX23bts1YbwAAAAAAAAAAAADYGlTbwPwzzzxTYiB905vg99hjj+jatWu5+s+YMSN+/etfb5yR7Hb54pklvdIJ2ycSibj33nvLtWdlys1N/sufLBxeHkVFRSlr8vLyMjozU7755pt48MEHk9YMHDiwQn/awfdddtllsWzZso2vefPmZaw3AAAAAAAAAAAAAGwNqmVgft68eTFr1qyIKD3InpOTEyeffHK5+hcVFcWAAQOisLAw5YzisPwRRxwRkyZNivXr18fixYvjqaeein322SdpaH7Ts2nTpsXs2bPLtW9lqV27dtLz9evXZ3ReOv1S7ZQtd911V6xatarU85ycnLj44oszOrNOnTrRuHHjzV4AAAAAAAAAAAAAQPqqZWD+9ddfT6uuT58+5ep/4403xpQpUza7rf77Nj0bMGBAjBs3Lnr06BG5ubmx7bbbxnHHHRf//ve/48QTT0z7pvlx48aVa9/KUqdOnaTna9asyei84g8oJJNqp2xYu3Zt3HHHHUlrjj766OjYsWMVbQQAAAAAAAAAAAAApKNaBubfe++9Er++aSi9cePG0aNHjzL3njdvXlx77bVJA+7FYfmcnJzo169fPPTQQyXW5+XlxcMPPxzt2rX7wX4leeedd8q8b2Vq1KhR0vNly5ZldF6qfrm5udGgQYOMzsyExx57LL788sukNUOHDq2ibQAAAAAAAAAAAACAdFXLwPwHH3xQ6llxkH3fffctV++LL744Vq1atbHX920alu/UqVOMHDkyab969erFlVdeWepN9ZuaPn16uXauLNttt13S86VLl2Z0XqrAfJMmTSI3t/r9lrz55puTnu+9995x2GGHVdE2AAAAAAAAAAAAAEC6ql86Of7vFvhUt7XvtddeZe77wgsvxFNPPbUxFP99m87Mz8+Phx56KOrXr5+y76mnnrrxtvaS9i6eN2/evDLvXJmaNm2a9HzhwoUZnZfqlvZU+2TDSy+9FO+//37SmosvvriKtgEAAAAAAAAAAAAAyiI/2wuU5KuvvkpZs9NOO5Wp56pVq+L8889PWVd8u/xFF10UXbp0Sat3vXr14kc/+lH8/e9/Txr0//bbb9Petyq0bt066fnChQujqKgo8vLyMjJvwYIFSc/btGmTkTmZNGzYsKTnrVu3jv79+1fRNgAAAABkWt0ml2R7BQAAAAAAACpRtbxh/rvvvktZs80225Sp55VXXhmfffZZWrfLt2jRIq688soy9e/Zs2fKmjVr1pSpZ2Vr27Zt1KpVq9Tz9evXx9y5czM2b9asWUnPd95554zNyoQPP/wwXnzxxaQ1F1xwQdLvIQAAAAAAAAAAAACQPdUyMF9UVJSyJjc3/dXfeeed+Otf/5r09veI/94uf/3110eDBg3S7h8RscMOO6SsqV27dpl6Vra8vLyUe8+cOTNj8z7++OOk59UtMH/TTTclPW/QoEEMHjy4irYBAAAAAAAAAAAAAMqqWgbmCwoKUtZ88803afVas2ZNnHHGGRtD+KXdLl8clu/WrVucccYZZVs4IjZs2JCypqwh/Kqw1157JT1/9913MzZr6tSpSc87deqUsVkVtXDhwnj00UeT1gwaNCiaNGlSRRsBAAAAAAAAAAAAAGVVLQPz22yzTcqaDz/8MK1ev/nNb2LGjBkbQ/Gp3HLLLWn1/b7FixenrGnYsGG5elemHj16JD2fNGlSRuYsXrw4Zs+enbSme/fuGZmVCXfccUesWbOm1PPc3Ny46KKLqm4hAAAAAAAAAAAAAKDMqmVgvkmTJqWG24uD72PHjk3Z59lnn41bb701cnJySq3Z9Hb5k046KQ488MBy7fzRRx+Velb8XqpjYL5nz55JzydMmJDW7fmpvPrqq0nP27ZtG82aNavwnExYvXp13HXXXUlr+vbtG7vssksVbQQAAAAAAAAAAAAAlEe1DMzvuOOOJX590xD93Llz45lnnim1xwcffBBnnHHGxrB8SQH8TYP0devWjb/85S/l3DhiypQpSc9zcnKiZcuW5e5fWQ488MCoU6dOqedLly6NN998s8JzUn3A4YgjjqjwjEx5+OGHU/6JAZdcckkVbQMAAAAAAAAAAAAAlFe1DMynuvW8+Fb4Cy64IBYsWPCD8xkzZsTRRx8dy5cvj4iSw/LFim+Xv/TSS6Ndu3bl2nfx4sXx/vvvJ73JPiJip512Klf/ylS/fv2Ut+qPHj26QjPWrl2b9MMNERG9e/eu0IxMSSQScfPNNyet2WeffeLggw+uoo0AAAAAAAAAAAAAgPKqloH5fffdt9Sz4vB7Tk5OLFiwIHr27BlPPPFErFixIlauXBn33ntvHHDAATF//vyNwfqSFJ/l5OREp06d4vLLLy/3vi+88MLGOcnC+XvttVe5Z1SmY489Nun5yJEjY/Xq1eXuP3r06Fi6dGmp57Vr1642gfl//vOfMXPmzKQ1bpcHAAAAAAAAAAAAgC1DtQzMd+/ePRo0aBARUeKt7YlEYmPYfcGCBXH66afHNttsEwUFBXHeeefF0qVLk972vulZfn5+PPDAA5Gfn1/ufUeNGpVWXffu3cs9ozL1798/8vLySj3/5ptv4oEHHihX73RubO/Tp080adKkXP0zbdiwYUnP27VrFyeddFIVbQMAAAAAAAAAAAAAVES1DMzXq1cvTj755KS3tRcrvil+01dxID7Z88V1l156aey9997l3nXx4sUxbty4EgP6m36tXr161TYw36JFizjqqKOS1lx77bWxcuXKMvceNWpUTJ06NWnNwIEDy9y3MkydOjXGjx+ftOaXv/xlhT5cAQAAAAAAAAAAAABUnWoZmI+IGDx4cMqa4kB8Tk7OZq9Nz76vOGCfk5MTnTp1iquuuqpCe953332xbt26UmcWzzrggAOiVq1aFZpVmS688MKk51999VUMHTq0TD0XL14cF110UdKa9u3bR79+/crUt7LcdNNNSc8bNWoUZ599dhVtAwAAAAAAAAAAAABUVLW9Krtnz56x//77x1tvvbUx5F6SdG6hL7bpje/bbrttPP300xW6LbyoqCjuuuuuEm+X/76jjz663HOqQu/evaNz587x/vvvl1pz7733Rrdu3dL6MENhYWGccMIJsXDhwqR1l1xySeTl5ZV530z74osvYvTo0UlrzjzzzCgoKKiijQAAAAAAAChJ3SaXZHsFAAAAALYg1faG+Yj/C2gX38qeTig9mU1vnq9du3Y8+eSTseOOO1ao54MPPhjz58/f2LekeRERubm50b9//wrNqgp/+MMfUtacd955cd1110VRUVGpNV988UX06tUr3njjjaS92rdvH+ecc07a+61bty6GDRsWnTp1irp160bTpk3jpz/9aUybNi3tHqW59dZbN/5JASXJy8tLeQs/AAAAAAAAAAAAAFC9VOvA/J577hmXXXZZmW6RTyaRSEROTk7ceeedccghh1So17p16+K6665LGuQvnnfYYYdFixYtKjSvKhxzzDHRq1evpDWJRCKuuOKK6NatW9x///0xZ86cWLt2baxcuTImTZoUv/nNb2L33XePiRMnppx3ww03RJ06ddLarbCwMI466qj4n//5n/jggw9izZo1sWTJkhgzZkz07Nkz/vGPf6TVpyQrV66Me++9N2nN8ccfH+3bty/3DAAAAAAAAAAAAACg6uVne4FUfve738WkSZNi7Nixm90SXxabhtqHDh0av/jFLyq81x133BFz586NnJyclPucf/75FZ5XVe68887Ye++947vvvkta9/7778fZZ59d7jk/+clP4pRTTkm7/rLLLovx48eXeFZYWBinnnpqfPzxx9GyZcsy7zJ8+PBYunRp0pqhQ4eWuS8AAAAAAAAAAAAAkF3V+ob5iIi8vLwYM2ZM/OQnP9kYTM/JyUl6s3uxTesSiUT87//+b/z5z3+u8E5ff/11XH311aXusOnXd9xxxzjuuOMqPLOq7LrrrjFs2LBKnbH99tvH8OHD065ftWpV3HPPPUlr0rklviRFRUXx17/+NWnN/vvvH/vtt1+ZewMAAAAAAAAAAAAA2VXtA/MREfXq1Ytnn302fv/730d+fv4PgvOlvSL+LyjfsGHDuO++++K6667LyD6//e1vY9myZRv7lySRSEROTk5cdNFFGZlZlQYPHlyh2+OTqVOnTjz11FPRvHnztJ+ZPn16rF69OmXdlClTyrzP008/HXPmzElac8kll5S5LwAAAAAAAAAAAACQffnZXiBdubm5ceWVV8aAAQPiD3/4Q4waNSq+++67pM/Ur18/fvazn8U111wTzZo1y8ger7zySjzwwAMbA/nJbplv1qxZpQXPK9udd94ZixYtimeffTZjPfPz8+ORRx6Jgw46qEzPbdiwIaN1m7rpppuSnu+4445x/PHHl7kvAAAAAAAAAAD/p24TlxUCAJA9W0xgvtiOO+4Y999/f9x6660xYcKEmDRpUnzyySfxzTffRFFRUTRv3jxatmwZBx54YBx11FFRt27djM1euXJlnHXWWRFR+s3ymxo6dGjUqVMnY/OrUn5+fowZMybOPvvsePDBByvcr379+vG3v/0tjj766DI/u9tuu0Xt2rVj7dq1Ses6d+5cpr5ff/11LFiwIGnNhRdeGHl5eWXqCwAAAAAAAAAAAABUD1tcYL5Y/fr1o0+fPtGnT58qm5mfnx/jx49Pu75Vq1aVt0wVyM/PjwceeCAOOuiguPjii2PFihXl6tOjR48YOXJkdOzYsVzPN2rUKAYNGhT33ntvqTV169aNwYMHl6nv9ttvH59++mk888wzccstt8S//vWvzc4LCgrizDPPLNfOAAAAAAAAAAAAAED25WZ7gS1J3bp1Y4cddkj7VatWrWyvnBFnnnlmzJw5M4YMGVKmG/t32mmnGDFiRLz11lvlDssXGzZsWOy7774lntWqVSseeuih2GGHHcrcNy8vL0488cR44403YsqUKTFgwICoXbt2REScffbZ0bBhwwrtDQAAAAAAAAAAAABkj8A8aWnZsmXcfvvtsWjRonj44Ydj0KBB0aVLl9huu+2iVq1aUa9evWjdunUcdthh8etf/zreeOONmDVrVvz85z+PvLy8Cs9v2LBhjB8/Pq6//vrYfffdo3bt2tGkSZM47rjj4s0334yTTz65wjO6desWDz/8cHz++edx1VVXxa9+9asK9wQAAAAAAAAAAAAAsic/2wuwZWnUqFEMGDAgBgwYUOWz69atG5dddllcdtlllTqnefPm8fvf/75SZwAAAAAAAAAAAAAAlc8N8wAAAAAAAAAAAAAA1EgC8wAAAAAAAAAAAAAA1EhpBeZfeeWVyt6DDHr11VezvQIAAAAAAAAAAAAAQNalFZjv3bt3/OY3v4n169dX9j5UQFFRUfz2t7+No446KturAAAAAAAAAAAAAABkXVqB+Q0bNsSNN94Y++23X3z00UeVvRPlMHPmzDjggAPiz3/+cyQSiWyvAwAAAAAAAAAAAACQdWkF5otNnTo1unXrFtdcc43b5quJDRs2xJ/+9KfYe++9Y/LkydleBwAAAAAAAAAAAACg2ihTYD4iYu3atXH11VdH9+7d49///ndl7ESa3n333dhvv/3if//3f6OwsDDb6wAAAAAAAAAAAAAAVCtlCszn5ORETk5OJBKJmDZtWhx88MExaNCgWLRoUWXtRwmWLl0a559/fvTs2TOmTJkSiUQicnJysr0WAAAAAAAAAAAAAEC1klZgfpttttns74vD2YlEIh555JHo0KFD3HDDDW45r2RFRUVxxx13RIcOHeKee+6JoqKiEsPyTZo0ydKGAAAAAAAAAAAAAADVR1qB+ddffz1atGix8e+LQ9rFt80vX748Lr/88thll13i/vvvjw0bNlTawlur0aNHx2677Ra/+tWvYvHixZv9GhRLJBLRsmXLmDBhQhY3BQAAAAAAAAAAAACoHtIKzO+1114xceLE2GmnnTYGtROJxA+C8wsWLIjBgwfHrrvuGvfdd1+sW7eusvev8UaPHh1dunSJU089NT799NMSg/IR/xeW33nnnWPixImx5557ZmlbAAAAAAAAAAAAAIDqI63AfERE+/bt41//+ld06dJlY2g74v+C2hGxWXB+zpw5ce6558bOO+8ct9xySyxfvrxytq+h1q5dGw888EDsueeeceqpp8a0adN+EJQv/r4X/3WXLl1i4sSJ0b59+yxtDQAAAAAAAAAAAABQvaQdmI+IaN68eUyYMCEOPvjgH9wuX1Jwfv78+TF06NBo06ZNXHDBBTF9+vRKeRM1xYIFC+KKK66Itm3bxllnnRXTp0/f7PsaEZvd7F/89wcddFBMmDAhmjVrlrXdAQAAAAAAAAAAAACqmzIF5iMiGjduHOPGjYtf/OIXpYa5i79WHJxfuXJl3HXXXbHXXnvFgQceGCNGjIiVK1dm8G1suYqKiuLpp5+OY445JnbYYYe4/vrr4+uvvy7x+1jS93vQoEHx0ksvRePGjbP2HgAAAAAAAAAAAAAAqqMyB+YjIurUqRP3339/DB8+POrUqRMR/w1xR5QenE8kEvHWW2/F2WefHS1atIhTTjklxowZE4WFhRl4K1uORCIRr7zySgwePDhatmwZJ510UowdOzaKioo2u7k/2e39tWvXjnvvvTdGjBix8dcAAAAAAAAAAAAAAID/yq/Iwz//+c9j7733jpNOOilmz5692c3nm/5vcdB706+tWrUqxowZE2PGjIn69evHkUceGX369Imjjz46WrduXZG1qqXly5fHiy++GM8//3w8//zzsXjx4oj47/cj4ocfOtjUpt+/9u3bx5gxY6Jbt25VsDkAAAAA1FyHjx+S7RWASjM92wsAAAAAAFANVCgwHxHRtWvXmDJlSgwcODD+/ve/b3YLerFUofDvvvsunn322Xj22WcjImLPPfeMQw89NA455JA45JBDonnz5hVds8qtXLkyJk6cGK+//npMmDAhJk2aFEVFRRFR+vfj+2ffr0kkEtGnT58YOXJkNGnSpBK3BwAAAAAAAAAAAADY8lU4MB8RUVBQEM8++2zcfffd8dvf/jaWL1/+gxvli5V06/z36z744IP48MMP484774yIiB122CF69OgRPXr0iG7dusWee+4ZLVu2zMTqGbF06dL46KOP4t13343JkyfH5MmTY8aMGbFhw4aNNWUNyW9al0gkomHDhnH99dfHBRdcUAnvAAAAAAAAAAAAAACg5slIYL7YueeeG3379o1zzz03/vGPf2wWii8tOB9Rcnh+0/PPPvss5s6dG08++eTGrzVu3Dh233332HXXXaN9+/YbX61atYrtt98+tt1224y9rxUrVsSiRYviq6++2rjLZ599FrNmzYrp06fHokWLSn1vm77HVDUl1ScSiejdu3fcc8890a5duwq+EwAAAAAAAAAAAACArUdGA/MREa1atYrnnnsuRo0aFRdeeGEsWrRoYyC+tJD497/+/XB5STXLli2Lt99+O95+++0Se+bl5UXTpk1jm222iUaNGkWjRo2iYcOGUbt27cjPz9/4KioqivXr18f69etj3bp1sXLlylixYkWsWLEili1bFosXL461a9eW+n5T3Q6fTm1JzyUSidh2223j5ptvjgEDBqR8DgAAAAAAAAAAAACAzWU8MF/slFNOiaOOOiqGDh0aDz30UCQSiVJvm/++kgL0ZQ2gr1+/Pr766qv46quvNvYoi3TC7an6pttj0z7Fz5x66qlxyy23xPbbb592DwAAAAAAAAAAAAAA/iu3Mps3adIkRowYEVOnTo0f//jHkUgkNgbnyxJgL35u01fEf4P0qV6l9Uj2Srd/st7p2PT2/UQiEYcffnhMmjQpHn30UWF5AAAAAAAAAAAAAIAKqNTAfLEuXbrE888/HxMmTIj999//B4H08kgn8F4s3WB9SWH4ss5K1/cD93vvvXe8+OKL8fLLL0ePHj3K1RMAAAAAAAAAAAAAgP+qksB8sYMPPjgmTpwYTz/9dOy5554/uHG+vOH5kpT1RvlMB+JLsun7LO698847x+OPPx5TpkyJI488MmOzAAAAAAAAAAAAAAC2dlUamC/Wr1+/eP/99+Ppp5/eeON8Jm6dr66+f5t88Y3yjz32WMyYMSNOOeWULG8IAAAAAAAAAAAAAFDzZCUwX6xfv34xceLEmDhxYpxyyilRq1atHwTnt9Tw/Pf3TyQSkZubG3379o2XXnoppkyZEv3794/c3Kz+EgAAAAAAAAAAAAAA1Fj52V4gImL//feP/fffP77++usYPnx4PPDAA/HJJ59ExA9vnC8O1FdH3w/3F+/atm3bOOOMM+Kcc86JNm3aZGM1AAAAAAAAAAAAAICtTrW63nz77beP3/72tzFz5sx46623YsiQIdGsWbNIJBIl3jyf7dvnS9qleNeCgoL4xS9+Ea+++mrMnTs3rrnmGmF5AAAAAAAAAAAAAIAqVC1umC9Jz549o2fPnnHrrbfGm2++GU8//XT8/e9/j48//nhjTbLQfCZvok8WzN90Trt27eKYY46J4447Ln70ox9Ffn61/fYCAAAAAAAAAAAAANR41T7RnZOTEwcccEAccMAB8Ze//CXmzZsXL7/8crzyyisxceLEmDt37g/qN/3fTPp+CL9ly5ZxwAEHxOGHHx69evWKXXfdNeMzAQAAAAAAAAAAAAAon2ofmP++tm3bxs9//vP4+c9/HhERCxcujLfffjvefffdmDZtWkybNi1mz54dRUVFGZuZk5MTO+ywQ+y1117RqVOn6Nq1a+y7777Rrl27jM0AAAAAAAAAUjt8/JBsrwBUmunZXgAAAIAaaIsLzH9f8+bNo2/fvtG3b9+NXysqKorPP/88Zs+eHQsWLIgNGzaUuW9OTk40b948dtxxx2jfvn3Url07k2sDAAAAAAAAAAAAAFDJtvjAfEny8vJixx13jB133DHbqwAAAAAAAAAAAAAAkCW52V4AAAAAAAAAAAAAAAAqg8A8AAAAAAAAAAAAAAA1ksA8AAAAAAAAAAAAAAA1Un62FwAAAAAAAAAAAGquw8cPyfYKQKWZnu0FACAlN8wDAAAAAAAAAAAAAFAjCcwDAAAAAAAAAAAAAFAjCcwDAAAAAAAAAAAAAFAjCcwDAAAAAAAAAAAAAFAjCcwDAAAAAAAAAAAAAFAjCcwDAAAAAAAAAAAAAFAjCcwDAAAAAAAAAAAAAFAjCcwDAAAAAAAAAAAAAFAjCcwDAAAAAAAAAAAAAFAjCcwDAAAAAAAAAAAAAFAjCcwDAAAAAAAAAAAAAFAjCcwDAAAAAAAAAAAAAFAjCcwDAAAAAAAAAAAAAFAjCcwDAAAAAAAAAAAAAFAjCcwDAAAAAAAAAAAAAFAjCcwDAAAAAAAAAAAAAFAjCcwDAAAAAAAAAAAAAFAjCcwDAAAAAAAAAAAAAFAjCcwDAAAAAAAAAAAAAFAj5Wd7AQAAAACAbDn5Mv+KFGqqadleAAAAAACAasEN8wAAAAAAAAAAAAAA1EgC8wAAAAAAAAAAAAAA1EgC8wAAAAAAAAAAAAAA1EgC8wAAAAAAAAAAAAAA1EgC8wAAAAAAAAAAAAAA1EgC8wAAAAAAAAAAAAAA1EgC8wAAAAAAAAAAAAAA1EgC8wAAAAAAAAAAAAAA1EgC8wAAAAAAAAAAAAAA1EgC8wAAAAAAAAAAAAAA1EgC8wAAAAAAAAAAAAAA1EgC8wAAAAAAAAAAAAAA1EgC8wAAAAAAAAAAAAAA1Ej52V4AAAAAAAAAIF0nX+Y/cUJNNS3bCwAAAFAjuWEeAAAAAAAAAAAAAIAaSWAeAAAAAAAAAAAAAIAaSWAeAAAAAAAAAAAAAIAaSWAeAAAAAAAAAAAAAIAaKT/bC1SloqKiWLRoUSxatCgWL14chYWFsWbNmigsLIzTTjst2+ttUebNmxfvvvtuzJ8/P5YtWxa1atWKJk2aRMeOHaNr167RsGHDbK9YZWbMmBGvvPJKDBkyJNurAAAAAAAAAABUOydftlVFlGCrMi3bCwBAGmrs/zc6a9aseOONN+Ldd9+NGTNmxPTp02PBggWl1qcbmH/44Ydj6dKlKetOPPHEaN26dbrrbhEWLFgQd999dzz++OMxa9asUuvy8vLiiCOOiAEDBkT//v0jP79m/jZLJBJx++23x29+85tYvXp1NG/ePE466aRsrwUAAAAAAAAAAAAA/H81JslcVFQUL730Uvztb3+L559/PhYtWrTZeSKRKPXZnJyctOesW7cuLrroopTP/P3vf4+XXnop7b7V2erVq+Oqq66K2267LQoLC1PWFxUVxbhx42LcuHFx9dVXx7Bhw6Jv375VsGnV+eabb2LAgAHx/PPPb/zaz3/+89hjjz1ijz32yOJmAAAAAAAAAAAAAECx3GwvUFGLFi2KK6+8Mlq1ahU/+clP4sEHH4yFCxdGIpHY7JWTk1Piq6zOPPPMOOyww37Q//uvV199NR5//PFKeMdVa9q0adGtW7f4y1/+klZY/vtmzZoV/fr1i3POOSfWrl1bCRtWvalTp0b37t03C8tHRKxcuTKOP/74WL58eZY2AwAAAAAAAAAAAAA2tcUG5leuXBm//vWvY4cddog//OEP8fXXXycNx0fED0Lt5XXnnXdGrVq1Sg3h5+TkRCKRiCuvvDI2bNiQqbdc5d544404+OCDY8aMGRXudd9998XRRx8dK1asyMBm2TNq1Kg48MAD47PPPivx/OOPP44BAwZU6PcXAAAAAAAAAAAAAJAZW2Rg/tlnn42OHTvGTTfdFGvWrPlBSD7ih+H4TAaYO3bsGL/85S839ixtzuzZs+PBBx/M2NyqNHny5Pjxj38cy5Yty1jPV155Jfr27bvF3jR/ww03xKmnnprypv3nnnsurr322iraCgAAAAAAAAAAAAAozRYVmC8qKoqhQ4fGCSecEF9++eVmQfmIqJRwfGmuvPLKKCgoiIjYOH9TxbfMX3fddVvcLfPz58+PY489NlatWpXx3uPHj49zzjkn430rUyKRiF/+8pdx2WWXpf17a8SIERn9sAEAAAAAAAAAAAAAUHZbTGB+3bp1ceKJJ8Ytt9xSalC+KjVu3DjOP//8Eudu+rW5c+fGs88+W5WrVUgikYiBAwfGV199VWkzHnrooXj00UcrrX8mJRKJGDx4cNx+++1p1efk5MR5550X06ZN2/iBCgAAAAAAAAAAAAAgO7aIwPz69eujX79+8dxzz20My0dkJyi/qYsvvjjq168fESXfMl8s3bB1dXDbbbfFa6+9llZtmzZt4mc/+1n89re/jUsuuSR69+4ddevWTevZIUOGxIIFCyqyapU4++yz47777kurtnnz5vHyyy/HnXfeGY0aNarkzQAAAAAAAAAAAACAVLaIwPwFF1wQL7zwwsZb5VMF5Yvrvv/KtKZNm8bPf/7zUncp3nXChAlbRDh88eLFcdVVV6Wsa9WqVYwaNSrmzp0bjzzySPzxj3+MYcOGxQsvvBDz58+Piy++OHJzk//WWrZsWVx++eWZWr1S/OY3v4nhw4enVXvooYfGe++9F4cffnglbwUAAAAAAAAAAAAApKvaB+aHDx8e995772a3ypdm02B8cah+01dlGDRoUIlf33ReIpGIv/3tb5UyP5OuueaaWLp0adKarl27xtSpU+Pkk08uMRS/3XbbxU033RRPPvlk1K5dO2mvhx9+ON57770KbFx5brnllvjzn/+cVu3gwYPjlVdeiRYtWlTyVgAAAAAAAAAAAABAWVTrwPwXX3wRQ4cOTTssX1xTu3btOOSQQ+KKK66Ip556Kl5//fX44IMPNqvLlO7du8cuu+ySsvfYsWMzOjfTvv7667jvvvuS1rRt2zbGjh0bzZs3T9nvuOOOS9lvw4YNccMNN5Rpz6owbty4+J//+Z+0aq+++uq4++67Iy8vr5K3AgAAAAAAAAAAAADKKj/bCyTzP//zP7F8+fLIyckpNSy/aVB+m222iSFDhsSFF14YTZs2rbI9Tz311Lj22mtLDMwX7/6vf/0r1q9fH/n51fNbfscdd0RhYWHSmhEjRpTpFvWBAwfG2LFj44knnii1ZsyYMfHZZ59F+/bt0+5bmT799NPo379/FBUVpay9884747zzzquCrQAAAAAAAAAAAACA8qi2N8x/9NFHMXr06KS3tm8alj/yyCPj448/jmuvvbZKw/IREX369Cnx65uG/FevXr3xlvvqZsOGDTF8+PCkNSeccEL06tWrzL1vvPHGqFevXqnnRUVFMWLEiDL3rQzr1q2Lk08+Ob799tuUtbfccouwPAAAAAAAAAAAAABUc9U2MH/jjTduDJyXdLv8prfODx06NF544YUqD8oX23vvvaNWrVob9yrNf/7zn6paqUzGjx8f8+fPT1pz1VVXlat369at46yzzkpa8+ijj5ard6b97ne/i6lTp6asu/766+PCCy+sgo0AAAAAAAAAAAAAgIqoloH51atXx5gxY0oNnxeH5XNycuL000+Pv/zlL0mD6pWtTp060alTpxKD/ZuaMWNGFW1UNqNHj056fsghh0Tnzp3L3f+CCy5Iej579uyYPHlyuftnwsSJE+PGG29MWXf22WfHZZddVgUbAQAAAAAAAAAAAAAVVS0D8//85z9j5cqVEfHD2+U3DcZ36NAhhg8fXqW7laZ79+4pa+bOnVsFm5TduHHjkp6ffvrpFerfoUOH2GeffZLWvPDCCxWaURHr1q2Lc889NzZs2JC07tBDD4077rijirYCAAAAAAAAAAAAACqqWgbmX3vttaTnxbfLX3fddVGrVq0q2iq5Fi1apKyZN29eFWxSNrNmzYo5c+aUep6TkxPHHXdcheeceOKJSc9ThfYr08033xwffPBB0prWrVvHmDFjqs3vNwAAAAAAAAAAAAAgtWoZmH/99dc3u0m+2Pdvl08Vwq5K2267balnOTk5kUgkYsmSJVW4UXomTpyY9Lxz587RrFmzCs858sgjk56/8847sW7dugrPKavFixfHH/7wh6Q1OTk58eCDD0bTpk2raCsAAAAAAAAAAAAAIBOqXWB+w4YN8fHHH5d6Xny7fJ8+fapwq9SSBeaLffvtt1WwSdlMnjw56flBBx2UkTldu3aNhg0blnpeWFgYH374YUZmlcV1110Xy5cvT1rzq1/9Knr16lVFGwEAAAAAAAAAAAAAmVLtAvNz587deNN4IpEota53795VtVJa6tSpk7Lmu+++q4JNymbq1KlJz3v06JGRObm5udGtW7cK7ZJp8+fPj7vuuitpTZs2beL666+voo0AAAAAAAAAAAAAgEyqdoH5L7/8Mq26HXfcsZI3KZvCwsKUNWvXrq2CTcom2W3+ERF77rlnxmal6pVql0y7+eabU/6a3HDDDVG/fv0q2ggAAAAAAAAAAAAAyKRqF5hP9xb2Zs2aVfImZbN48eKUNevXr6+CTdK3fPnylHt36NAhY/N23XXXpOeffvppxmalsnTp0rj33nuT1vTs2TNOO+20KtoIAAAAAAAAAAAAAMi0aheYX7VqVVp1jRo1quRNyubzzz9PWVOnTp0q2CR9n332WdLzgoKCKCgoyNi8du3aJT2fM2dOxmal8tBDD8XKlSuT1lx22WWRk5NTRRsBAAAAAAAAAAAAAJlW7QLz6YbKv/3220repGymTZuWsqZBgwZVsEn6Fi1alPS8RYsWGZ3XqlWrpOep9smk4cOHJz3v0KFD9O3bt4q2AQAAAAAAAAAAAAAqQ362F/i+dEPlS5YsiaZNm1byNukpKiqKKVOmpLyNvLrdir9kyZKk55n+/qbql2qfTJkyZUrKDzicf/75kZv7f58neeutt+K1116LN998M2bOnBnffvttLF26NPLy8qJJkyax0047xd577x1HHHFE/PjHP466detWxdsAAAAAAAAAAAAAAFKodoH5bbbZJq26OXPmRMeOHSt3mTS98cYbsXz58sjJyYlEIvGD80QiETk5OdG2bdssbFe6b775Jul5QUFBRuc1btw46fmqVatizZo1af8pA+U1ZsyYpOc5OTlx5JFHxg033BDDhw+PWbNmlVi3bt26+PLLL+PLL7+MiRMnxu233x4FBQVx9tlnx69//eto1qxZZawPAAAAAAAAAAAAAKQpN9sLfN9OO+2UVt2ECRMqeZP0jRw5Mq26XXfdtZI3KZvVq1cnPW/YsGFG56Vzw36qnTLhmWeeSXpep06dOOCAA+Kyyy4rNSxfmmXLlsWNN94YHTt2jPvvv78CWwIAAAAAAAAAAAAAFVXtAvMNGjTYeDN3Tk5OqXXjx4+voo2SW7x4cTzxxBNJdy222267VcFG6Vu7dm3S8/z8zP4BBOn0W7NmTUZnft+cOXNixowZSWsKCwtj2bJlFZqzdOnSOPvss2PgwIEpv88AAAAAAAAAAAAAQOWodoH5iIgePXpEIpH4wdcTiUTk5OREIpGISZMmxfvvv5+F7TZ33XXXxapVqyIiStx5UwcddFBVrJS2qg7M16pVK2VNZYfLq/pPJnjkkUeiX79+UVhYWOZn16xZE8uXL9/sBQAAAAAAAAAAAACkr1oG5g855JC06m644YZK3iS5SZMmxR133FHq7fKbfr1hw4axzz77VNVqacnNTf7Lv2HDhozOKyoqSlmTl5eX0Znf98Ybb1Rq/5K88MILMWjQoJQfqPi+P/7xj1FQULDx1bZt20raEAAAAAAAAAAAAABqpmoZmO/Vq1fS8+Jb5v/2t7/Fa6+9VkVbbW7x4sXRv3//jSHw0sLQxbfi9+7dO2VAvarVrl076fn69eszOi+dfql2qqipU6dWav/SjBo1KoYNG1amZy677LJYtmzZxte8efMqaTsAAAAAAAAAAAAAqJmqV4L7/+vWrVt06NAhIuIHt7cXB9NzcnKiqKgoTjvttFi4cGGV7rd06dI4+uij47PPPtsY3k9l0KBBlb9YGdWpUyfp+Zo1azI6r7CwMGVNqp0qoqioKGbMmFFp/VP53e9+FzNnzky7vk6dOtG4cePNXgAAAAAAAAAAAABA+qplYD4iYsCAAUlvbY/4v9D8woUL48gjj4wvvviiSvaaPXt2HHLIITF58uQfhPk3telZmzZtok+fPlWxXpk0atQo6fmyZcsyOi9Vv9zc3GjQoEFGZ25qzpw5aYX2i9WvXz/69+8f99xzT7z33nuxcOHCWL16daxatSrmzp0bzz//fFxyySWx3XbbpdVvzZo1cemll5Z3fQAAAAAAAAAAAACgjKptYP7888+Phg0bRsQPb5mP2Dw0/8EHH8S+++4b77zzTqXuNHz48OjevXt8+OGHP9ijJIlEInJycuJ///d/k4brsyVV0Hvp0qUZnZcqMN+kSZPIza2835Lz589Pq65evXpx+eWXx7x58+Lxxx+Pc845J7p06RLNmjWLunXrRr169aJdu3bRp0+fGDZsWHz22Wdx5ZVXprX7c889t9nvHwAAAAAAAAAAAACg8lTbwHyTJk3i/PPPTxlIj/i/0PyCBQvigAMOiHPPPTe++eabjO4ybty42G+//eKcc86JZcuWbQzCl7bbpuH4nXfeOc4666yM7pMpTZs2TXq+cOHCjM778ssvk56n2qeiFixYkLLmhBNOiI8//jiuu+662HbbbdPq27Bhw7j66qtj3LhxUb9+/ZT199xzT1p9AQAAAAAAAAAAAICKqbaB+YiIyy+/PFq3bh0RJd8yH7F5aL6oqCjuu+++aN++fZx99tnx9ttvl3v2/Pnz45Zbbom99tor+vTpE++8887GoHw6YflEIhG5ublx1113RV5eXrn3qEzF39vSLFy4MIqKijI2L1VgvU2bNhmbVZJUH6Ro1apVPPnkk+Xe44gjjohRo0alvGn+qaeeKld/AAAAAAAAAAAAAKBs8rO9QDKNGjWKW2+9NU488cRSA/MR8YMg+8qVK2PEiBExYsSIaNmyZRx88MFx4IEHJp01Y8aMeO+99+Ltt9+O1157LaZNm7axd7FNw/DJFO/zy1/+Mo444oh0326Va9u2bdSqVSvWrVtX4vn69etj7ty5sdNOO2Vk3qxZs5Ke77zzzhmZU5rVq1cnPe/UqVOFZxxzzDFxxhlnxAMPPFBqzRdffBGzZs2KXXbZpcLzAAAAAAAAAAAAAIDSVesb5iMijj/++Dj//PM3htBLs+lN88XB+UQiEQsWLIjRo0fHhRdeuFndpn+dSCRizz33jNNPPz1uvfXWeP/99zc+X1LP0hTvl5OTEz/60Y/iz3/+c8XefCXLy8uLHXbYIWnNzJkzMzbv448/Tnpe2YH5wsLCpOft27fPyJzf//73KWsmT56ckVkAAAAAAAAAAAAAQOmqfWA+IuKWW26Jgw46KK3Q/PdD7ukE3Td9trzPb3r7fJcuXeKZZ56JWrVqleVtZsVee+2V9Pzdd9/N2KypU6cmPc/EDe/J5Ocn/wMVmjRpkpE57dq1i+7duyetmT17dkZmAQAAAAAAAAAAAACl2yIC8/n5+fGPf/wjunfvnjI0H1F6+D2ZTQPym4bkUwXli58tnnvAAQfESy+9FI0aNUrz3WVXjx49kp5PmjQpI3MWL16cMiSeKmReUfXq1Ut6XlRUlLFZXbp0SXq+cOHCjM0CAAAAAAAAAAAAAEq2RQTmIyIaN24cL730UvTs2XNjaD5VCD7ih+H5dOrSCckX2zQsf8opp8Qrr7wS2223XdrPZ1vPnj2Tnk+YMCE2bNhQ4Tmvvvpq0vO2bdtGs2bNKjwnmaZNmyY9X7JkScZmpXov3333XcZmAQAAAAAAAAAAAAAl22IC8xER22yzTUyYMCH69++/2e3x2bDpTfT16tWLu+++Ox5//PGoU6dOVvYprwMPPDDpzkuXLo0333yzwnPGjh2b9PyII46o8IxU2rZtm/R8/vz5GZu1atWqpOf5+fkZmwUAAAAAAAAAAAAAlGyLCsxHRNSpUycee+yxuO2226J+/fplum0+EzadlUgk4tBDD40pU6bEOeecUyXzM61+/fpx4IEHJq0ZPXp0hWasXbs2nnnmmaQ1vXv3rtCMdHTo0CHp+b///e9Yt25dRmYtWrQo6XlBQUFG5gAAAAAAAAAAAAAApdviAvPFhgwZEu+9914cddRRkUgkNgvOZzo8//2+iUQi2rZtG4899li89tpr0bFjx4zOq2rHHnts0vORI0fG6tWry91/9OjRsXTp0lLPa9euXSWB+ZYtW0aLFi1KPV+5cmW88cYbGZmV6lb+9u3bZ2QOAAAAAAAAAAAAAFC6LTYwHxGx8847xwsvvBCvvvpqHHjggRuD8xGbh9zLGqAv6dni3jvvvHPcd999MWvWrOjfv3/G31M29O/fP/Ly8ko9/+abb+KBBx4oV+9EIhE333xz0po+ffpEkyZNytW/rA499NCk53/6058qPGPatGkxd+7cpDV77bVXhecAAAAAAAAAAAAAAMlt0YH5Yj/60Y/ijTfeiPfeey8GDx4cTZs23RhwLy1An+wVEZs937Bhwzj99NPjlVdeiY8//jjOPPPMyM/Pz+ZbzqgWLVrEUUcdlbTm2muvjZUrV5a596hRo2Lq1KlJawYOHFjmvuV1zDHHJD0fN25cvPTSSxWacf311yc9r1u3bvTs2bNCMwAAAAAAAAAAAACA1GpEYL5Y586d46677oqvvvoq/v3vf8dVV10Vffr0ie23336zAHyqV+PGjeOwww6LSy+9NF5++eVYsmRJPPLII3HYYYdl+y1WmgsvvDDp+VdffRVDhw4tU8/FixfHRRddlLSmffv20a9fvzL1rYi+fftGgwYNktaceuqp8emnn5ar//PPPx+jR49OWtOnT5+oU6dOufoDAAAAAAAAAAAAAOmrOdekbyInJyf222+/2G+//TZ+7dtvv4158+bFvHnzYunSpbF69eooLCyM/Pz8qF+/fjRq1Chat24d7dq1ixYtWmRx++zo3bt3dO7cOd5///1Sa+69997o1q1bDB48OGW/wsLCOOGEE2LhwoVJ6y655JLIy8sr877l1bhx4zj11FPj/vvvL7VmyZIlccQRR8Szzz4bXbp0Sbv3O++8E6effnps2LAhad2gQYPS7gkAAAAAAAAAAAAAlF9OIpFIZHsJqod//OMfceyxxyatycnJiWuuuSYuu+yyUoPuX3zxRZxyyikxceLEpL3at28fM2bMSPu29XXr1sWtt94aDz74YHzyySfRsGHDOOyww+LKK6+MTp06pdUjImL27Nmx2267xbp165LWNWjQIP74xz/GueeeG7Vq1Sq1bv369XH//ffHxRdfHIWFhUl77rHHHvHBBx9ETk5O2vsWW758eRQUFMSyZcuicePGZX4eAAAAgB/q9FD6/14J2LJMO2NatlcAKomf31Bz+fkNNZef31Bz+fkNwJYgN9sLUH0cc8wx0atXr6Q1iUQirrjiiujWrVvcf//9MWfOnFi7dm2sXLkyJk2aFL/5zW9i9913TxmWj4i44YYb0g7LFxYWxlFHHRX/8z//Ex988EGsWbMmlixZEmPGjImePXvGP/7xj7T6RETstNNOcf7556es++677+JXv/pV7L777nH11VfHO++8E19//XWsW7cuFi5cGG+++WZce+21sccee8R5552XMiwfETFs2LByheUBAAAAAAAAAAAAgLJzwzyb+eSTT2LvvfeO7777rlLn/OQnPylTyP3iiy+OW265pdTzhg0bxscffxwtW7ZMq993330XnTp1ijlz5qS9Q0Wddtpp8eijj5b7eTfMAwAAAGSeG+6g5nLDHdRcfn5DzeXnN9Rcfn5DzeXnNwBbAjfMs5ldd901hg0bVqkztt9++xg+fHja9atWrYp77rknac3KlSvj3nvvTbtngwYNYvTo0VGvXr20n6mIjh07xt13310lswAAAAAAAAAAAACA/yMwzw8MHjw4zj777ErpXadOnXjqqaeiefPmaT8zffr0WL16dcq6KVOmlGmXHj16xMMPPxx5eXlleq6sWrRoEWPHjo1GjRpV6hwAAAAAAAAAAAAAYHMC85TozjvvjH79+mW0Z35+fjzyyCNx0EEHlem5DRs2ZLRuUyeddFI89thjUbt27TI/m462bdvG+PHjY8cdd6yU/gAAAAAAAAAAAABA6QTmKVF+fn6MGTMmBg0alJF+9evXj2effTZ++tOflvnZ3XbbLa1Ae+fOncuzWpx88snx2muvRatWrcr1fGn222+/ePPNN6Njx44Z7QsAAAAAAAAAAAAApEdgnlLl5+fHAw88EPfff380atSo3H169OgRU6dOjaOPPrpczzdq1ChlcL9u3boxePDgcvWPiDjggAPigw8+iLPOOitycyv2fxZ16tSJ3//+9/H6669H69atK9QLAAAAAAAAAAAAACi//8fenUdHXd/7439NEhZlE0FFdqW4i7ihrYrUXSuKqEj1qli3WrGKa6lWbF17lYK17or7vqFf607FrXpdkIqKWjYFES1bQCAEkvn94S9pwGQmyyQzCY/HOXMK83593u/nQHpzbs8zbxTmSevkk0+Ozz//PM4888xo2bJltZ/bfPPNY9y4cfHOO+/U+Zb10aNHx2677VbpWrNmzeKee+6JHj161OmM9u3bx+233x6ffvppnHzyyTX+IYFWrVrF6aefHp9//nmMGjUqmjVrVqc8AAAAAAAAAAAAAEDdJJLJZDLbIWg8li5dGuPHj49//OMf8eGHH8acOXNiyZIlUVBQEBtuuGFsscUWscsuu8Rhhx0We+yxRyQSiYydXVRUFGPGjIn77rsvpk+fHq1atYq99947Lrnkkth5550zdk6ZFStWxIQJE+L111+PyZMnx/Tp02P+/PmxbNmyyM/Pjw022CA222yz6Nu3b/z85z+PX/ziF9G6deuM5yizZMmSaNeuXRQWFkbbtm3r7RwAAGpv6lZbZzsCUE+2/mxqtiMA9WT7e7bPdgSgnkw5cUq2IwD1xPdvaLp8/4amy/dvaLp8/wagMVCYh0ZCYR4AIPf5H/yh6fI/+EPT5fs3NF2+f0PT5fs3NF2+f0PT5fs3NF2+fwPQGBRkO0AmffbZZ/HRRx/Fv//975g7d2589913sWLFiigqKorS0tKsZkskEjFhwoSsZgAAAAAAAAAAAAAAWJc06sJ8UVFRPPnkk/HUU0/Fq6++GosWLcp2pEolk8lIJBLZjgEAANSzKTO/ynYEAAAAAAAAAAAqaJSF+Xnz5sVf/vKXuO2222Lp0qUR8UMpPRcpygMAAAAAAAAAAAAAZEejKsyXlJTE6NGj4/LLL4/ly5evUZJXTAcAAAAAAAAAAAAAoKJGU5j/6quvYsiQIfHee++VF+XXLsnn4i3zivwAAAAAAAAAAAAAANnRKArzkyZNioMPPjjmz58fyWRyjRJ6LpbkAQCAdVPPogezHQGoJ7OyHQAAAAAAAACAWsn5wvzkyZNjn332iSVLlkTEf29sV5QHAAAAAAAAAAAAACCVnC7Mf/PNN3HooYfGkiVLFOUBAAAAAAAAAAAAAKiRnC7Mn3rqqTF37txal+XLngMAAAAAAAAAAAAAYN2Ts4X5p556Kp577rkal+UrK8m7lR4AAAAAAAAAAAAAYN2Ts4X5Sy+9tPzX1Sm8V1asX2+99WKjjTaKDh06RNu2bTMfEgAAAAAAAAAAAACAnJWThfm33norPvnkk0gkEtUuy5fNbb/99jFs2LDYe++9Y8cdd6z0xnkAAAAAAAAAAAAAAJq+nCzMP/zww9Waq3ir/Oabbx6jR4+Oww8/vD6jAQAAVKnowC7ZjgAAAAAAAAAAQAU5WZj/xz/+kfZm+Iq3yu+3337xyCOPRPv27RsiHgAAAAAAAAAAAAAAjUDOFeZXrFgRU6dOXaMQv7aytUQiEf3794/nn38+8vPzGzgpAAAAAAAAAAAAAAC5LC/bAdY2bdq0lOsVb57v1q1bPPHEE8ryAAAAAAAAAAAAAAD8SM4V5r/77ru0M2W3y1955ZWx4YYbNkAqAAAAAAAAAAAAAAAam5wrzC9btqzKtUQiEclkMiIitt566zjuuOMaKhYAAAAAAAAAAAAAAI1MzhXmW7ZsmXYmkUjE4MGDGyANAAAAAAAAAAAAAACNVUG2A6ytffv21Zo76KCD6jkJAABAzTyQPDLbEYB6Mz3bAQAAAAAAAACohZy7YX6jjTaq1lyPHj3qOQkAAAAAAAAAAAAAAI1ZzhXme/bsWX7LfCKRqHJuk002aahIAAAAAAAAAAAAAAA0QjlXmI+I6NevXySTyZQzy5cvb6A0AAAAAAAAAAAAAAA0RjlZmD/ooIPSzkybNq0BkgAAAAAAAAAAAAAA0FjlZGH+f/7nf6J58+YREZFIJCqd+fvf/96QkQAAAAAAAAAAAAAAaGRysjDfoUOHOPLIIyOZTP5oLZFIRDKZjHvvvbfSdQAAAAAAAAAAAAAAiMjRwnxExFVXXRUtW7aMiP/eMl+xID9jxox49NFHs5INAAAAAAAAAAAAAIDcV5DtAFXp0aNHXHDBBXH55ZeXF+bLlN0y/7vf/S4OP/zw8mI9AAAAAEBNTJn5VbYjAAAAAAAAUI9y9ob5iIg//OEPseuuu0ZE5bfMf/XVV/HHP/4xK9kAAAAAAAAAAAAAAMhtOV2YLygoiIcffjjatWsXEbHGTfNlt8xfd911MXHixCwlBAAAAAAAAAAAAAAgV+V0YT4iYrPNNotHHnkk8vPzI+K/RfmyX5eUlMT//M//xIIFC7IZEwAAAAAAAAAAAACAHJPzhfmIiP333z9uuOGG8qJ8RKzx67lz58bRRx8dq1atykY8AAAAAAAAAAAAAAByUKMozEdEnH766XHllVdGMpmMRCJRftN8IpGIiIjXXnstjjvuuCgpKclyUgAAAAAAAAAAAAAAckFBtgPUxMiRI2P16tUxatSo8qJ8WWk+mUzGE088EYccckjsscceWU5auUsvvTTbEQAAAAAAAAAAAAAA1hmNqjAfEfGHP/wh2rdvH+ecc075exVL86+88kq88sor2QuYgsI8AAAAAAAAAAAAAEDDyct2gNoYPnx4HHvssZFMJsvfq1iaz8UXAAAAAAAAAAAAAAANq9HdMP/RRx/Fb37zm3j77bfLC/JlykrzuUZhHgAAAAAAAAAAAACg4TWqwvxNN90U5557bqxatarKEnquldNzscAPAAAAAAAAAAAAALAuaBSF+WQyGb/61a/i3nvvLS/Er327PAAAAAAAAAAAAAAAVJTzhflkMhknnnhi3H///RHx3xvbleUBAAAAAAAAAAAAAEgl5wvz559/ftx///3lRfkIZXkAAAAAAAAAAAAAANLL6cL8c889F2PGjHGrPAAAAAAAAAAAAAAANZazhfnly5fHKaecUv776pblK95EDwAA0JDeeP34bEcA6sm++2Q7AQAAAAAAAAC1kbOF+TFjxsS8efMikUhUqyzvFnoAAAAAAAAAAAAAACrKycL8ypUrY/To0dW6LX7tovxuu+0WAwYMiH79+sXWW28d7dq1iw022CDWW2+9es0MAAAAAAAAAAAAAEBuycnC/DPPPBOLFy9Oe7t8xbL80UcfHb/73e9ixx13bKiYAAAAAAAAAAAAAADksJwszD/66KMp1ysW5ddbb7248cYbY9iwYQ2QDAAAAAAAAAAAAACAxiInC/Nvv/12eSl+bRXL8nl5eXH//ffHEUcc0ZDxAAAAAAAAAAAAAABoBPKyHWBt8+bNi7lz50bED6X4yiSTyUgkEnHBBRcoywMAAAAAAAAAAAAAUKmcK8zPmTOnyrWKt85vsskmcckllzREJAAAAAAAAAAAAAAAGqGcK8wvWrQo5XrZ7fLHH398tGrVqoFSAQAAAAAAAAAAAADQ2ORcYb6oqKhac4ceemg9JwEAAAAAAAAAAAAAoDHLucL8BhtsUK253r17128QAAAAAAAAAAAAAAAatZwrzPfo0aNacxtttFE9JwEAAAAAAAAAAAAAoDHLucJ89+7dy8vwiUSiyrlly5Y1VCQAAAAAAAAAAAAAABqhnCvMR0QccMABkUwmU84sXry4YcIAAAAAAAAAAAAAANAo5WRhfujQoWlnvvzyywZIAgAAAAAAAAAAAABAY5WThfmDDz44Nt9884iISCQSlc68++67DRkJAAAAAAAAAAAAAIBGJicL83l5eXHBBRdEMpmscub1119vwEQAAAAAAAAAAAAAADQ2OVmYj4g45ZRTYtttt42INW+ZTyQSkUwm44UXXohvv/02W/EAAAAAAAAAAAAAAMhxOVuYz8/Pj5tuuqn892VF+TKrV6+OO+64IxvRAAAAAAAAAAAAAABoBAqyHSCVvfbaK84///y49tprK71l/s9//nMMGzYsunTpksWUAAAAPzilaN9sRwAAAIAmb8rMr7IdAQAAAIBGJGdvmC9z1VVXxe677x7JZPJHt8wvW7Ysfvvb32YxHQAAAAAAAAAAAAAAuSrnC/P5+fkxfvz46N69e0T893b5sv8cP358jB07NrshAQAAAAAAAAAAAADIOTlfmI+I2HjjjePZZ5+Ntm3bRsQPpfmy/0wmk3H++efHAw88kM2IAAAAAAAAAAAAAADkmEZRmI+I2G677eL555+P1q1br/F+IpGI0tLSGDZsWNx5551ZSgcAAAAAAAAAAAAAQK4pyHaAqrz++uuVvn/BBRfEpZdeWn67fMQPpfmSkpI47bTTYt68ebHXFfiSIwABAABJREFUXns1ZNRq69+/f7YjAAAAAAAAAAAAAACsM3K2MD9gwIBIJBJVrpeV5cuUFegvvfTS+o5WK4lEIlavXp3tGAAAAAAAAAAAAAAA64ycLcyXWbsYX9VMIpFY49Z5AAAAAAAAAAAg+6bM/CrbEQAAWIflfGG+slvmKyvFl72X6lb6bFHiBwAAAAAAAAAAAABoeDlfmK9p2TzXyum5WOAHAAAAAAAAAAAAAFgX5GU7AAAAAAAAAAAAAAAA1AeFeQAAAAAAAAAAAAAAmiSFeQAAAAAAAAAAAAAAmiSFeQAAAAAAAAAAAAAAmqSCbAdIJ5FIZDsCAAAAAAAAAAAAAACNUE4X5pPJZLYjUIXZs2fHhx9+GHPmzInCwsJo1qxZtG/fPrbccsvo27dvtG7dOtsRAQAAAAAAAAAAAIB1XM4W5l999dVsR2Atc+fOjVtuuSUeeuihmDZtWpVz+fn5se+++8bxxx8fQ4cOjYKCnP0yiwEDBsRrr71Wr2ecffbZMXbs2Ho9AwAAAAAAAAAAAAD4sZxtMu+9997ZjsD/b8WKFTFq1Ki44YYboqioKO18SUlJvPTSS/HSSy/FH//4xxg9enQcdthhDZAUAAAAAAAAAAAAAOC/8rIdgNw2ZcqU2GmnneLaa6+tVll+bdOmTYvDDz88TjvttCguLq6HhAAAAAAAAAAAAAAAlVOYp0pvvPFG7LXXXvHZZ5/Vea/bb789DjnkkFi6dGkGkgEAAAAAAAAAAAAApKcwT6Xef//9OOigg6KwsDBje06YMCEOO+wwN80DAAAAAAAAAAAAAA1CYZ4fmTNnTgwcODCWL1+e8b0nTpwYp512Wsb3BQAAAAAAAAAAAABYm8I8a0gmk3HCCSfEvHnz6u2Me+65Jx544IF62x8AAAAAAAAAAAAAICKiINsByC033HBDvPrqq9Wa7dq1awwYMCC6du0axcXF8cknn8Rrr70WRUVFaZ8988wz4+c//3l07ty5rpHrzYknnhh33313tmMAAAAAAAAAAAAAALWkME+5+fPnx6hRo9LOde7cOcaMGRNHHXVU5OWt+Y8ULFiwIK688sq4/vrro7S0tMo9CgsL4+KLL4677rqrzrkBAAAAAAAAAAAAACqjME+5P/3pT7F48eKUM3379o0XXnghNtlkk0rXO3ToEH/5y1+if//+ccwxx0RxcXGVe917771x9tlnR9++feuQGgAAcscjM/+c7QhAPTkv9sp2BAAAAAAAAABqIS/9COuC//znP3H77bennOnWrVs8//zzVZblKxo0aFDa/UpLS+Oaa66pUU4AAAAAAAAAAAAAgOpSmCciIm688cYoKipKOTNu3Ljo1KlTtfc84YQTYujQoSlnHn/88Zg1a1a19wQAAAAAAAAAAAAAqC6FeaK0tDTuvPPOlDODBw+O/fbbr8Z7X3fddbHeeutVuV5SUhLjxo2r8b4AAAAAAAAAAAAAAOlkvDBfXFwc3333XaxatSrTW1NPJk6cGHPmzEk5M2rUqFrt3aVLlzjllFNSzjzwwAO12hsAAAAAAAAAAAAAIJWCTGxSWloa48aNi1tuuSUmT54cyWQyEolE7LTTTnH66afHSSedFHl5Nevmf/XVV5mIllO6d++e7QiVevTRR1Ou9+/fP/r06VPr/YcPHx433HBDleszZsyI999/P3bZZZdanwEAAAAAAAAAAAAAsLY6F+YXL14cgwcPjtdeey0iIpLJZPl/vv/++/HBBx/E/fffH08++WS0b9++2vv27NkzEolEXePljEQiEatXr852jEq99NJLKdePO+64Ou2/xRZbxK677hrvvfdelTMvvPCCwjwAAAAAAAAAAAAAkFE1u/Z9LclkMo444oiYOHFiJJPJ8pvly15lM6+//nocccQR5WX6muzflF65aNq0aTFz5swq1xOJRAwaNKjO5xx55JEp19OV9gEAAAAAAAAAAAAAaqpOhfm77747XnvttUpL8hFR/l4ymYw33ngj7r777hrtX3HfxvzKZW+99VbK9T59+sTGG29c53P233//lOvvvfderFq1qs7nAAAAAAAAAAAAAACUqXNhvszaN6lXdqt6TQvza+/bGF+57v3330+5vueee2bknL59+0br1q2rXC8qKopPPvkkI2cBAAAAAAAAAAAAAETUsTD/0UcfVesG9bJb5j/66KO6HEc9mDRpUsr1XXbZJSPn5OXlxU477VSnLAAAAAAAAAAAAAAANVGnwnxxcXGN5letWlWX46gHX3zxRcr1bbfdNmNnpdsrXRYAAAAAAAAAAAAAgJqoU2G+V69e1ZpLJpMREbH55pvX5TgybMmSJTF//vyUM1tssUXGzuvdu3fK9enTp2fsLAAAAAAAAAAAAACAgro8PHjw4Pj4448jkUiknU0kEjF48OC6HEeGzZo1K+V6u3btol27dhk7r3v37inXZ86cmbGzMuGtt96Kk08+Odq1axfrr79+tGnTJrp06RKbbbZZ7LDDDtG6detsRwQAAAAAAAAAAAAAUqhTYf68886LO++8M+bOnVtemi+7TT4i1ijSd+7cOc4999wan1GdMj61891336Vc79SpU0bP69y5c8r1dHka2rRp02LatGmVruXl5cX2228fv/jFL2LIkCGxww47NHA6AAAAAAAAAAAAACCdvLo83KZNm3j22WejY8eO5UX5RCJR/or4oUC/0UYbxbPPPhtt27at0f7JZLJJvHLVggULUq537Ngxo+el2y9dnlxSWloa//rXv+Kqq66Kvn37Rv/+/WPChAnZjgUAAAAAAAAAAAAAVFCnG+YjInbYYYeYNGlSnH/++fH4449HSUlJ+VpeXl4cffTRce2110a3bt1qtO9dd91V12iksXDhwpTr7dq1y+h56X5gYvny5bFy5cpo0aJFRs9tCG+88Ubst99+cfjhh8dtt90WG2+8cbYj0QSMPubQbEcA6sl5jzyb7QgAAAAAAAAAAADrhDoX5iMiunTpEg899FDcdNNN8e6778bChQtjww03jF133TU23HDDWu154oknZiIaKaxYsSLleuvWrTN6Xps2bdLOrFixolEW5ss8/fTT8c4778T48eNj9913z3YcGrlD/jU92xEAAAAAAAAAAAAAGrWMFObLtG/fPg488MBMbkk9Ki4uTrleUJDRL49q7bdy5cqMnpkN3377bey7777x1FNPxQEHHFDrfVauXLnGn8eSJUsyEY9GZMjIzP53EMgdU7IdAAAAAAAAAAAAYB2Rl+0AZE9DF+abNWuWdiZdpsZi+fLlMXjw4Hj33XdrvcfVV18d7dq1K39169YtgwkBAAAAAAAAAAAAoOlzffE6LC8v9c9LlJaWZvS8kpKStDP5+fkZPTOdPn36xBZbbBE77LBDbL/99rHJJpvEhhtuGBtssEEsX748Fi1aFAsWLIh//etf8fbbb8fEiRNj2rRp1dp72bJlMXjw4PjXv/4VHTp0qHG2kSNHxrnnnlv++yVLlijNr2OmzPwq2xEAAAAAAAAAAAAAGjWF+XVY8+bNU66vXr06o+dVZ790mTLtr3/9a5VrZTe79+zZM3beeef41a9+FclkMl566aUYM2ZMvPjii2n3//rrr+PXv/51PPbYYzXO1qJFi2jRokWNnwMAAAAAAAAAAAAAfpD6inGatHRl7JUrV2b0vKKiorQzuV4QTyQSceCBB8YLL7wQ999/f7Rt2zbtM48//nhMmDChAdIBAAAAAAAAAAAAABUpzK/D2rRpk3K9sLAwo+el2y8vLy9atWqV0TPr03HHHRfvv/9+bLrppmlnL7vssvoPBAAAAAAAAAAAAACsoSDbAcieDh06pFxfvHhxRs9LV5hv37595OU1rp/h6N27d7z00kvRv3//WLRoUZVzb775Znz44Yex4447NmA6GrueRQ9mOwJQT2ZlOwAAAAAAAAAAAMA6onG1k8mojh07plz/9ttvM3reN998k3I9XZ5ctd1228WYMWPSzj388MMNkAYAAAAAAAAAAAAAKFOjG+Y333zztDOJRCKmT59e60A0nC5duqRc//bbb6OkpCTy8/Mzct7cuXNTrnft2jUj52TDiSeeGLfddlv885//rHLmxRdfjD//+c8NmAoAAAAAAAAAAAAA1m01KszPmjUrEolEJJPJKmcSiUSdQ9EwunXrFs2aNYtVq1ZVur569er48ssvq/WDEtUxbdq0lOu9evXKyDnZctppp6UszE+ZMiW+//77aN26dQOmAgAAAAAAAAAAAIB1V40K82WqKsWnKtKTe/Lz86NHjx4pi+yff/55xgrzX3zxRcr1xl6YHzRoUOTn50dJSUml66WlpTFt2rTo27dvwwYDAKDBtGx/brYjAAAAAAAAAABQQV62A5Bd2223Xcr1Dz/8MGNnTZo0KeX69ttvn7GzsqFdu3ax6aabppyZM2dOA6UBAAAAAAAAAAAAAGp1w3xlN8lXdes8uW2XXXaJ8ePHV7n+7rvvZuSc+fPnx4wZM1LO7Lzzzhk5K5s6d+6cshT//fffN2AaGruiA7tkOwIAAAAAAAAAAABAo+aG+XVcv379Uq6/9tprUVpaWudz/vGPf6Rc79atW2y88cZ1Pifbli1blnI9E3+WAAAAAAAAAAAAAED1KMyv4/bYY49o0aJFleuLFy+Ot99+u87nPP/88ynX99133zqfkQtS3S4fEdGqVasGSgIAAAAAAAAAAAAAKMyv49Zff/3YY489Us48+uijdTqjuLg4xo8fn3LmwAMPrNMZueDdd9+NwsLClDOdOnVqoDQAAAAAAAAAAAAAgMI8MXDgwJTr999/f6xYsaLW+z/66KOxePHiKtebN2/eJArz999/f9qZXr16NUASAAAAAAAAAAAAACAioiDbAci+oUOHxvnnnx8lJSWVri9cuDDuuuuu+M1vflPjvZPJZIwZMyblzMEHHxzt27ev8d65ZOrUqXHrrbemnOnRo0d07NixgRLRFDyQPDLbEYB6Mz3bAQAAAAAAAAAAANYJbpgnOnXqFAcccEDKmcsvvzy+//77Gu/9yCOPxKRJk1LOnHDCCTXet7aWL19eL3sOGzYsiouLU84NGDAg42cDAAAAAAAAAAAAAFVTmCciIs4+++yU6/PmzYvzzjuvRnvOnz8/zjnnnJQzPXv2jMMPP7xG+9bF9ttvHxMmTMjYfitXroxBgwbFu+++m3b26KOPzti5AAAAAAAAAAAAAEB6CvNERMSBBx4Yffr0STlz2223xa233lqt/YqKimLw4MHx7bffppw799xzIz8/v9o562rGjBmx3377xaBBg+Ljjz+u017Tp0+PvfbaK15++eW0s927d48DDzywTucBAAAAAAAAAAAAADWjME+5K6+8Mu3MGWecEVdccUWUlJRUOfP111/HfvvtF2+88UbKvXr27BmnnXZatfOtWrUqRo8eHdtvv320bNkyOnbsGEcffXRMmTKl2nuUefrpp6NPnz4xcODA+H//7//F6tWrq/1sYWFhXH311bHjjjvGe++9V61nLrjggigoKKhxTgAAAAAAAAAAAACg9jR4KXfooYfGfvvtF6+88kqVM8lkMv7whz/EY489FmeddVbsu+++0aVLlyguLo5PP/00nnjiibj55ptj6dKlac+75pprokWLFtXKVlRUFAcffHBMnDix/L2VK1fG448/Hs8++2w89thjceihh1Zrr4qf5dlnn41nn302NthggzjggANijz32iL59+8Zmm20WHTt2jObNm8eiRYviu+++i/fffz8mTJgQ48ePjyVLllT7nG233TZ+/etf1ygbAAAAAAAAAAAAAFB3CvOs4aabboodd9wxli1blnLuo48+ilNPPbXW5/ziF7+IY445ptrzI0eOXKMsX1FRUVH88pe/jC+++CI23XTTWuVZvHhxPProo/Hoo4/W6vmqNG/ePMaNG+d2eQAAAAAAAAAAAADIgrxsByC39O7dO0aPHl2vZ2y00UZx5513Vnt++fLlceutt6ac+f777+O2226ra7SMGzt2bPTr1y/bMQAAAAAAAAAAAABgnaQwz4+cfvrpdbo9PpUWLVrEk08+GZtsskm1n5k6dWqsWLEi7dwHH3xQl2gZN2rUqDjjjDOyHQMAAAAAAAAAAAAA1lkK81TqpptuisMPPzyjexYUFMR9990Xe+65Z42eKy0tzehcfUskEvG///u/cdlll2U7CgAAAAAAAAAAAACs0xTmqVRBQUE8/vjjMWzYsIzst/7668fTTz8dRx99dI2f3WqrraJ58+Zp5/r06ZN2ZtCgQZFIJGqcobo23njjePbZZ+OCCy6otzMAAAAAAAAAAAAAgOpRmKdKBQUFcdddd8Udd9wRbdq0qfU+u+yyS0yaNCkOOeSQWj3fpk2btMX9li1bxumnn552r6eeeiomT54cxx9/fLVK+NWVl5cXp556anz88ce1/pwAAAAAAAAAAAAAQGYpzJPWySefHJ9//nmceeaZ0bJly2o/t/nmm8e4cePinXfeiS233LJOGUaPHh277bZbpWvNmjWLe+65J3r06FGtvfr06RP33ntvfPXVVzF69OjYdddda33rfIcOHWL48OHx2WefxW233RYbbbRRrfYBAAAAAAAAAAAAADKvINsBaBw23XTT+Nvf/hZXX311jB8/Pv7xj3/Ehx9+GHPmzIklS5ZEQUFBbLjhhrHFFlvELrvsEocddljssccetS6ir61169YxceLEGDNmTNx3330xffr0aNWqVey9995xySWXxM4771zjPTfZZJM499xz49xzz41vvvkm3n777fjkk0/i448/junTp8eiRYuisLAwCgsLIy8vL1q3bh2bbrpp9OrVK3baaafYa6+9on///lFQ4L9GAAAAAAAAAAAAAJCLNH2pkTZt2sTxxx8fxx9/fIOf3bJlyxg5cmSMHDky43tvuummMXjw4Bg8eHDG9wYAAAAAAAAAAAAAsiMv2wEAAAAAAAAAAAAAAKA+uGEeAAAgQ/aZeGa2IwD1Zmq2AwAAAAAAAABQC26YBwAAAAAAAAAAAACgSaqXG+Znz54dyWSyPrZu1Lp3757tCAAAAAAAAAAAAAAA64yMFebLCvLJZDJ69uyZqW2bjEQiEatXr852DAAAAAAAAAAAAACAdUa93DDvdnkAAAAAAAAAAAAAALKtXgrziUSiPrZttPwAAVAbb7x+fLYjAPVk332ynQAAAAAAAAAAAGDd4Ib5euaHBwAAAAAAAAAAAAAAsiMv2wEAAAAAAAAAAAAAAKA+KMwDAAAAAAAAAAAAANAkKcwDAAAAAAAAAAAAANAkKcwDAAAAAAAAAAAAANAkKcwDAAAAAAAAAAAAANAkFdTHpolEoj62BQAAAAAAAAAAAACAaquXwnwymayPbQEAAAAAAAAAAAAAoNoyVphPJBKRTCYjkUjEpZdemqltAQAAAAAAAAAAAACgVurlhvlRo0bVx7YAAAAAAAAAAAAAAFBtedkOAAAAAAAAAAAAAAAA9UFhHgAAAAAAAAAAAACAJklhHgAAAAAAAAAAAACAJqkg2wEAqNwpRftmOwIAAAAAAAAAAABAo+aGeQAAAAAAAAAAAAAAmiSFeQAAAAAAAAAAAAAAmiSFeQAAAAAAAAAAAAAAmiSFeQAAAAAAAAAAAAAAmiSFeQAAAAAAAAAAAAAAmiSFeQAAAAAAAAAAAAAAmiSFeQAAAAAAAAAAAAAAmiSFeQAAAAAAAAAAAAAAmqSCbAcAAABoKoaM9P9iQVM1JdsBAAAAAAAAAKgVN8wDAAAAAAAAAAAAANAkKcwDAAAAAAAAAAAAANAkKcwDAAAAAAAAAAAAANAkFWQ7AAAAAABAtvQsejDbEYB6MivbAQAAAAAAyAlumAcAAAAAAAAAAAAAoElSmAcAAAAAAAAAAAAAoElSmAcAAAAAAAAAAAAAoElSmAcAAAAAAAAAAAAAoElSmAcAAAAAAAAAAAAAoElSmAcAAAAAAAAAAAAAoElSmAcAAAAAAAAAAAAAoEkqqM1DiUQi0zkAAAAAAAAAAAAAACCjalyYTyaT9ZEDgLU8MvPP2Y4A1JPzYq9sRwAAAAAAAAAAAFgn1Kgwf9ddd9VXDgAAAAAAAAAAAAAAyKgaFeZPPPHE+soBAAAAAAAAAAAAAAAZlZftAAAAAAAAAAAAAAAAUB8U5gEAAAAAAAAAAAAAaJIU5gEAAAAAAAAAAAAAaJIU5gEAAAAAAAAAAAAAaJIU5gEAAAAAAAAAAAAAaJIU5gEAAAAAAAAAAAAAaJIU5gEAAAAAAAAAAAAAaJIU5gEAAAAAAAAAAAAAaJIU5gEAAAAAAAAAAAAAaJIU5gEAAAAAAAAAAAAAaJIKsh0AAAAAAAAAoLp6Fj2Y7QhAPZmV7QAAAAA0SW6YBwAAAAAAAAAAAACgSXLDPAAAAAAAAAAAUG/8CzHQdM3KdgAAqAY3zAMAAAAAAAAAAAAA0CQpzAMAAAAAAAAAAAAA0CQpzAMAAAAAAAAAAAAA0CQpzAMAAAAAAAAAAAAA0CQpzAMAAAAAAAAAAAAA0CQpzAMAAAAAAAAAAAAA0CQpzAMAAAAAAAAAAAAA0CQpzAMAAAAAAAAAAAAA0CQpzAMAAAAAAAAAAAAA0CQVZDtAQ5g7d25MnTo1vvzyy/j222/ju+++i/nz50dRUVGsXLkyVq5cGS+++GK2YwIAAAAAAAAAAAAAkEFNrjBfVFQUEydOjDfffDPeeOONmDx5cnz//fdVzieTyUgkEtXe/9e//nW8++67aef++Mc/xsCBA6u9LwAAAAAAAAAAAAAAmdUkCvPJZDKeeeaZeOihh+Lvf/97LF++fI21TBo+fHjssssusWrVqpR7n3rqqfHpp5/GhhtumNHzAQAAAAAAAAAAAAConrxsB6iLoqKiGDt2bPTq1SsGDx4cjz32WCxbtiySyWT5K5FIpHzV1HbbbRcXXnhhlTfTl733n//8J6666qo6f0YAAAAAAAAAAAAAAGqn0RbmH3/88dhqq63ivPPOi1mzZlVZkI+INQr0FV+19fvf/z569OgREVHpeYlEIpLJZNx8883xzTff1P3DAgAAAAAAAAAAAABQYwXZDlBTS5YsiWHDhsXTTz9dXnpf+6b3upThq6Nly5Zx7bXXxpAhQ8rL8RWV5SkqKoqrrroqbrjhhnrNAwAA5IYpM7/KdgQAAAAAAAAAACpoVIX5qVOnxsCBA2PmzJnlt8mXqe+S/NqOOuqo6NOnT0yZMqXK0nwymYw77rgjLr300thoo40aNB/Q+LVsf262IwAAAAAAAAAAAAA0annZDlBdkydPjgEDBsSMGTPWKMsnk8kGL8uX+d3vflfp2RXfKy4ujttvv70hYwEAAAAAAAAAAAAAEI3khvlp06bFvvvuG4sWLVqjKF8d9XkL/ZAhQ2LUqFExbdq0lLfM33bbbfH73/8+o2dn2+zZs+PDDz+MOXPmRGFhYTRr1izat28fW265ZfTt2zdat26d7YgAAAAAAAAAAAAAwDou5wvzhYWFceihh1a7LF+xIF9RfdxCn5eXF8OHD4+zzz77R+dWvAV/9uzZ8c9//jN+9rOfZTxDQ5o7d27ccsst8dBDD8W0adOqnMvPz4999903jj/++Bg6dGgUFOT8l1nGFBYWxu677x6fffZZ+XvZ+hcQAAAAAAAAAAAAAGBdl5ftAOmceeaZ8cUXX9SoLJ9MJstfbdq0ic022yx23XXXNWYy5Zhjjon8/Py0ez/xxBMZPbchrVixIi688MLo1atXXH755SnL8hERJSUl8dJLL8Xxxx8fW2+9dTzzzDMNlDS7SkpK4phjjlmjLA8AAAAAAAAAAAAAZE9OF+b//ve/x4MPPpi2LJ9IJCKRSJTf6n7EEUfEuHHjYvr06bF48eKYNm1a/N///V+9ZNx4441jn332SVnkTyaT8corr9TL+fVtypQpsdNOO8W1114bRUVFNX5+2rRpcfjhh8dpp50WxcXF9ZAwd5xzzjnx4osvZjsGAAAAAAAAAAAAAPD/y9nCfDKZjAsvvHCN31emYpn+uOOOi6lTp8YTTzwRw4YNi80226xBsh5zzDGVvl9W4I+I+Pjjj2PRokUNkidT3njjjdhrr70ycmP67bffHoccckgsXbo0A8lyzy233BJ/+9vfsh0DAAAAAAAAAAAAAKggZwvzDz/8cEydOrX85vi1VbxVfv3114/77rsv7rvvvujdu3eDZ+3fv3+15j788MN6TpI577//fhx00EFRWFiYsT0nTJgQhx12WJO7aX7ChAlx1llnZTsGAAAAAAAAAAAAALCWnC3M33zzzVWuVbxVfr311otXXnkljjvuuIaK9iM/+clPon379mtkq8xHH33UUJHqZM6cOTFw4MBYvnx5xveeOHFinHbaaRnfN1u++OKLOProo2P16tXZjgIAAAAAAAAAAAAArCUnC/MzZ86Mt956q9LyecWyfF5eXtx3332x2267NXTEH+nXr1+lN+FXNH369AZKU3vJZDJOOOGEmDdvXr2dcc8998QDDzxQb/s3lEWLFsXAgQNj0aJF2Y4CAAAAAAAAAAAAAFSiINsBKvPss89GMpmMRCJRaQm9bO2oo46KwYMHZyHhj22zzTbx4osvppz58ssvGyhN7d1www3x6quvVmu2a9euMWDAgOjatWsUFxfHJ598Eq+99loUFRWlffbMM8+Mn//859G5c+e6Rs6K1atXx9FHHx1ffPFFtqMAAAAAAAAAAAAAAFXIycL8xIkTK32/4o3zBQUFccUVVzRQovQ6dOiQcj2ZTNbrre2ZMH/+/Bg1alTauc6dO8eYMWPiqKOOiry8Nf+RggULFsSVV14Z119/fZSWlla5R2FhYVx88cVx11131Tl3Nvz2t7+NCRMmZDsGAAAAAAAAAAAAAJBCXvqRhvfOO++sUY6vqOx2+b333jt+8pOfNHCyqm244YZVrpV9loULFzZUnFr505/+FIsXL04507dv35g0aVIMGTLkR2X5iB9+cOAvf/lLPPHEE9G8efOUe917770xefLkOiTOjhtuuCFuvvnmbMcAAAAAAAAAAAAAANLIucL88uXL45tvvomIH8rxVTnwwAMbKlK1bLDBBmln0pXRs+k///lP3H777SlnunXrFs8//3xssskmafcbNGhQ2v1KS0vjmmuuqVHObHvppZdixIgR2Y4BAAAAAAAAAAAAAFRDzhXmp0+fXq25vfbaq56T1Eyqcn+ZoqKiBkhSOzfeeGPafOPGjYtOnTpVe88TTjghhg4dmnLm8ccfj1mzZlV7z2z67LPPYsiQIVFSUpLtKAAAAAAAAAAAAABANeRcYX7RokXVmqtJcbshLFu2LO1McXFxAySpudLS0rjzzjtTzgwePDj222+/Gu993XXXxXrrrVfleklJSYwbN67G+za0hQsXxsCBA6OwsDDbUQAAAAAAAAAAAACAasq5wnx1iucRERtvvHE9J6mZb775Ju1MdW6hz4aJEyfGnDlzUs6MGjWqVnt36dIlTjnllJQzDzzwQK32biirVq2KI488MqZNm5btKAAAAAAAAAAAAABADeRcYT5Xb2FPZ8aMGWln1l9//QZIUnOPPvpoyvX+/ftHnz59ar3/8OHDU67PmDEj3n///VrvX9/OPPPMmDhxYrZjAAAAAAAAAAAAAAA1lHOF+VatWlVrbsGCBfWcpGY+/PDDtDPV/WwN7aWXXkq5ftxxx9Vp/y222CJ23XXXlDMvvPBCnc6oL2PHjo3bb7+9yvULL7ywAdMAAAAAAAAAAAAAADXRaAvz8+fPr+ck1bdgwYL4+OOPI5FIVLqeTCYjImLDDTdsyFjVMm3atJg5c2aV64lEIgYNGlTnc4488siU6+lK+9nwwgsvxPnnn1/l+vDhw+OMM85owEQAAAAAAAAAAAAAQE0UZDvA2jp16lStucmTJ8cOO+xQz2mq59lnn43S0tJIJBLl5fi1JRKJ2HzzzRs4WXpvvfVWyvU+ffrExhtvXOdz9t9///jd735X5fp7770Xq1atimbNmtX5rEz49NNP45hjjomSkpJK1/fZZ58YM2ZMzJkzp4GTsS7ZZ+KZ2Y4A1Jup2Q4AAAAAAAAAAACwTsi5G+a7d+8eBQU/9PirurE9IuK1115rqEhp3XnnndWa+8lPflLPSWru/fffT7m+5557ZuScvn37RuvWratcLyoqik8++SQjZ9XV/PnzY+DAgbFkyZJK13v16hWPPfZY+dcpAAAAAAAAAAAAAJCbcq4wn5+fH7169apyvewW95dffjlKS0sbMFnl/vnPf8abb76Z8nb5MrlyI35FkyZNSrm+yy67ZOScvLy82GmnneqUpSEUFxfHkUceGTNmzKh0vU2bNvHMM8/Ehhtu2MDJAAAAAAAAAAAAAICayrnCfETEz372s0rL5xXfmzt3bjz88MMNGetHkslknH/++dWeHzBgQP2FqaUvvvgi5fq2226bsbPS7ZUuS0M444wz4vXXX690LS8vLx544IHYZpttGjgVAAAAAAAAAAAAAFAbOVmY79+/f9qZZDIZV199dVZvmb/22mvjnXfeqfJ2+UQiUf7rnj17Ro8ePRoyXlpLliyJ+fPnp5zZYostMnZe7969U65Pnz49Y2fVxnXXXRfjxo2rcv2KK66IgQMHNmAiAAAAAAAAAAAAAKAucrIwf8ghh0RBQUFErFk6j/ihKF/23qeffhq///3vGzxfRMRzzz0XF1988Y/yra0s75AhQxooWfXNmjUr5Xq7du2iXbt2GTuve/fuKddnzpyZsbNq6tlnn42LLrqoyvWhQ4fGyJEjGzARAAAAAAAAAAAAAFBXOVmY32ijjWL//fev9Nb2MmW3ul933XXx1FNPNWC6iBdeeCGOPvroKCkpiYhImbPMr371q/qOVWPfffddyvVOnTpl9LzOnTunXE+Xp75MmTIljj322Cr/tYKdd9455c3zAAAAAAAAAAAAAEBuysnCfETEySefXOVaWUE9kUhEaWlpHHPMMQ1WaB49enQcdthhsWLFivLSfmXK1hKJROy3337Ru3fvBslXEwsWLEi53rFjx4yel26/dHnqw3/+858YOHBgLF26tNL1Tp06xfjx42O99dZr4GQAAAAAAAAAAAAAQF3lbGF+8ODBsc0220TED+XztSWTyfJC+urVq+PUU0+Ns846K5YsWVIveT755JPYe++948ILL4zVq1dXmqkqV1xxRb1kqquFCxemXG/Xrl1Gz2vbtm3K9eXLl8fKlSszemYqxcXFccQRR8SXX35Z6XqLFi3iySefjK5duzZYJgAAAAAAAAAAAAAgc3K2MB8Rcdlll1V5g3tFZbe533TTTbHFFlvEbbfdFitWrMhIhvfeey+OPfbY6Nu3b7z55pvlJf2IqNbt8kceeWTsuuuuGcmSaen+jFq3bp3R89q0aZN2JlN/b9Vx6qmnxltvvVXl+i233BI//elPGywPAAAAAAAAAAAAAJBZOV2YP+qoo+Kggw5ao6S+trLSellJ/bvvvoszzjgjNt100/jNb34Tr7zySixbtqxG506ePDmuvPLK6Nu3b+y+++7xyCOPRElJSbXL8mU23njjuOmmm2p0dkMqLi5OuV5QUJDR86qzX0PdMH/NNdfEvffeW+X6iBEjYtiwYQ2SBQAAAAAAAAAAAACoH5ltRNeDW265Jfr27RuFhYXlpfi1VSzNl/1+yZIlceutt8att94a+fn50adPn5TnXHTRRfGvf/0r3nvvvVi8ePEa+669d1UqzuTl5cWdd94ZHTt2rP6HbWANXZhv1qxZ2pl0mTLh6aefjt///vdVrh9wwAFx7bXX1nuOdFauXLnGDxAsWbIki2kAAAAAAAAAAAAAoPHJ6RvmIyK6d+8e999/f3kZvaqb5iPWLM6XleuTyWSsXr06Jk2atMZMxV8nk8m47rrr4uWXX45FixaVP1dxr7WfTZUhkUjE6NGj45BDDqnFJ244eXmp//pLS0szel5JSUnamfz8/IyeubZ//etfcdxxx1X5d7nFFlvEI488Uu85quPqq6+Odu3alb+6deuW7UgAAAAAAAAAAAAA0KjkfGE+IuKQQw6JP//5zz+6Sb4ylZXdU82v/VzFZyqW7tOV5SuecfHFF8fZZ59dnY+WVc2bN0+5vnr16oyeV5390mWqi2+//TYOO+ywWLZsWaXr7dq1i6effjo22GCDestQEyNHjozCwsLy1+zZs7MdCQAAAAAAAAAAAAAalYJsB6iu8847L5YvXx6jRo1ao8xelYpr1ZmvWHivzk3yaz+XTCYjLy8vxo4dG2eddVa1n8+mFi1apFxfuXJlRs8rKipKO5MuU22tXLkyBg0aFF999VWVM4WFhbH11ltn/OyqfmBj5syZ0bNnzyqfa9GiRb39eQAAAAAAAAAAAADAuqDRFOYjIv7whz9EmzZt4oILLojS0tK0JfgymZpZW8WyfIcOHeKee+6JQw45pMb7ZEubNm1SrhcWFmb0vHT75eXlRatWrTJ6ZpmTTz453nnnnXrZGwAAAAAAAAAAAADITXnZDlBT55xzTjzzzDPRrl27SCaT5bfHN6SKZyaTydh3333jo48+alRl+YiIDh06pFxfvHhxRs9LV5hv37595OVl/kvyyiuvjAceeCDj+wIAAAAAAAAAAAAAua3RFeYjIg4++OD4+OOP48ADDyy/Gb4hivNrF+U32mijGDduXLz88sux6aab1uvZ9aFjx44p17/99tuMnvfNN9+kXE+XpzY++uij+MMf/pDxfQEAAAAAAAAAAACA3NcoC/MREZ07d47nn38+HnzwwejVq9ePivOZKs+vvV8ymYzWrVvHyJEj4/PPP49hw4Zl5Jxs6NKlS8r1b7/9NkpKSjJ23ty5c1Oud+3aNWNnlVm4cGH51wYAAAAAAAAAAAAAsG5ptIX5MkOHDo2pU6fG7bffHjvssEMkk8lKy/NrvypKN1e2Z/fu3eNPf/pTzJo1K6688spo165dg3/eTOrWrVs0a9asyvXVq1fHl19+mbHzpk2blnK9V69eGTsLAAAAAAAAAAAAAKDRF+YjIvLz8+Pkk0+OSZMmxTvvvBPnnXde9O7du7zoXvFVpqry/NrzXbt2jdNPPz1efvnlmDFjRlxyySXRvn37hv6I9SI/Pz969OiRcubzzz/P2HlffPFFynWFeQAAAAAAAAAAAAAgkwqyHSDT+vXrF/369Ytrr702vvzyy3j33Xfjgw8+iKlTp8bs2bNj9uzZUVhYGKtXry5/JpFIROvWraNLly7RvXv32GqrrWLnnXeOXXfdNbbaaqssfpr6t91226W8+f3DDz+Mgw8+OCNnTZo0KeX69ttvn5FzKhowYMAaPyiRabNmzYrNNtss5Ux9ng8AAAAAAAAAAAAAVK3JFeYr6tGjR/To0SOOPvroH62tXr06ioqKoqCgIFq2bJmFdLlhl112ifHjx1e5/u6772bknPnz58eMGTNSzuy8884ZOQsAAAAAAAAAAAAAIKKJF+ZTKSgoiNatW2c7Rtb169cv5fprr70WpaWlkZeXV6dz/vGPf6Rc79atW2y88cZ1OgMAAAAAAAAAAAAAoKJ1tjDPD/bYY49o0aJFrFy5stL1xYsXx9tvvx177LFHnc55/vnnU67vu+++ddofmqIhI/2faGiqpmQ7AAAAAAAAAAAAwDqibteG16Of/OQn8de//jWWLl2a7ShN2vrrr5+2DP/oo4/W6Yzi4uIYP358ypkDDzywTmcAAAAAAAAAAAAAAKwtZwvzM2bMiBEjRkTXrl3jnHPOiWnTpmU7UpM1cODAlOv3339/rFixotb7P/roo7F48eIq15s3b64wDwAAAAAAAAAAAABkXM4W5sssXbo0brjhhthqq61i4MCB8corr2Q7UpMzdOjQyM/Pr3J94cKFcdddd9Vq72QyGWPGjEk5c/DBB0f79u1rtT8AAAAAAAAAAAAAQFVyvjCfSCQimUxGaWlpPPfcc3HggQfGtttuG7fddludbj3nvzp16hQHHHBAypnLL788vv/++xrv/cgjj8SkSZNSzpxwwgk13hcAAAAAAAAAAAAAIJ2cL8xH/FCaLyvOJ5PJmDp1apxxxhnRtWvXuOiii+Krr77KdsRG7+yzz065Pm/evDjvvPNqtOf8+fPjnHPOSTnTs2fPOPzww2u0LwAAAAAAAAAAAABAdeR8Yb6sJB/x3+J82fuLFi2K6667Lnr16hVHH310vPHGG9mM2qgdeOCB0adPn5Qzt912W9x6663V2q+oqCgGDx4c3377bcq5c889N/Lz86udEwAAAAAAAAAAAACgunK+MF+mrDifTCbLi/Nlt86XlJTEk08+GQMGDIiddtop7r333iguLs525EbnyiuvTDtzxhlnxBVXXBElJSVVznz99dex3377pf0Bhp49e8Zpp51W7XyrVq2K0aNHx/bbbx8tW7aMjh07xtFHHx1Tpkyp9h4AAAAAAAAAAAAAwLqj0RTmK6rs1vmy9yZPnhwnnXRSdOvWLUaNGhXz5s3LctrG49BDD4399tsv5UwymYw//OEPsdNOO8Udd9wRM2fOjOLi4vj+++/j3XffjYsuuii23nrreOutt9Ked80110SLFi2qla2oqCgOOOCAOP/88+Pjjz+OlStXxoIFC+Lxxx+Pfv36xbPPPlutfQAAAAAAAAAAAACAdUejLMyXqaw4X/b+f/7zn7jiiiuiZ8+ecfzxx8d7772XzaiNxk033RStWrVKO/fRRx/FqaeeGptvvnm0aNEi2rRpE7vttlv87//+byxdujTt87/4xS/imGOOqXaukSNHxsSJEytdKyoqil/+8pfxzTffVHs/AAAAAAAAAAAAAKDpa9SF+TJlxflkMllenC+7db64uDgefPDB2H333eOnP/1pPPLII1FSUpLtyDmrd+/eMXr06Ho9Y6ONNoo777yz2vPLly+PW2+9NeXM999/H7fddltdowEAAAAAAAAAAAAATUjOF+YrFuCro7Jb58ve+7//+7849thjo0ePHnH11VfHggUL6jN6o3X66afHqaeeWi97t2jRIp588snYZJNNqv3M1KlTY8WKFWnnPvjgg7pEAwAAAAAAAAAAAACamJwtzD/00EPx05/+tNICfHVU9VwymYy5c+fGJZdcEt26dYtTTjklPvroo/r5EI3YTTfdFIcffnhG9ywoKIj77rsv9txzzxo9V1pamtE5AAAAAAAAAAAAAGDdkLOF+WOOOSbefPPN+OCDD+KEE06I5s2b16k4n0wm17itPplMRlFRUdx1112x4447xj777BNPP/10+RnruoKCgnj88cdj2LBhGdlv/fXXj6effjqOPvroGj+71VZbRfPmzdPO9enTpzbRAAAAAAAAAAAAAIAmKmcL82V23HHHuPvuu2P27Nlx+eWXR5cuXSotwFdHZbfOl7332muvxeDBg6NXr14xZsyYWLJkSX1+rEahoKAg7rrrrrjjjjuiTZs2td5nl112iUmTJsUhhxxSq+fbtGmTtrjfsmXLOP3002u1PwAAAAAAAAAAAADQNOV8Yb5Mx44d4+KLL46ZM2fGww8/HHvuuWelBfjqSFWcnzVrVpx//vnRpUuXGD58eHz++ef19pkai5NPPjk+//zzOPPMM6Nly5bVfm7zzTePcePGxTvvvBNbbrllnTKMHj06dtttt0rXmjVrFvfcc0/06NGjTmcAAAAAAAAAAAAAAE1LoynMl8nPz48hQ4bE66+/HpMmTYphw4ZFixYt6lScX/u2+mQyGcuWLYubb745ttlmmzjkkEPixRdfrM+PlfM23XTT+Nvf/hbfffdd3HvvvTFs2LDYYYcdokOHDtGsWbNYb731okuXLvHzn/88LrjggnjjjTdi2rRpcdJJJ0V+fn6dz2/dunVMnDgxrrrqqth6662jefPm0b59+xg0aFC8/fbbMWTIkAx8yprr2bPnGl9Hlb0AAAAAAAAAAAAAgOxIJJtAo3fBggVx2223xS233BKzZ8+OiFijNF+Tj1jZc2Xv9e7dO37729/GiSeeGK1atcpEdKi2JUuWRLt27aKwsDDatm2b7Tg0gO3v2T7bEYB6MuXEKdmOANSXy9plOwFQXy4rzHYCoJ70/N3fsx0BqCezrvlFtiMA9cT3b2i6fP+Gpsv3b2i6fP8GoDFodDfMV6ZDhw4xcuTImDFjRjz66KOx1157rXG7d21una/4XNl7X3zxRZx11lnRtWvXOP/882PWrFn19ZEAAAAAAAAAAAAAAKijJlGYL5Ofnx9HHXVUvPbaazF58uQ46aSTokWLFnUqzieTyfLnysrzhYWFMWbMmOjdu3cMHjw4Jk6cWI+fCgAAAAAAAAAAAACA2mhShfmK+vTpE3feeWfMmTMnrrrqqujWrVulBfjqqOrW+ZKSknj66adj3333jR122CHGjRsXK1eurM+PBQAAAAAAAAAAAABANTXZwnyZDTfcMH73u9/FjBkz4rHHHou999670gJ8dVRVnE8mkzFlypQ49dRTo2vXrnHJJZfE119/XW+fCQAAAAAAAAAAAACA9Jp8Yb5MXl5eHHnkkfHqq6/Gv/71rzj55JOjZcuWGSvOl72/YMGCuPrqq2PzzTePX/7yl/H222/XzwcCAAAAAAAAAAAAACCldaYwX9H2228ft99+e8yZMyeuueaa6N69e3kJvqwAX53yfNkzaz+XTCZj1apV8eijj8aee+4Z/fr1iwcffDBWr17dAJ8OAAAAAAAAAAAAAICIdbQwX6Z9+/Zx4YUXxvTp0+OJJ56IAQMGrFGCr4nKbp0ve++DDz6I448/Pnr06FEfHwMAAAAAAAAAAAAAgEqs04X5Mnl5eXHEEUfEP/7xj/joo4/i1FNPjfXXX7/aN81XVFlxvuz9efPmZTw7AAAAAAAAAAAAAACVU5hfy6abbhpdu3aN1q1b1/iW+Ypqe1M9AAAAAAAAAAAAAACZUZDtALnik08+ibFjx8aDDz4YRUVF5e/XpfC+9u3066+/fq33AgAAAAAAAAAAAACgZtb5G+afe+65OOCAA6JPnz4xbty4WLFiRZ1uhk8kEuWvsn06deoUV1xxRXz55ZcZTg8AAAAAAAAAAAAAQFXWyRvmV6xYEXfffXdcf/318e9//zsi/nuTfMVb4WtSmq/sub59+8aIESNi6NCh0axZs0xEBwAAAAAAAAAAAACgmtapwvycOXPihhtuiDvuuCMWL168RiE+U0X5RCIRAwcOjBEjRsSAAQMykhsAAAAAAAAAAAAAgJpbJwrz77zzTowdOzaefPLJKCkpqfNt8pU9u/7668ewYcPinHPOiZ/85CeZCQ4AAAAAAAAAAAAAQK012cJ8aWlpPPbYYzF27Nh49913IyLqXJSv7LnOnTvH8OHD4/TTT4/27dtnIjoAAAAAAAAAAAAAABnQ5Arzixcvjttuuy3+9re/xddffx0R9VOU32mnnWLEiBFxzDHHREFBk/tjBAAAAAAAAAAAAABo9JpM0/uLL76IsWPHxn333RfLly9foxCfqaJ8Xl5eHHbYYTFixIjo379/ZoIDAAAAAAAAAAAAAFAvGn1h/uWXX46xY8fGiy++GMlkss63yVf2bKtWreKkk06Ks88+O3r16pWZ4AAAAAAAAAAAAAAA1KtGWZhfuXJl3HfffXH99dfHp59+GhFR56J8Zc917do1hg8fHqeffnq0a9cuE9EBAAAAAAAAAAAAAGggjaowP2/evLjxxhvj1ltvjQULFqxRiM9kUX6XXXaJESNGxJAhQyI/Pz8DyQEAAAAAAAAAAAAAaGiNojA/adKkGDNmTDz22GOxatWqeinK5+XlxaBBg2LEiBGx5557ZiY4AAAAAAAAAAAAAABZk7OF+WQyGU899VSMHTs23nrrrfL3Impfkq/s2datW8evfvWrOPvss2OzzTbLQHIAAAAAAAAAAAAAAHJBzhbme/XqFV9++WVE1L0oX9lz3bp1i7POOitOO+20aNu2bSYiAwAAAAAAAAAAAACQQ3K2MD9r1qxIJBKRTCYzWpTv169fjBgxIo466qjIz8/PXGAAAAAAAAAAAAAAAHJKzhbmy5SV5mv6TJlkMhn5+fkxaNCgGDFiRPzsZz/LdEQAAAAAAAAAAAAAAHJQzhfm63KjfJs2beLkk0+O3/72t9GzZ896SAcAAPBfPYsezHYEoJ7MynYAAAAAAAAAAGol5wvz6axdko+I6NGjR5x11llx6qmnRps2bbIVDQAAAAAAAAAAAACALGq0hfnKivK77757jBgxIo488sjIy8vLVjQAAAAAAAAAAAAAAHJAoyvMr12Uz8/Pj8GDB8eIESNi9913z2IyAAAAAAAAAAAAAABySaMpzK9dlG/btm2ccsop8dvf/ja6d++exWQAAAAAAAAAAAAAAOSinC/MlxXlk8lkRET07Nkzfvvb38Ypp5wSrVu3zmY0AAAAAAAAAAAAAAByWM4X5suK8j/72c9ixIgRccQRR0ReXl6WUwHUvykzv8p2BAAAAAAAAAAAAIBGLacL8/n5+XHkkUfGiBEjol+/ftmOAwAAAAAAAAAAAABAI5Kzhfnzzz8/zjrrrOjWrVu2owAAAAAAAAAAAAAA0AjlbGH+f//3f7MdAQAAAAAAAAAAAACARiwv2wEAAAAAAAAAAAAAAKA+KMwDAAAAAAAAAAAAANAkKcwDAAAAAAAAAAAAANAkKcwDAAAAAAAAAAAAANAkKcwDAAAAAAAAAAAAANAkFWR6w3//+9+xaNGi6NChQ/Tq1SvT2wMAAAAAAAAAAAAAQLVkpDC/bNmyuPrqq+P222+P+fPnl7+/0UYbxamnnhoXXXRRtG7dukZ7vv7665mIllP69++f7QgAAAAAAAAAAAAAAOuMOhfmZ8+eHQcffHBMnTo1ksnkGmvfffddXHXVVfHkk0/G888/H927d6/2vgMGDIhEIlHXeDkjkUjE6tWrsx0DAAAAAAAAAAAAAGCdUafCfHFxcfziF7+ITz/9NCKi0oJ7MpmMqVOnxi9+8Yv44IMPonnz5jU6Y+0SPgAAAAAAAAAAAAAAVEdeXR6+8cYb4+OPP45EIlFelk8mk+WviP+W6D/99NO48cYba3xG2d6N+QUAAAAAAAAAAAAAQMOrU2H+oYceKv91xZJ8xfcq/rrifHVVLOA3xhcAAAAAAAAAAAAAANlRp8L8Z599Vq0b1MtmPvvss7ocBwAAAAAAAAAAAAAA1VanwjwAAAAAAAAAAAAAAOSqOhXmt9pqq0gmk2nnkslkJBKJ2GqrrepyHAAAAAAAAAAAAAAAVFudCvNDhw6t13kAAAAAAAAAAAAAAKitOhXmhw8fHttss01ERCQSiUgkEmusV/z91ltvHcOHD6/xGWX7NtYXAAAAAAAAAAAAAADZUafCfPPmzeO5556LLbbYIpLJZETEj8riyWQytthii/j73/8ezZs3r9H+yWSySbwAAAAAAAAAAAAAAGh4BXXdoHv37vHee+/FlVdeGXfccUcsWLCgfG3DDTeMU045JX7/+99H27Zta7Tvq6++WtdoAAAAAAAAAAAAAACsw+pcmI+IaN26dVx99dVx1VVXxRdffBELFy6MDTfcMHr37h15ebW7xH7vvffORDQAAAAAAAAAAAAAANZRGSnMl0kkErHllltmcksAAAAAAAAAAAAAAKiV2l3/DgAAAAAAAAAAAAAAOU5hHgAAAAAAAAAAAACAJklhHgAAAAAAAAAAAACAJklhHgAAAAAAAAAAAACAJklhHgAAAAAAAAAAAACAJklhHgAAAAAAAAAAAACAJklhHgAAAAAAAAAAAACAJklhHgAAAAAAAAAAAACAJklhHgAAAAAAAAAAAACAJqkg2wEai++//z5mz54dixcvjubNm0eHDh2iR48ekUgksh0NAAAAAAAAAAAAAIBKKMynUFhYGHfeeWc88MAD8dFHH0Vpaeka682aNYudd945DjjggPif//mf6NWrV5aSAgAAAAAAAAAAAACwtrxsB8hVt956a2y++eZxwQUXxIcffhglJSWRTCbXeBUXF8c777wTf/rTn2LLLbeMIUOGxLRp07IdHQAAAAAAAAAAAACAaCQ3zJ955pkxZcqUtHO//vWv49hjj63TWYsWLYqhQ4fGK6+8Eslksvz9RCJR6XzZTDKZjCeeeCKee+65uPbaa+OMM86oUw4AAAAAAAAAAAAAAOom5wvz//znP+Pmm2+usrAe8UNZvWvXrjFo0KA6nTV37tzYf//947PPPotkMvmjMysW6CN+KNFXnEkmk7F8+fIYPnx4TJ06Nf7617/WKQ8AAAAAAAAAAAAAALWX84X5UaNGlf+6ssJ6WbH9uuuui/XXX7/W5yxcuDD222+/+Oyzz8r3ruzMita+gb7iMzfeeGM0a9YsRo8eXetMAAAAAAAAAAAAAADUXl62A6Ty4YcfxoQJE8qL6GWl9LJXWVl+xx13jCFDhtT6nNWrV8fgwYPjs88+W2PvVGX5tVWcL3t+7Nixcc8999Q6FwAAAAAAAAAAAAAAtZfThfmxY8eW/7qskF5Zkf3KK6+s0znnnXdevP7669W6VT6dtUvzw4cPjy+//LJO+QAAAAAAAAAAAAAAqLmcLcwvXbo0Hn/88fISe0VlZfSIiG233TYOPPDAWp/zxBNPxA033JCRsnyZinssX748RowYUec9AQAAAAAAAAAAAAComZwtzD/++OOxYsWKiKi6xJ5IJOKcc86p9RlffvllnHLKKdUqyycSiR+9Ukkmk+XF/qeffjomTZpU65wAAAAAAAAAAAAAANRczhbmn3zyyUrfr1hUX2+99eKYY46p1f6lpaVx/PHHR2FhYUSkL8uXzVR8Vac4X+Zvf/tbrXICAAAAAAAAAAAAAFA7OVmYLy4ujgkTJlRZRi8rqx9++OHRqlWrWp1x7bXXxptvvll+C3xl1i7EH3LIIXHJJZfE8OHDY4cddih/LlVpvmz/xx57LFauXFmrrAAAAAAAAAAAAAAA1FxBtgNU5t13342ioqKUZfaIiEMPPbRW+3/88ccxatSotEX3iB/K+e3atYvx48fH3nvvvcbM008/HSeddFIUFhZWmrWs2B8RsXz58pg4cWIceOCBtcqca2bPnh0ffvhhzJkzJwoLC6NZs2bRvn372HLLLaNv377RunXrbEeslcWLF8e///3vmDFjRsyfPz+WL18eRUVF0aJFi2jTpk107tw5evfuHVtuuWXk5+dnOy4AAAAAAAAAAAAAkEJOFubffvvtSt+vWHBPJBJx0EEH1Wr/M844I4qLi6ss5K9dln/ppZdi1113/dHc4YcfHo888kh5jnQF/zfeeKNRF+bnzp0bt9xySzz00EMxbdq0Kufy8/Nj3333jeOPPz6GDh0aBQU5+WUWET/8Hb/22mvx+OOPx8SJE+PTTz9N+XdYZv3114/+/fvH4YcfHr/85S+jXbt2DZAWAAAAAAAAAAAAAKiJvGwHqMyUKVOqXCsrM2+55ZbRvn37Gu99zz33xFtvvVWtsnx+fn489NBDlZbly+y///5x7LHHVqtkPXny5BrnzQUrVqyICy+8MHr16hWXX355yrJ8RERJSUm89NJLcfzxx8fWW28dzzzzTAMlrb6FCxfGNddcEz169Iif//znceONN8Ynn3xSrb/HiB/+xYAXXnghzjjjjOjcuXNccMEFsXDhwnpODQAAAAAAAAAAAADURE4W5tMVshOJRPTr16/G+xYWFsZFF120xk31lUkmk5FIJOLSSy+t1i32v/vd79LOJJPJmDlzZrWz5oopU6bETjvtFNdee20UFRXV+Plp06bF4YcfHqeddloUFxfXQ8LaefLJJ2PkyJExe/bsOu+1fPnyuO6662LrrbeO8ePH1z0cAAAAAAAAAAAAAJAROVmY//rrr9OW2nv37l3jfS+66KL47rvvIiKqvF2+rCy/zTbbxMiRI6u177bbbhvbbbdd+bOV7RsR8c0339Q4cza98cYbsddee8Vnn31W571uv/32OOSQQ2Lp0qUZSJabvvvuuxg8eHBcdtll2Y4CAAAAAAAAAAAAAESOFuYXLVqUdqZz58412vPNN9+M22+/PW0Rv8zNN98cBQUF1d5/7733TjuzfPnyau+Xbe+//34cdNBBUVhYmLE9J0yYEIcddlhO3TSfaclkMv74xz/GxRdfnO0oAAAAAAAAAAAAALDOy8nC/IoVK9LOtGrVqtr7FRcXx2mnnVZ+q3y62+WPOuqo2HPPPasfOCK22mqrtDOlpaU12jNb5syZEwMHDqyXgv/EiRPjtNNOy/i+ueaqq66K++67L9sxAAAAAAAAAAAAAGCdlpOF+ZYtW6adWbZsWbX3u/TSS+Ozzz4rL8WvreKt8y1btoxrr7222nuX6dChQ9qZmpT8syWZTMYJJ5wQ8+bNq7cz7rnnnnjggQfqbf9cceaZZ8bXX3+d7RgAAAAAAAAAAAAAsM4qyHaAymywwQZpbzefPXt2tfZ6++2347rrrlujFF+ZstvlR4wYEd27d6921jJLlixJO9MYCvM33HBDvPrqq9Wa7dq1awwYMCC6du0axcXF8cknn8Rrr70WRUVFaZ8988wz4+c//3l07ty5rpEzJpFIxJZbbhnbbbdd9OzZM1q1ahWrVq2KhQsXxjfffBPvvPNOfPvtt9Xeb+nSpXHxxRfH3XffXX+hAQAAAAAAAAAAAIAq5Wxhfu7cuSln3nnnnbT7FBYWxnHHHRelpaXVul2+U6dO8fvf/77mgSNi1qxZaWdat25dq70byvz582PUqFFp5zp37hxjxoyJo446KvLy1vxHChYsWBBXXnllXH/99VFaWlrlHoWFhXHxxRfHXXfdVefcdZGXlxf77LNPHHfccXHwwQfHJptsknJ+8uTJMXbs2HjggQdi9erVafd/4IEH4sorr4wuXbpkKjIAAAAAAAAAAAAAUE156Uca3kYbbVRpuT0iyovvEyZMiO+++y7lPieeeGLMmjWryrJ8mbLb5a+66qpYf/31a5X5o48+Srl/xA8/CJDL/vSnP8XixYtTzvTt2zcmTZoUQ4YM+VFZPiKiQ4cO8Ze//CWeeOKJaN68ecq97r333pg8eXIdEtde27Zt45xzzonp06fHyy+/HMOGDUtblo/44fPffffd8frrr0fPnj3Tzq9evToefvjhDCQGAAAAAAAAAAAAAGoqJwvzffv2rfT9iqX3VatWxUUXXVTlHuedd14888wza9wgv7ayIn0ikYidd945TjzxxFrlTSaT8c9//jPtWdUpWGfLf/7zn7j99ttTznTr1i2ef/75ahXLBw0alHa/0tLSuOaaa2qUM1OGDBkSY8aMqfXfyU9/+tN44403omvXrmlnn3/++VqdAQAAAAAAAAAAAADUTU4W5vv161flWlnBPZlMxr333hujRo1aY33VqlXx61//OsaOHVteYK/sdvmK5faCgoK47bbbap33/fffL7+ZPdVN9r179671GfXtxhtvjKKiopQz48aNi06dOlV7zxNOOCGGDh2acubxxx+PWbNmVXvPXNK1a9d47LHH0s793//9X8qvCwAAAAAAAAAAAACgfuRkYX633XZLuV6xNH/FFVfE1ltvHeedd16cf/75seWWW8btt99eXlBOVVQu2+eiiy6q8lb76njyySerNbfjjjvW+oz6VFpaGnfeeWfKmcGDB8d+++1X472vu+66WG+99apcLykpiXHjxtV431yx++67x1FHHZVy5vvvv4958+Y1UCIAAAAAAAAAAAAAoExOFuY322yz2GGHHcoL7ZWpWJr//PPPY+zYsTFmzJiYNWvWGmuVKVtLJBKx3XbbxaWXXlqnvA8//HCVOStK94MA2TJx4sSYM2dOypm1b/Kvri5dusQpp5yScuaBBx6o1d654thjj007ozAPAAAAAAAAAAAAAA0vJwvzERGnnnpq2pmy0ntZAX7t31emYrG9oKAg7r777igoKKh1zgkTJsSXX35ZnqeqszbffPPo0qVLrc+pT48++mjK9f79+0efPn1qvf/w4cNTrs+YMSPef//9Wu+fbfvuu2/amWXLljVAEgAAAAAAAAAAAACgopwtzB9//PHRqlWriIiUt7eXldTLivIV30v1TCKRiD/96U+x44471innDTfcUK2zqlOqzpaXXnop5fpxxx1Xp/232GKL2HXXXVPOvPDCC3U6I5vatm1b/rValWbNmjVQGgAAAAAAAAAAAACgTM4W5tu0aROXXHJJ2vJ7RJTfLl/2qkrZzfOJRCKOPfbYuOiii+qU8d///nc8++yzKQv9ZY466qg6nVVfpk2bFjNnzqxyPZFIxKBBg+p8zpFHHplyPV1pP9e1bds25Xrr1q0bKAkAAAAAAAAAAAAAUCZnC/MREeeff3707ds3IlLfMl8dFcvyu+++e9x55511zvfHP/4xSktLI+LHt9pXzNupU6ecvWH+rbfeSrnep0+f2Hjjjet8zv77759y/b333otVq1bV+ZxsSCaTsWDBgpQzmfgzBAAAAAAAAAAAAABqJqcL8/n5+XHXXXfFeuutFxG1L81XfK579+4xfvz4aN68eZ2yffLJJ/Hwww+nzFRW0D/hhBPqXPivL++//37K9T333DMj5/Tt2zflLetFRUXxySefZOSshvbll19GcXFxlevt27ePjTbaqAETAQAAAAAAAAAAAAAROV6Yj4jYYYcd4tFHHy0vuCcSiRqVz8tmk8lkbLrppvH3v/89I+XlESNGVOt2+YKCghg+fHidz6svkyZNSrm+yy67ZOScvLy82GmnneqUJVf9v//3/1Kup/vcAAAAAAAAAAAAAED9yPnCfETEIYccEi+++GJsvPHG5eX0suJ8VeX5imvJZDK22mqrePvtt2Obbbapc56nnnoqXnnllUgkEj8qy5cpu11+8ODB0aVLlzqfWV+++OKLlOvbbrttxs5Kt1e6LLlo5cqVcf3116ecOfDAAxsoDQAAAAAAAAAAAABQUaMozEdE9O/fP6ZMmRInnXRS5OXlRTKZrLQ8X/YqW2/evHlceOGF8e6770b37t3rnOP777+Pc845p7yMX9nZFV100UV1PrO+LFmyJObPn59yZosttsjYeb179065Pn369Iyd1VBGjRqVMndBQUEMHTq0ARMBAAAAAAAAAAAAAGUaTWE+IqJjx45x5513xvTp0+Oyyy6LXXfdNfLz88vL8RVfffv2jcsuuyw+++yzuOaaa6J169YZyXD++efH7NmzKz2z4ivih5vx+/btm5Fz68OsWbNSrrdr1y7atWuXsfPS/cDCzJkzM3ZWfUsmk3HllVfGn//855Rzv/zlL6Nbt24NlAoAAAAAAAAAAAAAqKgg2wFqo3v37nHppZfGpZdeGqtXr45Zs2bFwoULo6SkJDbZZJPYdNNNY7311sv4uf/5z3+iuLg4TjzxxGrNn3322RnPkEnfffddyvVOnTpl9LzOnTunXE+XJ1dMnjw5RowYERMnTkw516FDh7j22msbJhQAAAAAAAAAAAAA8CONsjBfUUFBQfzkJz9pkLM22mijGDduXIOc1RAWLFiQcr1jx44ZPS/dfunyNLSVK1fG0qVLY9GiRfHJJ5/Ehx9+GM8880xMnjw57bPNmzePhx9+ODbZZJP6DwoAAAAAAAAAAAAAVKrRF+apvYULF6Zcb9euXUbPa9u2bcr15cuXx8qVK6NFixYZPbc2vv/++2jTpk2tnl1vvfXiwQcfjP322y/DqVjX9Cx6MNsRgHoyK9sBAAAAAAAAAAAA1hF52Q5A9qxYsSLleuvWrTN6XnUK6Oky5bqePXvGm2++GYMGDcp2FAAAAAAAAAAAAABY5ynMr8OKi4tTrhcUZPYfIKjOfitXrszomQ1p+PDh8fHHH8dOO+2Ukf1WrlwZS5YsWeMFAAAAAAAAAAAAAFSfwvw6rKEL882aNUs7ky5TLnv88cfjiiuuiPnz52dkv6uvvjratWtX/urWrVtG9gUAAAAAAAAAAACAdYXC/DosLy/1X39paWlGzyspKUk7k5+fn9EzG9K8efPimmuuia233joee+yxOu83cuTIKCwsLH/Nnj07AykBAAAAAAAAAAAAYN2R2SvEaVSaN2+ecn316tUZPa86+6XL1BjMnz8/jjnmmFiwYEH8+te/rvU+LVq0iBYtWmQwGQAAAAAAAAAAAACsW9wwvw5LV8ZeuXJlRs8rKipKO9NUCuLJZDJ+85vfxIsvvpjtKAAAAAAAAAAAAACwznLD/DqsTZs2KdcLCwszel66/fLy8qJVq1YZPbO2WrduHclkMpYuXRqLFi2KefPmxbvvvhtvvfVWjB8/vlrl/2QyGaeeemp88sknaf+sAQAAAAAAAAAAAIDMc8P8OqxDhw4p1xcvXpzR89IV5tu3bx95ebn1JdmmTZvo3r179OvXL4YPHx4PPfRQzJ49O0aNGhXNmjVL+/zs2bPjlltuaYCkAAAAAAAAAAAAAMDacqudTIPq2LFjyvVvv/02o+d98803KdfT5ckVHTt2jMsuuyzefPPN6NKlS9r566+/PlavXt0AyQAAAAAAAAAAAACAigqyHaAqX331VbYjZFz37t2zHWEN6cre3377bZSUlER+fn5Gzps7d27K9a5du2bknIbSr1+/eO6552KvvfaKJUuWVDn39ddfx+uvvx777LNPA6YDAAAAAAAAAAAAAHK2MN+zZ89IJBLZjpExiUQi524Z79atWzRr1ixWrVpV6frq1avjyy+/jM033zwj502bNi3leq9evTJyTkPq06dP/PWvf41hw4alnHv66acV5gEAAAAA4P9j797DpC7r//G/ZllYzoiiAoIgJogKEQJqkGKiogmYR9Qgyzykfq3UVNLSND5ailSYH4+QIpV8sNAsjxmICAmCAmYSAiqCJihnlsPu/P7wB4GyM7O7szu7s4/Hde0V7n3P/Xq+kZoLes4NAAAAAEA1K8h1gFSSyWRefdU09erViw4dOqTc89Zbb2Vt3sKFC1Ou18bCfETE8OHDo0ePHin3vPLKK9UTBgAAAAAAAAAAAADYoUYX5hOJRF581WSHHXZYyvW5c+dmbdacOXNSrnfr1i1rs6pTIpGIb3zjGyn3LFiwoJrSAAAAAAAAAAAAAADb1ejCfETtv2W+puvVq1fK9WzdjL5y5cpYvHhxyj2HH354VmblwoABA1Kur1+/PjZs2FBNaQAAAAAAAAAAAACAiFpQmKdq9enTJ+X61KlTo7S0tNJzXnjhhZTr7du3j3322afSc3Klffv2afesWbOmGpIAAAAAAAAAAAAAANspzNdxffv2jaKiojLXV69eHTNmzKj0nKeeeirl+nHHHVfpGbnUpEmTtHtqw984AAAAAAAAAAAAAAD5RGG+jmvcuHH07ds35Z6JEydWasaWLVti8uTJKfeceOKJlZqRaytXrky7J5NSPQAAAAAAAAAAAACQPQrzxKBBg1KuP/LII7Fp06YKnz9x4sRYvXp1mesNGjSo9YX5N998M+V6w4YNo0WLFtWUBgAAAAAAAAAAAACIqAWF+UQiUeO+ypO1Nhg6dGjUq1evzPWPP/44xo0bV6Gzk8lkjB49OuWek046KVq2bFmh82uKp59+OuV6p06das2vBwAAAAAAAAAAAADIFzW6MJ9MJmvcV0SUWXxO9ZqarHXr1nHCCSek3HPLLbfE+vXry332o48+GnPmzEm5Z/jw4eU+tzLWrFmT1fNWr14dY8eOTbnniCOOyOpMAAAAAAAAAAAAACC9wlwHKEtFbzSvSuvWrYubbropPvnkk0gkEpFMJneU55PJZBQUFMQNN9wQBxxwQI6Tlt/3vve9eOqpp8pc/+CDD+Kqq66Ke++9N+MzV65cGd///vdT7unYsWMMGTIk4zOz4Wtf+1p8/etfjyuuuCLq169f6fOuu+66+OSTT1LuOe644yo9BwAAAAAAAAAAAAAonxpbmP/mN7+Z6wi7dcopp8Spp54a8+bN26U0n0gkorS0NB544IF47rnnomvXrrmOWi4nnnhidO/ePebNm1fmnvvuuy969uwZF198cdrziouL47TTTosPP/ww5b4rr7wy6tWrV+68lbF+/fq4+uqr4957742bb745zjzzzApnuP3229N+iKBRo0bV/qEAAAAAAAAAAAAAACCiINcBapuOHTvGiy++GEcdddSOsnwymYyIiEQiEcuXL49jjjkmZfG8pho5cmTaPd/97nfjZz/7WZSUlJS55/33348BAwbEtGnTUp7VsWPHuOiiizLOt3Xr1hg1alR069YtGjZsGK1atYozzzwz5s+fn/EZO/v3v/8d55xzTnTp0iXuuOOO+OCDDzJ+7UcffRTf/OY345prrkm79/zzz4+mTZtWKCMAAAAAAAAAAAAAUHEK8xXQvHnzePbZZ6N79+4REZ8rza9cuTKGDBkSK1euzGXMcjvllFNiwIABKfckk8n48Y9/HD179owHHngglixZElu2bIn169fHK6+8Etdee2107do1pk+fnnbebbfdFkVFRRllKy4ujhNOOCGuvvrqWLBgQWzevDlWrVoVkyZNij59+sSTTz6Z0Tm78/bbb8cPf/jD2G+//eKoo46KG264ISZPnhxvvvlmrF27NkpKSmL9+vWxdOnS+OMf/xgXX3xxdOzYMR5++OG0Zzdq1CiuvfbaCmcDAAAAAAAAAAAAACquMNcBaqsmTZrEn//85+jVq1esXLlyR2k+kUhERMQ777wTZ511Vjz//PNRUFB7Ppdw9913x5e+9KXYsGFDyn3z5s2LCy+8sMJzvva1r8XZZ5+d8f4RI0bElClTdrtWXFwc55xzTixcuDDatGlT4UylpaUxc+bMmDlzZoXP+Kwf//jH0aFDh6ydBwAAAAAAAAAAAABkrvY0uWug9u3bx1133bXjdvmI2KU0P3Xq1LjttttyFa9CDjrooBg1alSVzth7773jwQcfzHj/xo0b49577025Z/369XHfffdVNlpWDRgwwO3yAAAAAAAAAAAAAJBDCvOVdOaZZ8bxxx+/S1E+InbcOP8///M/sWzZshwmLL+LL764UrfHp1JUVBR//OMfY9999834NW+++WZs2rQp7b5XX321MtGyqnv37vHoo4/Wqr9dAAAAAAAAAAAAAADyjTZvFtx00027/PPON85v2rQpfvjDH1Zzosq7++67Y8iQIVk9s7CwMMaPHx/9+vUr1+tKS0uzuq+q9e7dO5577rnYc889cx0FAAAAAAAAAAAAAOo0hfksOOqoo6Jbt25l3jI/adKkePfdd3OYsPwKCwtj0qRJcf7552flvMaNG8fjjz8eZ555Zrlfe/DBB0eDBg3S7uvevXtG57Vp06bcGTI1fPjwmDJlSuyzzz5VNgMAAAAAAAAAAAAAyIzCfJacccYZu/zzzrfMl5aWxv3331/dkSqtsLAwxo0bFw888EA0a9aswuf06tUr5syZEyeffHKFXt+sWbO0xf2GDRvGxRdfnNF5f/3rX+Oxxx6LPn36VCjP7nzhC1+Ixx9/PB566KFo3Lhx1s4FAAAAAAAAAAAAACpOYT5LvvzlL+/2+9tvmR83blw1J8qeCy64IN5666247LLLomHDhhm/rlOnTjF27NiYOXNmdOnSpVIZRo0aFUccccRu1+rXrx8PPfRQdOjQIaOzEolEnHbaafGPf/wjZsyYEd/73veibdu2Fcp15JFHxsMPPxz//Oc/Y/DgwRU6AwAAAAAAAAAAAACoGoW5DpAvDj300M99L5lMRiKRiIiIFStWxOuvvx5f/OIXqztaVrRp0ybuuuuuuPXWW2Py5MnxwgsvxNy5c2PZsmWxdu3aKCwsjD333DM6d+4cvXr1isGDB0ffvn13PH9lNW3aNKZMmRKjR4+O8ePHx9tvvx1NmjSJY445Jm644YY4/PDDK3TukUceGUceeWTceeed8eqrr8Y//vGPmD17dsyfPz9WrlwZH3/8cWzatCkaNmwYLVu2jP333z8OOeSQ6NOnTwwcODDat2+flecDAAAAAAAAAAAAALJPYT5LWrZsmXbPs88+W2sL89s1a9Yshg0bFsOGDav22Q0bNowRI0bEiBEjsn52QUFB9O7dO3r37p31swEAAAAAAAAAAACA3CjIdYC6ZOrUqbmOAAAAAAAAAAAAAABQZyjMZ8mqVavKXEskEpFMJuONN96oxkQAAAAAAAAAAAAAAHWbwnyWfPDBB2n3/Oc//6mGJAAAAAAAAAAAAAAARCjMZ8306dPT7tm2bVs1JAEAAAAAAAAAAAAAIEJhPmuef/75tHsaN25cDUkAAAAAAAAAAAAAAIhQmM+KRYsWxV//+tdIJBIp9+2zzz7VlAgAAAAAAAAAAAAAAIX5LLjhhhuipKQkIiKSyeTn1pPJZCQSifjCF75Q3dEAAAAAAAAAAAAAAOoshflKuuOOO2LixImRSCR2W5bfWc+ePaspFQAAAAAAAAAAAAAACvMVVFpaGjfddFNcd911kUgkMnrNMcccU8WpAAAAAAAAAAAAAADYrjDXAWqbZDIZTzzxRIwcOTJeffXVSCaTZd4uv3ORfs8994xjjz22OqMCAAAAAAAAAAAAANRpNbYw/+677+Y6QpSUlMTq1atj9erVsXDhwpg5c2a88MILsWzZsoiIlGX57bbvOe+886JevXrVFR0AAAAAAAAAAAAAoM6rsYX5jh077nJDe02xczk+Vb6d1woLC+Oqq66q0lwAAAAAAAAAAAAAAOyqxhbmIyLlze25snMRPl2+7bfLX3HFFdG+ffuqjgYAAAAAAAAAAAAAwE5qdGG+Jt4wH5G+KL89dyKRiAMPPDBuvvnm6ogFAAAAAAAAAAAAAMBOanRhPqJm3jKfyvayfDKZjMaNG8djjz0WjRo1ynEqAAAAAAAAAAAAAIC6pyDXAfLJzmX5oqKieOyxx6Jbt245TgUAAAAAAAAAAAAAUDcpzGfJzmX55s2bx+TJk+PEE0/McSoAAAAAAAAAAAAAgLpLYb6SEonELmX5bt26xcsvv6wsDwAAAAAAAAAAAACQYwrz5bS9IP/Zonzz5s1j5MiR8eqrr8YhhxyS45QAAAAAAAAAAAAAABTmOkA620vpNUkymdzx406dOsW3v/3tuPTSS2OPPfbIXSgAAAAAAAAAAAAAAHZRowvzOxfTa4q99947vvjFL8bRRx8dAwcOjF69euU6EgAAAAAAAAAAAAAAu1FjC/Pjxo3LdYQoLCyMhg0bRpMmTaJNmzbRrl272GuvvXIdCwAAAAAAAAAAAACADNTYwvw3v/nNXEcAAAAAAAAAAAAAAKAWK8h1AAAAAAAAAAAAAAAAqAoK8wAAAAAAAAAAAAAA5CWFeQAAAAAAAAAAAAAA8pLCPAAAAAAAAAAAAAAAeUlhHgAAAAAAAAAAAACAvKQwDwAAAAAAAAAAAABAXlKYBwAAAAAAAAAAAAAgLynMAwAAAAAAAAAAAACQlxTmAQAAAAAAAAAAAADISwrzAAAAAAAAAAAAAADkJYV5AAAAAAAAAAAAAADyksI8AAAAAAAAAAAAAAB5SWEeAAAAAAAAAAAAAIC8VJjpxk6dOlVljryXSCTi7bffznUMAAAAAAAAAAAAAIA6I+PC/NKlSyORSEQymazKPHkrkUjkOgIAAAAAAAAAAAAAQJ2ScWF+O8Xv8vMhAwAAAAAAAAAAAACA6leQ6wAAAAAAAAAAAAAAAFAVyn3DvNvSy8eN/AAAAAAAAAAAAAAAueGGeQAAAAAAAAAAAAAA8pLCPAAAAAAAAAAAAAAAeUlhHgAAAAAAAAAAAACAvFRY3hckEomqyAEAAAAAAAAAAAAAAFlVrsJ8MpmsqhwAAAAAAAAAAAAAAJBVGRfmv/nNb1ZlDgAAAAAAAAAAAAAAyKqMC/Pjxo2ryhwAAAAAAAAAAAAAAJBVBbkOAAAAAAAAAAAAAAAAVUFhHgAAAAAAAAAAAACAvKQwDwAAAAAAAAAAAABAXlKYBwAAAAAAAAAAAAAgLynMAwAAAAAAAAAAAACQlxTmAQAAAAAAAAAAAADISwrzAAAAAAAAAAAAAADkJYV5AAAAAAAAAAAAAADyksI8AAAAAAAAAAAAAAB5SWEeAAAAAAAAAAAAAIC8VJjrALXZL37xi/jggw/S7vvBD34Q7du3r4ZEAAAAAAAAAAAAAABsV+ML89OmTYu5c+dmtPeEE06Igw8+uIoT/deGDRvil7/8ZSQSiZT7tm7dGmPGjKmmVAAAAAAAAAAAAAAARNTwwnwymYxvfetbsWTJkrR727dvH9/5zneqIdV/XXzxxXHrrbdGSUlJJJPJMvc98sgjcccdd0RRUVE1pgMAAAAAAAAAAAAAqNsKch0glSeeeCIWL14cEZ+W58v6iogYPXp0NG7cuFrztW3bNgYNGhTJZDISicRuvyIi1q5dG88991y1ZgMAAAAAAAAAAAAAqOtqdGF+3LhxO35cVhk9kUjEV7/61fj617+ek4znn3/+jh/vrsi/ncI8AAAAAAAAAAAAAED1qrGF+bVr18Yzzzyzoxifqoz+85//PBcRIyLipJNOir322isiYkfWz0omkzF9+vTqjAUAAAAAAAAAAAAAUOfV2ML8k08+GZs3b46I+FxBPpFIRDKZjEQiEUOGDImePXvmImJERBQWFsaZZ575uYzbbS/R//Of/4zS0tLqjAYAAAAAAAAAAAAAUKfV6MJ8Jq655poqTpLeiSeeuNvv71yi37x5cyxcuLC6IgEAAAAAAAAAAAAA1Hk1sjBfWloaTz/99I7b2Xe2/Xb5iIiDDz44jjzyyOqO9znHHnts1KtXLyJit5m3mz9/fnVFAgAAAAAAAAAAAACo82pkYf6NN96I1atXR8Sut7TvLJFIxLnnnluNqcrWvHnz6NatW5lZt5s3b141JQIAAAAAAAAAAAAAoEYW5v/xj39ktO/ss8+u4iSZ69KlS9o9bpgHAAAAAAAAAAAAAKg+NbIw/9prr+32+4lEYseP99577/jCF75QTYnS69y5c5lriUQikslkvPnmm9WYCAAAAAAAAAAAAACgbquRhfklS5aUuZZMJiORSMQRRxxRjYnS23///dPu+fjjj6shCQAAAAAAAAAAAAAAETW0ML906dJdbpPfne7du1dTmszsscceafesW7eu6oMAAAAAAAAAAAAAABARNbQwn8lN7O3atauGJJlLJpNpv79169bqigMAAAAAAAAAAAAAUOfVyML8xo0b0+5p1qxZNSTJXHFxca4jAAAAAAAAAAAAAACwkxpZmN+0aVPaPYWFhdWQJHPr1q3b7fcTicSOHxcU1MifbgAAAAAAAAAAAACAvFSzWuf/v4KCgigpKUm5Z8OGDdWUJjPLli1Lu6dRo0bVkKR6vPfeezF37txYtmxZrFmzJurXrx8tW7aMLl26RI8ePaJp06a5jlhhq1atinnz5sXbb78dn3zySWzevDkaNWoUe+65ZxxwwAHRrVu32GuvvXIdEwAAAAAAAAAAAABIo0YW5ps0aRKrV69OuWf58uXVEyZDb7/9dto9jRs3roYkVWf58uVxzz33xO9///tYtGhRmfvq1asXxx13XAwbNiyGDh1a4/42gN15//334+GHH46JEyfG66+/HslkMuX+rl27xuDBg+Mb3/hGHHbYYdWUEgAAAAAAAAAAAAAoj4JcB9idJk2apN2zcOHCakiSudmzZ0cikdjt2vbydatWraozUtZs2rQprrnmmjjwwAPjlltuSVmWj4goKSmJZ599NoYNGxZdu3aNJ554opqSlt+//vWv+MY3vhEdO3aMH/3oR/Haa6+lLctHRLz55pvx85//PLp16xYnn3xyzJ8/vxrSAgAAAAAAAAAAAADlUSML823atCmztJxIJCKZTMb06dOrOVXZli1bFosXL46ISJm7Q4cO1RkrK+bPnx89e/aM22+/PYqLi8v9+kWLFsWQIUPioosuii1btlRBwopZs2ZNXH755dGtW7eYMGFCbNu2rcJnPfXUU/GlL30pfvSjH1XqHAAAAAAAAAAAAAAgu2pkYf6AAw7Y7fd3LqMvWbIk7U3n1WXy5MkZ7SvruWqqadOmxVe+8pX417/+Vemz7r///jj55JNj3bp1WUhWOU8++WQccsgh8Zvf/CZrBfeSkpK49dZbY8CAAbFmzZqsnAkAAAAAAAAAAAAAVE6NLMx/4QtfyGjf+PHjqzhJZh588MGM9n3xi1+s4iTZM3v27Bg4cGBWy99/+9vfYvDgwTm7ab6kpCT+3//7fzFo0KBYvnx5lcyYOnVqHHPMMbF69eoqOR8AAAAAAAAAAAAAyFyNLMz36dMn5XoikYhkMhl33313rF+/vppS7d4LL7wQr7/++o5MqRx55JHVlKpyli1bFoMGDYqNGzdm/ewpU6bERRddlPVzM7Fu3bq46667qnzO66+/HkOGDImtW7dW+SwAAAAAAAAAAAAAoGw1sjD/5S9/ucy1nUvpH3/8cfzsZz+rjkhlZrnmmmvKXE8kEjt+vMcee8Rhhx1WHbEqJZlMxvDhw+ODDz6oshkPPfRQTJgwocrOrwlefPHF+PGPf5zrGAAAAAAAAAAAAABQpxXmOsDutGrVKrp37x7z5s0r8+b27d+/884749RTT83J7e2jRo2KOXPmpLxdPplMRiKRiFNOOWWXAn1NNWbMmPj73/+e0d527dpF//79o127drFly5Z44403YurUqVFcXJz2tZdddlkce+yx0bZt28pGzrrmzZvH4YcfHgcffHC0bNky1q1bF8uXL49p06bFf/7zn4zPuf3222Po0KHRo0ePqgsLAAAAAAAAAAAAAJSpRhbmIyLOOuusmDdv3m7XtpfQE4lEbNu2LU477bSYNWtW7LffftWW76WXXoobbrgh4xL8GWecUcWJKm/lypVx4403pt3Xtm3bGD16dJxxxhlRULDrX1KwatWqGDlyZPzqV7+K0tLSMs9Ys2ZNXH/99TFu3LhK586GgoKCGDx4cFx88cVx3HHHRf369T+3p7S0NKZOnRo/+tGPYubMmWnPLC0tjR/+8Ifx3HPPVUVkAAAAAAAAAAAAACCNgvRbcmPo0KE7yui7K6Vvv9E9kUjEBx98EP37949ly5ZVS7Z58+bFkCFDYsuWLbtk2dnOmdu0aRMnnXRStWSrjJtvvjlWr16dck+PHj1izpw5cdZZZ32uLB8Rsddee8Wdd94Zjz32WDRo0CDlWQ8//HC89tprlUicHccee2wsWLAg/vSnP8XAgQN3W5aP+LRUf+yxx8bLL78ct99+e0Yflnj++edrxDMCAAAAAAAAAAAAQF1UYwvznTp1iq997Wu7LaNvt3Np/u23344+ffrEyy+/XKW5pk6dGv37949PPvkkEolE2nyJRCIuvfTSKCyssZf5R0TERx99FPfff3/KPe3bt4+nnnoq9t1337TnnXrqqWnPKy0tjdtuu61cObOpXr16MWrUqHjhhReia9euGb8ukUjE1VdfHQ8//HBG+8eOHVvRiAAAAAAAAAAAAABAJdTYwnxExHXXXZd2z+5umv/Rj34UxcXFWc2yZcuW+MlPfhIDBgyI1atXp7xdfOe1Fi1axHe/+92sZqkKv/nNb9L+nI0dOzZat26d8ZnDhw+PoUOHptwzadKkWLp0acZnZkvjxo3jL3/5S1x55ZUVPuMb3/hGXHXVVWn3TZ48ucIzAAAAAAAAAAAAAICKq9GF+S9/+csxePDgHTe1l2Xn0vy2bdvi5z//eRx44IFx1113xbp16yqVYcuWLfHb3/42unbtGiNHjoySkpIdWTK5Xf7HP/5xtGzZslIZqlppaWk8+OCDKfecdtppMWDAgHKffccdd0SjRo3KXC8pKan2G9gbNWoUf/7zn+PEE0+s9Fm33nprdOzYMeWe9957LycfCgAAAAAAAAAAAACAuq5GF+YjIsaMGRNNmjSJiMi4NJ9MJmPFihXxve99L9q0aRPnnHNOjB8/PuPS8qpVq+Ivf/lLXHLJJdGuXbu44IILYsmSJbsU98sqy2+fn0gkomvXrnHFFVeU42lzY8qUKbFs2bKUe2688cYKnb3ffvvFd77znZR7JkyYUKGzK6KgoCAmTpwYX/3qV7NyXv369eOaa65Ju+/VV1/NyjwAAAAAAAAAAAAAIHOFuQ6QTvv27WPUqFFxySWXpCzMR/z3VvedS+0bN26MiRMnxsSJEyMiokWLFtGpU6do165dNGvWLIqKimLr1q2xcePGWLFiRbzzzjuxfPnyXc6M2LWsn6osv12DBg3id7/7XdSrV69iD16Ntv/clOXoo4+O7t27V/j8yy+/PMaMGVPm+uLFi2P27NnRq1evCs/I1O233x6nnHJKVs8855xz4vLLL4/S0tIy9yxevDirMwEAAAAAAAAAAACA9Gp8YT4i4qKLLooZM2bEQw89tOMG97LsXHDf3W3wq1evjjlz5sTcuXNTvn67TIryn319IpGIn//855UqmVenZ599NuX6eeedV6nzO3fuHL17945Zs2aVuefpp5+u8sJ8ixYt4sorr8z6uXvssUf07NkzZs+eXeaeFStWZH0uAAAAAAAAAAAAAJBaQa4DZOqee+6J/v377yikp5NMJj9Xnv9siX53X6n2prK9yJ9IJOLSSy+NK664opJPXD0WLVoUS5YsKXM9kUjEqaeeWuk5p59+esr1dKX9bMjk101Fde3aNeX6hg0bqmw2AAAAAAAAAAAAALB7taYwX1RUFH/5y1/iK1/5yi7F9nQ+W4iP+HyBPl2ZPp2dc5x55pkxZsyYCj5l9Zs+fXrK9e7du8c+++xT6TnHH398yvVZs2bF1q1bKz0nV1q1apVyPZNfRwAAAAAAAAAAAABAdtWawnxERKNGjeKpp56K0047bZfye3mUdbN8eQryO9u5ZP/tb387fve735Xr9bk2e/bslOv9+vXLypwePXpE06ZNy1wvLi6ON954IyuzcqFx48Yp15s3b15NSQAAAAAAAAAAAACA7WpVYT7i02LypEmT4sYbb4yCgk/jZ3rbfDZtn7n9tvuf/OQn8cADD+zIVFvMmTMn5XqvXr2yMqegoCB69uxZqSw12caNG1Out2zZspqSAAAAAAAAAAAAAADb1a52905uvPHGmD59ehx88MG73DZf1cX5nWckk8nYd9994+mnn46bbrqpSudWlYULF6ZcP/TQQ7M2K91Z6bLUZCtWrEi53qFDh2pKAgAAAAAAAAAAAABsV2sL8xERffr0iddeey3uvPPO2HvvvT9XnM9mef6zRfmCgoK47LLL4s0334wBAwZkbU51Wrt2baxcuTLlns6dO2dt3kEHHZRy/e23387arOqWrux/wAEHVFMSAAAAAAAAAAAAAGC7Wl2Yj4ioX79+fP/734/FixfHqFGjokuXLpFMJndbns+kSF/W/u1nFhYWxrBhw+L111+PMWPGxB577FFNT5p9S5cuTbneokWLaNGiRdbm7b///inXlyxZkrVZ1Wnt2rXx+uuvl7nesGHDOPzww6sxEQAAAAAAAAAAAAAQkQeF+e0aN24cP/jBD+Kf//xnTJs2Lb7//e/HQQcdtKPovvNXRPoi/Wdf86UvfSluu+22WLJkSTz00ENxyCGH5OpRs+Y///lPyvXWrVtndV7btm1TrqfLU1NNnTo1SkpKylzv169fNGzYsBoTAQAAAAAAAAAAAAAREYW5DlAV+vbtG3379o0777wz3n333Zg1a1bMnTs35s+fH++++24sW7YsVq1atdvXFhYWRvv27eOAAw6IQw89NI466qjo169ftGvXrpqfouqV9XOwXatWrbI6L9156fLUVM8991zK9YEDB1ZTEgAAAAAAAAAAAABgZ3lZmN/Z/vvvH/vvv3+cfvrpu3y/pKQkNm7cGJs2bYrNmzdHw4YNo3HjxtGkSZMcJa1+H3/8ccr1Fi1aZHVe8+bNU65v3LgxNm/eHEVFRVmdW5WKi4tjwoQJZa4XFhbGeeedV42JAAAAAAAAAAAAAIDt8r4wX5Z69epFs2bNolmzZrmOkjObNm1Kud60adOszsvk53rTpk21qjB/3333pfzgwcknnxytW7euxkQAAAAAAAAAAAAAwHYFuQ5A7mzZsiXlemFhdj9Pkcl5mzdvzurMqrRx48a47bbbUu655JJLqikNAAAAAAAAAAAAAPBZdfaGeaq/MF+/fv20e9JlqklGjRoVK1asKHO9d+/ecdJJJ1X4/M2bN+/yAYK1a9dW+CwAAAAAAAAAAAAAqIvcMF+HFRSk/tdfWlqa1XklJSVp99SrVy+rM6vKhx9+GL/4xS9S7rnxxhsrNePWW2+NFi1a7Phq3759pc4DAAAAAAAAAAAAgLpGYb4aJJPJuPLKK3Md43MaNGiQcn3btm1ZnZfJeeky1RTXX399rF+/vsz1o446Kr72ta9VasaIESNizZo1O77ee++9Sp0HAAAAAAAAAAAAAHVNjS3Mv/POO7mOkBXFxcVx+umnx69+9atcR/mcoqKilOubN2/O6rzi4uK0e9JlqgmmT58eY8eOLXO9Xr16cffdd1d6TlFRUTRv3nyXLwAAAAAAAAAAAAAgczW2MN+nT5+YMWNGrmNUysqVK+PYY4+NyZMn5zrKbjVr1izl+po1a7I6L915BQUF0aRJk6zOzLZt27bFJZdcEslkssw9l112WfTo0aP6QgEAAAAAAAAAAAAAu1VjC/MfffRRfPWrX43x48fnOkqFLFy4MI488sh45ZVXch2lTHvttVfK9dWrV2d1XrrCfMuWLaOgoMb+koyIiNtuuy0WLFhQ5nq7du3illtuqcZEAAAAAAAAAAAAAEBZanQ7efPmzXH++efHiBEjch2lXKZNmxZf/vKXY/HixbmOklKrVq1Srn/44YdZnbdixYqU6+ny5Nrrr78eN998c5nriUQixo0bF82bN6/GVAAAAAAAAAAAAABAWWp0YT6RSEQymYxf/OIX8fWvfz02btyY60hp/f73v48TTjghPv7440gkErmOk9J+++2Xcv3DDz+MkpKSrM1bvnx5yvV27dplbVa2bdmyJYYPHx5bt24tc8/ll18eAwYMqMZUAAAAAAAAAAAAAEAqNbowH/Hf0vwTTzwR/fr1i/fffz/Xkco0cuTI+MY3vhGbN2+u8WX5iIj27dtH/fr1y1zftm1bvPPOO1mbt2jRopTrBx54YNZmZduIESNi3rx5Za4ffPDB8fOf/7waEwEAAAAAAAAAAAAA6dT4wnwymdxRmn/ttdeid+/eMWvWrFzH2kVpaWlceOGF8ZOf/GRH3ohPs9dk9erViw4dOqTc89Zbb2Vt3sKFC1Ou19TC/F//+tcYPXp0mesNGzaMRx99NBo1alSNqQAAAAAAAAAAAACAdGp8YT7iv6X5RCIRH3zwQRxzzDHxhz/8IdexIiJi/fr1cfLJJ8fYsWNrVVl+u8MOOyzl+ty5c7M2a86cOSnXu3XrlrVZ2bJixYo4//zzU/77/PWvfx3du3evxlQAAAAAAAAAAAAAQCZqRWE+4r8F9EQiEcXFxXHeeefFT37yk5xmev/996Nv377x3HPP7XITfm0py0dE9OrVK+X6K6+8kpU5K1eujMWLF6fcc/jhh2dlVraUlpbGeeedFx999FGZe84555y48MILqzEVAAAAAAAAAAAAAJCpWlOYj9i1NJ9MJmPkyJFx1llnRXFxcbVnef311+PII4+MBQsW7FKWr2369OmTcn3q1KlRWlpa6TkvvPBCyvX27dvHPvvsU+k52TRy5Mj4+9//XuZ6ly5d4t57763GRAAAAAAAAAAAAABAedSqwnzE50vzjz32WHzlK1+JFStWVFuGp59+Oo4++uh4//33d8lSG/Xt2zeKiorKXF+9enXMmDGj0nOeeuqplOvHHXdcpWdk00svvRQ//elPy1xv1qxZ/OlPf4pmzZpVYyoAAAAAAAAAAAAAoDxqXWE+4tPS/M63ur/66qvRp0+fmDNnTpXPvvfee2Pw4MGxbt26SCQSO/LUVo0bN46+ffum3DNx4sRKzdiyZUtMnjw55Z4TTzyxUjOy6aOPPoqhQ4dGSUlJmXt++9vfRteuXasxFQAAAAAAAAAAAABQXrWyML/d9tJ8IpGI999/P44++uiYNGlSlc277rrr4tJLL41t27ZlVJbfvici4tBDD62yXJU1aNCglOuPPPJIbNq0qcLnT5w4MVavXl3meoMGDWpMYb60tDTOPffcHX97wO5cd911cdppp1VjKgAAAAAAAAAAAACgImp8YX7n0vnubC+sJxKJ2LhxYwwdOjRuueWWrGbYsmVLDB06NG6//fYdJf2dZ+/OznuOPfbYmDZtWlYzZdPQoUOjXr16Za5//PHHMW7cuAqdnUwmY/To0Sn3nHTSSdGyZcsKnZ9tP/3pT+P5558vc/3EE0+MkSNHVmMiAAAAAAAAAAAAAKCiamxh/p577onCwsKIKF9pvrS0NG666aY499xzY/PmzZXO8fHHH8dxxx0X//d//1ehsvx5550XTz/9dLRo0aLSWapK69at44QTTki555Zbbon169eX++xHH3005syZk3LP8OHDy31uVXjmmWfiZz/7WZnrXbp0iT/84Q9RUFBj/2sDAAAAAAAAAAAAAOykxjZ/L7roonjmmWdizz33jIjyleaTyWQ8+uij0b9///jwww8rnOHtt9+Oo446Kl5++eUdZflkMplxWf7666+P8ePHR/369Sucobp873vfS7n+wQcfxFVXXVWuM1euXBnf//73U+7p2LFjDBkypFznVoVly5bFN77xjSgtLd3t+h577BFPPPFE7LHHHtUbDAAAAAAAAAAAAACosBpbmI+I6N+/f8ycOTO6dOmyy+3uZflsaf4f//hH9OnTJ15//fVyz545c2YcddRRsWjRol3K8mVJJBI79hQUFMR9990Xt9xyS7nn5sqJJ54Y3bt3T7nnvvvui3vvvTej84qLi+O0005L+4GFK6+8MurVq5dxzqpQXFwcp556aqxcuXK36/Xq1YuJEydG586dqzkZAAAAAAAAAAAAAFAZNbowHxFx4IEHxsyZM+PEE0/cUVxPVZzffgP89n3vvfde9OvXLx5//PGMZ06aNCmOO+64HQXqTMry22c3bdo0/vznP8d3vvOdjOfVFCNHjky757vf/W787Gc/i5KSkjL3vP/++zFgwICYNm1ayrM6duwYF110Ucb5tm7dGqNGjYpu3bpFw4YNo1WrVnHmmWfG/PnzMz5jd77zne/Eq6++Wub66NGj4/jjj6/UDAAAAAAAAAAAAACg+tX4wnxERPPmzeMvf/lLfO9739vlFvlUdt63YcOGOP300+O2225LO+v222+PoUOHxqZNm3Ypwpdl5z1t2rSJqVOnxsCBAzN6rprmlFNOiQEDBqTck0wm48c//nH07NkzHnjggViyZEls2bIl1q9fH6+88kpce+210bVr15g+fXraebfddlsUFRVllK24uDhOOOGEuPrqq2PBggWxefPmWLVqVUyaNCn69OkTTz75ZEbnfNbtt98eEyZMSLnniiuu2PEBjGx99e/fv0J5AQAAAAAAAAAAAIDMFeY6QKYKCgpi9OjRcdhhh8Wll14a27ZtS3vz+843zZeWlsb1118fb775ZjzwwANRv379z+297LLL4t57793xuu3fL8vOew455JD461//Gvvvv38WnjZ37r777vjSl74UGzZsSLlv3rx5ceGFF1Z4zte+9rU4++yzM94/YsSImDJlym7XiouL45xzzomFCxdGmzZtMj7zmWeeiREjRmS8HwAAAAAAAAAAAACoXWrFDfM7u+CCC+K5556LvfbaKyLKd9N8MpmMRx55JI499tj46KOPduzZuHFjDBo0qMJl+f79+8f06dNrfVk+IuKggw6KUaNGVemMvffeOx588MGM92/cuDHuvffelHvWr18f9913X8Zn/vvf/46hQ4dGSUlJxq8BAAAAAAAAAAAAAGqXWleYj4g4+uij4x//+Ed07dp1l4J7WT5bmn/55ZfjiCOOiAULFsQHH3wQX/nKV+Kpp56qUFn+nHPOiWeeeSZatGiRpafLvYsvvrhSt8enUlRUFH/84x9j3333zfg1b775ZmzatCntvldffTWj89asWRODBg2K1atXZ5wBAAAAAAAAAAAAAKh9amVhPiLigAMOiJkzZ8bJJ5+8o+ieqjifTCZ3KcQvXbo0+vbtG7179465c+fuWNu+ryw7l+Wvu+66mDBhQtSvXz+7D1cD3H333TFkyJCsnllYWBjjx4+Pfv36let1paWlWdtXUlISZ599drz11lvlygAAAAAAAAAAAAAA1D61tjAfEdG0adP485//HFdeeeUut8insnO5ft26dfH+++/veF26ovz2PQUFBXHPPffE//zP/2TvYWqYwsLCmDRpUpx//vlZOa9x48bx+OOPx5lnnlnu1x588MHRoEGDtPu6d++eds8PfvCDeOaZZ8qdAQAAAAAAAAAAAACofWp1YT7i0yL7HXfcEQ8++OCOm94zKc1v37dzET7VjO2va9KkSTz++ONx0UUXZekJaq7CwsIYN25cPPDAA9GsWbMKn9OrV6+YM2dOnHzyyRV6fbNmzdIW9xs2bBgXX3xxyj2//OUvY8yYMRXKAAAAAAAAAAAAAADUPrW+ML/dt771rXj++eejVatWEZF5af6zP/6sncvy++67b0ydOrXCxe/a6oILLoi33norLrvssmjYsGHGr+vUqVOMHTs2Zs6cGV26dKlUhlGjRsURRxyx27X69evHQw89FB06dCjz9f/85z/jqquuqlQGAAAAAAAAAAAAAKB2Kcx1gGzq169fvPLKKzFo0KBYsGBB2pvjU61F7FqW79q1a/z1r39NWcrOZ23atIm77rorbr311pg8eXK88MILMXfu3Fi2bFmsXbs2CgsLY88994zOnTtHr169YvDgwdG3b9+0H1zIVNOmTWPKlCkxevToGD9+fLz99tvRpEmTOOaYY+KGG26Iww8/POXrDznkkCgpKclKFgAAAAAAAAAAAACgdsirwnxERIcOHWLGjBlxzjnnxJNPPpm2NF+WnV939NFHx+TJk2OPPfbIctrap1mzZjFs2LAYNmxYtc9u2LBhjBgxIkaMGFHtswEAAAAAAAAAAACA2qcg1wGqQpMmTeLxxx+PH/7wh5FMJst9y/n2snwikYhzzz03nn32WWV5AAAAAAAAAAAAAIBaJi8L8xGflt779OkTDRo02PHPFdGlS5cdZwAAAAAAAAAAAAAAUHvkbWH+9ttvj7PPPju2bt0aERHJZDLj126/XT6ZTMZNN90U5557bhQXF1dVVAAAAAAAAAAAAAAAqkDeFeZLS0vju9/9blx33XVRWloayWSyXGX57XYuzT/66KNx9NFHx4oVK6ogMQAAAAAAAAAAAAAAVSGvCvMbNmyIU045Je67774dhfdEIlHh83Yuzc+ePTt69+4ds2bNymJiAAAAAAAAAAAAAACqSt4U5pcvXx79+vWLZ555ZkfRPSJS3i6fSaF+5+L98uXL45hjjonf/e53Wc0OAAAAAAAAAAAAAED25UVh/vXXX48jjjgi5s2bt8ut8OnK8rv78e5sPyeRSERxcXEMGzYsfvSjH2UnPAAAAAAAAAAAAAAAVaLWF+afeuqpOProo+P999/fpSxflp1vla9fv37sueeeu9xIX5adS/PJZDJ+/vOfx5AhQ2LDhg3ZexgAAAAAAAAAAAAAALKmVhfm//d//zeGDBkS69at21GEz+RW+WQyGXvuuWc8//zzMXv27DjssMMqVJp/8skn46ijjop33nknew8FAAAAAAAAAAAAAEBW1NrC/NVXXx2XX355bNu2bZcifFl23tO5c+eYOXNm9OvXLzp06BAzZsyIQYMG7SjNpyrOJ5PJXW6yX7BgQfTu3TtefPHF7D4gAAAAAAAAAAAAAACVUusK88XFxXH66afH6NGjd7kVPtOy/DHHHBMzZsyIAw88cMd6kyZN4vHHH49rr712l1vkU9m5XL9y5co4/vjj4/7776/s4wEAAAAAAAAAAAAAkCW1qjD/0UcfRf/+/WPy5MkVKssPHz48nn322WjZsuVu9956660xfvz4KCoq2uW1Zdm5XL9169a45JJL4oorrojS0tJyPxsAAAAAAAAAAAAAANlVawrz//rXv+LII4+MWbNm7SjLJ5PJMsvy229/3+6WW26J3/72t1G/fv2Uc84777yYMmVK7LvvvjvOSWXn0nwymYzf/OY3MXDgwFi9enU5ng4AAAAAAAAAAAAAgGyrFYX5KVOmRN++fWPJkiW7lOXLsvOt8kVFRfG73/0urr/++ozn9enTJ1555ZXo0aPHjnmpivOfLc3/7W9/iyOOOCLeeuutjGcCAAAAAAAAAAAAAJBdNb4w//DDD8fAgQPjk08+2VFcz7Qsv/fee8cLL7wQZ599drnntmvXLl566aU444wzdinEl2X7bffb8/373/+OI488Mp555plyzwYAAAAAAAAAAAAAoPJqdGH+xhtvjG9961uxZcuWXYrwZdl5z8EHHxwzZ86MI488ssLzGzVqFBMnToyf/OQnn5tRlp1vpF+zZk2ccsopMXr06ApnAAAAAAAAAAAAAACgYmpsYX7YsGHxs5/9bEcBPSLzsvxXv/rVmDFjRhxwwAFZyXLTTTfFo48+Go0aNdplVll2vpG+pKQkrr766vj2t7+dlSwAAAAAAAAAAAAAAGSmxhbmJ0yYEBFR7rL8BRdcEE8//XS0aNEiq3nOOOOMePHFF6Nt27a7lPjLsnNpPplMxkMPPZTVPAAAAAAAAAAAAAAApFZjC/PbJZPJMsvyiURiRyE9IuK2226L+++/PwoLC6skS8+ePWPWrFnRp0+fHaX5VMX5VCV/AAAAAAAAAAAAAACqVo0vzJdl51vlGzVqFBMnToxrrrmmyue2bt06pk6dGueee+4ut8gDAAAAAAAAAAAAAFCz1MrC/M5l+X333TemTJkSp59+erXNLyoqikceeSRGjhy5I4vSPAAAAAAAAAAAAABAzVLrCvM7l+UPPfTQ+Mc//hG9e/fOSZYRI0bEH//4x2jSpMku2QAAAAAAAAAAAAAAyL1aVZjfuSx/wgknxMsvvxz7779/TjMNHjw4pk+fHvvvv38kk0mleQAAAAAAAAAAAACAGqLWFOZ3Lstfcskl8Ze//CWaNWuW41Sf6tatW8yaNSv69eu3ozSvOA8AAAAAAAAAAAAAkFs1vjC/vXy+vYg+atSouPvuu6NevXq5jraLVq1axd/+9rf41re+FclkMiJCaR4AAAAAAAAAAAAAIIdqfGE+4tNb5Rs3bhx//OMf4wc/+EGu45Spfv368eCDD8Ydd9wRBQW14qcWAAAAAAAAAAAAACBv1fhWdzKZjDZt2sSLL74YgwcPznWcjFx55ZXx5z//OZo3b57rKAAAAAAAAAAAAAAAdVaNL8x/8YtfjFdeeSV69uyZ6yjlMnDgwJgxY0Z06tQp11EAAAAAAAAAAAAAAOqkGl2YP/nkk+Oll16K/fbbL9dRKuTggw+OV155JY499thcRwEAAAAAAAAAAAAAqHNqbGH+8ssvjyeeeCKaNGmS6yiV0rJly3j22WfjkksuyXUUAAAAAAAAAAAAAIA6pTDXAcry61//OtcRsqZevXrxm9/8JtcxAAAAAAAAAAAAAADqlBp7wzwAAAAAAAAAAAAAAFSGwjwAAAAAAAAAAAAAAHmpMNcB8sG3v/3ttHsSiUQ8+OCD1ZAGAAAAAAAAAAAAAICIchbmr7zyyoz23XnnnRUKU1v99re/jUQiUeZ6MplUmAcAAAAAAAAAAAAAqGblKsz/8pe/TFkM366qC/MPP/xwRvuGDx9epTk+K5lMVus8AAAAAAAAAAAAAADKVq7C/HapiuGZFOor6/zzz89oTnUX5svKpEgPAAAAAAAAAAAAAFD9KlSYrynF8FwX9z9rd3lykQMAAAAAAAAAAAAAgCzeMJ+LYnhNKe4DAAAAAAAAAAAAAFDzVKgwX1PUlOI+AAAAAAAAAAAAAAA1T0GuAwAAAAAAAAAAAAAAQFVQmAcAAAAAAAAAAAAAIC8pzAMAAAAAAAAAAAAAkJcU5gEAAAAAAAAAAAAAyEsK8wAAAAAAAAAAAAAA5CWFeQAAAAAAAAAAAAAA8pLCPAAAAAAAAAAAAAAAeUlhHgAAAAAAAAAAAACAvKQwDwAAAAAAAAAAAABAXlKYBwAAAAAAAAAAAAAgLynMAwAAAAAAAAAAAACQlxTmAQAAAAAAAAAAAADISwrzAAAAAAAAAAAAAADkJYV5AAAAAAAAAAAAAADyksI8AAAAAAAAAAAAAAB5SWEeAAAAAAAAAAAAAIC8pDAPAAAAAAAAAAAAAEBeUpgHAAAAAAAAAAAAACAvKcwDAAAAAAAAAAAAAJCXFOYBAAAAAAAAAAAAAMhLCvMAAAAAAAAAAAAAAOQlhXkAAAAAAAAAAAAAAPKSwjwAAAAAAAAAAAAAAHlJYR4AAAAAAAAAAAAAgLykMA8AAAAAAAAAAAAAQF5SmAcAAAAAAAAAAAAAIC8pzAMAAAAAAAAAAAAAkJcU5gEAAAAAAAAAAAAAyEuFVXHozTffXBXHlltNyQEAAAAAAAAAAAAAQPXLWmE+mUzu+M+f/vSn2To27bxc50iXBwAAAAAAAAAAAACA3KiSG+ZrSnm8puQAAAAAAAAAAAAAAKD6VUlhPpFIVMWxO2RahK/qHNsp5gMAAAAAAAAAAAAA1DxumAcAAAAAAAAAAAAAIC8V5DoAAAAAAAAAAAAAAABUBYV5AAAAAAAAAAAAAADyksI8AAAAAAAAAAAAAAB5qTDXAaid3nvvvZg7d24sW7Ys1qxZE/Xr14+WLVtGly5dokePHtG0adNcRwQAAAAAAAAAAAAA6jiFeTK2fPnyuOeee+L3v/99LFq0qMx99erVi+OOOy6GDRsWQ4cOjcLC2vvLbMqUKXHssceWud6hQ4dYunRp9QUCAAAAAAAAAAAAADJWUJEXJRIJXxl+5YNNmzbFNddcEwceeGDccsstKcvyERElJSXx7LPPxrBhw6Jr167xxBNPVFNSAAAAAAAAAAAAAID/KvfV38lksipyUEPNnz8/zjrrrPjXv/5VodcvWrQohgwZEhdeeGHcdddd0aBBgywnBAAAAAAAAAAAAADYvXIV5pcsWVJVOaiBpk2bFoMGDYo1a9ZU+qz7778/Fi9eHH/605+iWbNmWUgHAAAAAAAAAAAAAJBauQrzHTp0qKoc1DCzZ8+OgQMHxsaNG7N25t/+9rcYPHhwPPPMM26aBwAAAAAAAAAAAACqXEGuA1DzLFu2LAYNGpTVsvx2U6ZMiYsuuijr5wIAAAAAAAAAAAAAfJbCPLtIJpMxfPjw+OCDD6psxkMPPRQTJkyosvMBAAAAAAAAAAAAACIiCnMdgJplzJgx8fe//z2jve3atYv+/ftHu3btYsuWLfHGG2/E1KlTo7i4OO1rL7vssjj22GOjbdu2lY0MAAAAAAAAAAAAALBbCvPssHLlyrjxxhvT7mvbtm2MHj06zjjjjCgo2PUvKVi1alWMHDkyfvWrX0VpaWmZZ6xZsyauv/76GDduXKVzAwAAAAAAAAAAAADsTkH6LdQVN998c6xevTrlnh49esScOXPirLPO+lxZPiJir732ijvvvDMee+yxaNCgQcqzHn744XjttdcqkRgAAAAAAAAAAAAAoGwK80RExEcffRT3339/yj3t27ePp556Kvbdd9+055166qlpzystLY3bbrutXDkBAAAAAAAAAAAAADKlME9ERPzmN7+J4uLilHvGjh0brVu3zvjM4cOHx9ChQ1PumTRpUixdujTjMwEAAAAAAAAAAAAAMqUwT5SWlsaDDz6Ycs9pp50WAwYMKPfZd9xxRzRq1KjM9ZKSkhg7dmy5zwUAAAAAAAAAAAAASEdhnpgyZUosW7Ys5Z4bb7yxQmfvt99+8Z3vfCflngkTJlTobAAAAAAAAAAAAACAVBTmiYkTJ6ZcP/roo6N79+4VPv/yyy9Pub548eKYPXt2hc8HAAAAAAAAAAAAANgdhXni2WefTbl+3nnnVer8zp07R+/evVPuefrppys1AwAAAAAAAAAAAADgsxTm67hFixbFkiVLylxPJBJx6qmnVnrO6aefnnI9XWkfAAAAAAAAAAAAAKC8FObruOnTp6dc7969e+yzzz6VnnP88cenXJ81a1Zs3bq10nMAAAAAAAAAAAAAALZTmK/jZs+enXK9X79+WZnTo0ePaNq0aZnrxcXF8cYbb2RlFgAAAAAAAAAAAABAhMJ8nTdnzpyU67169crKnIKCgujZs2elsgAAAAAAAAAAAAAAlIfCfB23cOHClOuHHnpo1malOytdFgAAAAAAAAAAAACA8lCYr8PWrl0bK1euTLmnc+fOWZt30EEHpVx/++23szYLAAAAAAAAAAAAAEBhvg5bunRpyvUWLVpEixYtsjZv//33T7m+ZMmSrM0CAAAAAAAAAAAAAFCYr8P+85//pFxv3bp1Vue1bds25Xq6PAAAAAAAAAAAAAAA5aEwX4etWrUq5XqrVq2yOi/deenyAAAAAAAAAAAAAACUh8J8Hfbxxx+nXG/RokVW5zVv3jzl+saNG2Pz5s1ZnQkAAAAAAAAAAAAA1F0K83XYpk2bUq43bdo0q/OaNWuWdk+6TAAAAAAAAAAAAAAAmSrMdQByZ8uWLSnXCwuz+8sjk/PcMP9fmzdv3uXnY+3atTlMAwAAAAAAAAAAAAC1jxvm67DqLszXr18/7Z50meqSW2+9NVq0aLHjq3379rmOBAAAAAAAAAAAAAC1isJ8HVZQkPpff2lpaVbnlZSUpN1Tr169rM6szUaMGBFr1qzZ8fXee+/lOhIAAAAAAAAAAAAA1CrZvUKcWqVBgwYp17dt25bVeZmcly5TXVJUVBRFRUW5jgEAAAAAAAAAAAAAtZYb5uuwdGXszZs3Z3VecXFx2j0K4gAAAAAAAAAAAABAtijM12HNmjVLub5mzZqszkt3XkFBQTRp0iSrMwEAAAAAAAAAAACAukthvg7ba6+9Uq6vXr06q/PSFeZbtmwZBQV+SQIAAAAAAAAAAAAA2aGdXIe1atUq5fqHH36Y1XkrVqxIuZ4uDwAAAAAAAAAAAABAeSjM12H77bdfyvUPP/wwSkpKsjZv+fLlKdfbtWuXtVkAAAAAAAAAAAAAAArzdVj79u2jfv36Za5v27Yt3nnnnazNW7RoUcr1Aw88MGuzAAAAAAAAAAAAAAAU5uuwevXqRYcOHVLueeutt7I2b+HChSnXFeYBAAAAAAAAAAAAgGxSmK/jDjvssJTrc+fOzdqsOXPmpFzv1q1b1mYBAAAAAAAAAAAAACjM13G9evVKuf7KK69kZc7KlStj8eLFKfccfvjhWZkFAAAAAAAAAAAAABChMF/n9enTJ+X61KlTo7S0tNJzXnjhhZTr7du3j3322afScwAAAAAAAAAAAAAAtlOYr+P69u0bRUVFZa6vXr06ZsyYUek5Tz31VMr14447rtIzAAAAAAAAAAAAAAB2pjBfxzVu3Dj69u2bcs/EiRMrNWPLli0xefLklHtOPPHESs0AAAAAAAAAAAAAAPgshXli0KBBKdcfeeSR2LRpU4XPnzhxYqxevbrM9QYNGijMAwAAAAAAAAAAAABZpzBPDB06NOrVq1fm+scffxzjxo2r0NnJZDJGjx6dcs9JJ50ULVu2rND5AAAAAAAAAAAAAABlUZgnWrduHSeccELKPbfcckusX7++3Gc/+uijMWfOnJR7hg8fXu5zAQAAAAAAAAAAAADSUZgnIiK+973vpVz/4IMP4qqrrirXmStXrozvf//7Kfd07NgxhgwZUq5zAQAAAAAAAAAAAAAyoTBPRESceOKJ0b1795R77rvvvrj33nszOq+4uDhOO+20+PDDD1Puu/LKK6NevXoZ5wQAAAAAAAAAAAAAyJTCPDuMHDky7Z7vfve78bOf/SxKSkrK3PP+++/HgAEDYtq0aSnP6tixY1x00UUZ59u6dWuMGjUqunXrFg0bNoxWrVrFmWeeGfPnz8/4DAAAAAAAAAAAAACg7lCYZ4dTTjklBgwYkHJPMpmMH//4x9GzZ8944IEHYsmSJbFly5ZYv359vPLKK3HttddG165dY/r06Wnn3XbbbVFUVJRRtuLi4jjhhBPi6quvjgULFsTmzZtj1apVMWnSpOjTp088+eSTGZ0DAAAAAAAAAAAAANQdhbkOQM1y9913x5e+9KXYsGFDyn3z5s2LCy+8sMJzvva1r8XZZ5+d8f4RI0bElClTdrtWXFwc55xzTixcuDDatGlT4UwAAAAAAAAAAAAAQH5xwzy7OOigg2LUqFFVOmPvvfeOBx98MOP9GzdujHvvvTflnvXr18d9991X2WgAAAAAAAAAAAAAQB5RmOdzLr744krdHp9KUVFR/PGPf4x9990349e8+eabsWnTprT7Xn311cpEAwAAAAAAAAAAAADyjMI8u3X33XfHkCFDsnpmYWFhjB8/Pvr161eu15WWlmZ1HwAAAAAAAAAAAABQNyjMs1uFhYUxadKkOP/887NyXuPGjePxxx+PM888s9yvPfjgg6NBgwZp93Xv3r0i0QAAAAAAAAAAAACAPKUwT5kKCwtj3Lhx8cADD0SzZs0qfE6vXr1izpw5cfLJJ1fo9c2aNUtb3G/YsGFcfPHFFTofAAAAAAAAAAAAAMhPCvOkdcEFF8Rbb70Vl112WTRs2DDj13Xq1CnGjh0bM2fOjC5dulQqw6hRo+KII47Y7Vr9+vXjoYceig4dOlRqBgAAAAAAAAAAAACQXwpzHYDaoU2bNnHXXXfFrbfeGpMnT44XXngh5s6dG8uWLYu1a9dGYWFh7LnnntG5c+fo1atXDB48OPr27RuJRCIr85s2bRpTpkyJ0aNHx/jx4+Ptt9+OJk2axDHHHBM33HBDHH744VmZ81n9+/ePZDJZJWcDAAAAAAAAAAAAAFVLYZ5yadasWQwbNiyGDRtW7bMbNmwYI0aMiBEjRlT7bAAAAAAAAAAAAACg9inIdQAAAAAAAAAAAAAAAKgKCvMAAAAAAAAAAAAAAOQlhXkAAAAAAAAAAAAAAPKSwjwAAAAAAAAAAAAAAHlJYR4AAAAAAAAAAAAAgLykMA8AAAAAAAAAAAAAQF5SmAcAAAAAAAAAAAAAIC8pzAMAAAAAAAAAAAAAkJcU5gEAAAAAAAAAAAAAyEsK8wAAAAAAAAAAAAAA5CWFeQAAAAAAAAAAAAAA8pLCPAAAAAAAAAAAAAAAeUlhHgAAAAAAAAAAAACAvKQwDwAAAAAAAAAAAABAXlKYBwAAAAAAAAAAAAAgLynMAwAAAAAAAAAAAACQlxTmAQAAAAAAAAAAAADISwrzAAAAAAAAAAAAAADkJYV5AAAAAAAAAAAAAADyksI8AAAAAAAAAAAAAAB5SWEeAAAAAAAAAAAAAIC8pDAPAAAAAAAAAAAAAEBeUpgHAAAAAAAAAAAAACAvKcwDAAAAAAAAAAAAAJCXFOYBAAAAAAAAAAAAAMhLCvMAAAAAAAAAAAAAAOQlhXkAAAAAAAAAAAAAAPKSwjwAAAAAAAAAAAAAAHlJYR4AAAAAAAAAAAAAgLykMA8AAAAAAAAAAAAAQF5SmAcAAAAAAAAAAAAAIC8pzAMAAAAAAAAAAAAAkJcU5gEAAAAAAAAAAAAAyEsK8wAAAAAAAAAAAAAA5CWFeQAAAAAAAAAAAAAA8pLCPAAAAAAAAAAAAAAAeUlhHgAAAAAAAAAAAACAvKQwDwAAAAAAAAAAAABAXlKYBwAAAAAAAAAAAAAgLynMAwAAAAAAAAAAAACQlxTmAQAAAAAAAAAAAADISwrzAAAAAAAAAAAAAADkJYV5AAAAAAAAAAAAAADyksI8AAAAAAAAAAAAAAB5SWEeAAAAAAAAAAAAAIC8pDAPAAAAAAAAAAAAAEBeUpgHAAAAAAAAAAAAACAvKcwDAAAAAAAAAAAAAJCXFOYBAAAAAAAAAAAAAMhLCvMAAAAAAAAAAAAAAOQlhXkAAAAAAAAAAAAAAPKSwjwAAAAAAAAAAAAAAHlJYR4AAAAAAAAAAAAAgLykMA8AAAAAAAAAAAAAQF5SmAcAAAAAAAAAAAAAIC8pzAMAAAAAAAAAAAAAkJcU5gEAAAAAAAAAAAAAyEsK8wAAAAAAAAAAAAAA5CWFeQAAAAAAAAAAAAAA8pLCPAAAAAAAAAAAAAAAeUlhHgAAAAAAAAAAAACAvKQwDwAAAAAAAAAAAABAXlKYBwAAAAAAAAAAAAAgLynMAwAAAAAAAAAAAACQlxTmAQAAAAAAAAAAAADISwrzAAAAAAAAAAAAAADkJYV5AAAAAAAAAAAAAADyksI8AAAAAAAAAAAAAAB5SWEeAAAAAAAAAAAAAIC8pDAPAAAAAAAAAAAAAEBeUpgHAAAAAAAAAAAAACAvKcwDAAAAAAAAAAAAAJCXFOYBAAAAAAAAAAAAAMhLCvMAAAAAAAAAAAAAAOQlhXkAAAAAAAAAAAAAAPKSwjwAAAAAAAAAAAAAAHmpMNcBqJ3ee++9mDt3bixbtizWrFkT9evXj5YtW0aXLl2iR48e0bRp01xHzIpkMhmLFy+O1157LVasWBFr166Nhg0bxp577hmHHHJIdO/ePRo2bJjrmAAAAAAAAAAAAADAbijMk7Hly5fHPffcE7///e9j0aJFZe6rV69eHHfccTFs2LAYOnRoFBbWvl9m//73v+Oee+6JRx99NN5///0y9xUVFcXJJ58c559/fgwaNCgSiUQ1pgQAAAAAAAAAAAAAUinIdQBqvk2bNsU111wTBx54YNxyyy0py/IRESUlJfHss8/GsGHDomvXrvHEE09UU9LK+/jjj+OCCy6Irl27xp133pmyLB8RsXnz5vjTn/4UQ4YMiV69esX06dOrKSkAAAAAAAAAAAAAkI7CPCnNnz8/evbsGbfffnsUFxeX+/WLFi2KIUOGxEUXXRRbtmypgoTZM3Xq1OjevXuMHTs2SkpKyv36OXPmxDHHHBM/+clPIplMVkFCAAAAAAAAAAAAAKA8FOYp07Rp0+IrX/lK/Otf/6r0Wffff3+cfPLJsW7duiwky75JkybFCSeckPZG+XRKSkrilltuiWHDhsXWrVuzlA4AAAAAAAAAAAAAqAiFeXZr9uzZMXDgwFizZk3Wzvzb3/4WgwcPrnE3zT/55JMxdOjQrOaaMGFCfOtb38raeQAAAAAAAAAAAABA+SnM8znLli2LQYMGxcaNG7N+9pQpU+Kiiy7K+rkV9dprr8XQoUOjpKQk62dPmDAhbrrppqyfCwAAAAAAAAAAAABkRmGeXSSTyRg+fHh88MEHVTbjoYceigkTJlTZ+ZnatGlTnHvuubFhw4Yqm3HLLbfEtGnTqux8AAAAAAAAAAAAAKBshbkOQM0yZsyY+Pvf/57R3nbt2kX//v2jXbt2sWXLlnjjjTdi6tSpUVxcnPa1l112WRx77LHRtm3bykausOuvvz7efPPNjPYedNBB8ZWvfCVat24d69evj3nz5sVLL70U27ZtS/m60tLSGD58eLzxxhvRuHHjbMQGAAAAAAAAAAAAADKkMM8OK1eujBtvvDHtvrZt28bo0aPjjDPOiIKCXf+SglWrVsXIkSPjV7/6VZSWlpZ5xpo1a+L666+PcePGVTp3RfzrX/+KMWPGpN3XpUuXGDNmTBx//PGfW1u2bFmMGDEiHnnkkZRnLF26NG6//faMfm4BAAAAAAAAAAAAgOwpSL+FuuLmm2+O1atXp9zTo0ePmDNnTpx11lmfK8tHROy1115x5513xmOPPRYNGjRIedbDDz8cr732WiUSV9w111yT9nb4448/PmbPnr3bsnzEpzfsjx8/Pu666660837xi1/EihUrKpQVAAAAAAAAAAAAAKgYhXkiIuKjjz6K+++/P+We9u3bx1NPPRX77rtv2vNOPfXUtOeVlpbGbbfdVq6c2TB//vz485//nHJPjx494k9/+lM0bdo07XmXXXZZ/PSnP025Z+PGjfGrX/2qXDkBAAAAAAAAAAAAgMpRmCciIn7zm99EcXFxyj1jx46N1q1bZ3zm8OHDY+jQoSn3TJo0KZYuXZrxmdkwatSolOtFRUUxYcKEaNKkScZn3nDDDfHlL3855Z5777031q9fn/GZAAAAAAAAAAAAAEDlKMwTpaWl8eCDD6bcc9ppp8WAAQPKffYdd9wRjRo1KnO9pKQkxo4dW+5zK2rt2rXx6KOPptxz2WWXxSGHHFKucwsKCuLXv/51JBKJMvesXr06Jk6cWK5zAQAAAAAAAAAAAICKU5gnpkyZEsuWLUu558Ybb6zQ2fvtt1985zvfSblnwoQJFTq7IiZNmpTyJv2ioqK49tprK3T24YcfHqecckrKPY888kiFzgYAAAAAAAAAAAAAyk9hnrS3nh999NHRvXv3Cp9/+eWXp1xfvHhxzJ49u8Lnl0e6Zz377LNjn332qfD5/+///b+U61OnTo0PP/ywwucDAAAAAAAAAAAAAJlTmCeeffbZlOvnnXdepc7v3Llz9O7dO+Wep59+ulIzMlFcXBwvvvhiyj2VfdbjjjsuWrduXeZ6aWlpPPfcc5WaAQAAAAAAAAAAAABkRmG+jlu0aFEsWbKkzPVEIhGnnnpqpeecfvrpKdfTlfaz4aWXXopNmzaVud6iRYv46le/WqkZBQUFaX++quNZAQAAAAAAAAAAAACF+Tpv+vTpKde7d+8e++yzT6XnHH/88SnXZ82aFVu3bq30nFTSPWv//v2jsLCw0nPSPWu6HAAAAAAAAAAAAABAdijM13GzZ89Oud6vX7+szOnRo0c0bdq0zPXi4uJ44403sjKrLNX1rOnOWbx4cXzyySdZmQUAAAAAAAAAAAAAlE1hvo6bM2dOyvVevXplZU5BQUH07NmzUlkqq7qedZ999on9998/5Z65c+dmZRYAAAAAAAAAAAAAUDaF+Tpu4cKFKdcPPfTQrM1Kd1a6LJWxfv36WL58eco9+fKsAAAAAAAAAAAAAMCnFObrsLVr18bKlStT7uncuXPW5h100EEp199+++2szfqsxYsXp1zfY489Yu+9987avFw+KwAAAAAAAAAAAADwKYX5Omzp0qUp11u0aBEtWrTI2rz9998/5fqSJUuyNuuz0j1rhw4dsjovl88KAAAAAAAAAAAAAHxKYb4O+89//pNyvXXr1lmd17Zt25Tr6fJURl16VgAAAAAAAAAAAADgUwrzddiqVatSrrdq1Sqr89Kdly5PZdSlZwUAAAAAAAAAAAAAPqUwX4d9/PHHKddbtGiR1XnNmzdPub5x48bYvHlzVmduV9OeNV0eAAAAAAAAAAAAAKDyFObrsE2bNqVcb9q0aVbnNWvWLO2edJkqqqY9a1U9JwAAAAAAAAAAAADwX4W5DkDubNmyJeV6YWF2f3lkcl5V3TBf0541k+fcvHnzLvvWrFkTERFr166tXDhqjdLNG3MdAagi/rcc8pf3b8hf3r8hf3n/hvzl/Rvyl/dvyF/evyF/ef+G/OX9u+5p1qxZJBKJXMcAKBeF+Tqsukvk9evXT7snXaaKqmnPmslz3nrrrfHTn/70c99v3759hXMBUDO0+GWuEwAA5eX9GwBqH+/fAFD7eP8GgNrH+3fds2bNmmjevHmuYwCUi8J8HVZQUJByvbS0NKvzSkpK0u6pV69eVmduV9OeNZPnHDFiRFx55ZU7/rm0tDQ+/vjj2GuvvXxCD/LM2rVro3379vHee+/5DQUA1BLevwGg9vH+DQC1j/dvAKh9vH9D/mvWrFmuIwCUm8J8HdagQYOU69u2bcvqvEzOS5epomras2bynEVFRVFUVLTL9/bYY4/KxAJquObNm/sDAwCoZbx/A0Dt4/0bAGof798AUPt4/wYAapLU126T1z5bxv6szZs3Z3VecXFx2j3pMlVUTXvWqnpOAAAAAAAAAAAAAOC/FObrsHR/NcqaNWuyOi/deQUFBdGkSZOsztyupj2rT9ACAAAAAAAAAAAAQNVTmK/D9tprr5Trq1evzuq8dCXyli1bRkFB1fySrGnPmi4PULcUFRXFjTfe6G+fAIBaxPs3ANQ+3r8BoPbx/g0AtY/3bwCgJirMdQByp1WrVinXP/zww6zOW7FiRcr1dHkqoy49K1D7FBUVxU033ZTrGABAOXj/BoDax/s3ANQ+3r8BoPbx/g0A1ERumK/D9ttvv5TrH374YZSUlGRt3vLly1Out2vXLmuzPivds6bLVl65fFYAAAAAAAAAAAAA4FMK83VY+/bto379+mWub9u2Ld55552szVu0aFHK9QMPPDBrsz6rU6dOKdfffffd2Lp1a9bm5fJZAQAAAAAAAAAAAIBPFeY6ALlTr1696NChQ8py91tvvZW2bJ6phQsXplyvyhJ5u3btoqioKDZv3rzb9ZKSkli0aFF07do1K/Ny+awAZfnLX/4S9erVi4EDB+Y6CgBk3fr16+Pf//53LF68OP7zn//Ehg0bYtOmTdGgQYNo0qRJtG3bNjp16hSHHnpoyg8OV7V33nknFixYEEuXLo1169ZFSUlJNGnSJPbdd9/o1KlTdO/ePRo1apSzfABQ0y1fvjwefvjhuO6663IdBQDIktr4e+X169fH66+/HkuWLImPPvooNmzYEPXr14/mzZtHx44d49BDD439998/1zEBqKXWrVsXr732WixatChWrVoVmzZtikaNGsUee+yx432mTZs2uY6Zd0pLS2P06NFx1llnRfv27XMdBwDIMoX5Ou6www5LWZifO3dunHTSSVmZNWfOnJTr3bp1y8qc3SkoKIiuXbvGa6+9VuaeuXPnZqUwv3Xr1liwYEHKPVX5rED2LV26NA444ICUe5LJZDWlKb8NGzbElVdeGffdd1/sscceMXv2bB/cASAvzJo1KyZOnBh///vf47XXXouSkpK0r2nQoEEcddRRMWjQoBg2bFjss88+VZ5z7ty58dvf/jYmT54c7777bsq99evXj969e8fpp58e5513Xuy7775Vng8AaouJEyfGJZdcEp988knUr18/rrrqqlxHSmvu3LnRr1+/2LhxY0REHHPMMTFlypTchgKgzqpJf9ZdG3+v/N5778X48ePjT3/6U8ydOzftn0O0b98+Tj311PjmN78Zhx9+eDWlBKC2WrVqVfzud7+L3//+9zFr1qzYtm1byv0HHHBAnHLKKXHuuefGkUceWaXZOnbsGO+8806Vzhg9enR8//vfr9IZqSxZsiSGDx8eL730UvzhD3+Il156KYqKinKWBwDIvoJcByC3evXqlXL9lVdeycqclStXxuLFi1Puqeo/KKquZ503b14UFxeXud6kSZPo0qVLVmYBpDN//vz40pe+FPfdd19ERKxevTq+/vWv7/g/6gGgttm4cWPcfffdcfDBB0efPn3ijjvuiFdffTWjsnxExJYtW2Lq1Klx9dVXR7t27eLCCy+MZcuWVUnWZ555Jo455pjo2bNn/PrXv05bAIj49AO4L7/8clx11VXRsWPHuPTSS2PlypVVkg8AaotNmzbFt7/97Tj77LPjk08+iYiIa6+9Nv7+97/nOFlqK1asiMGDB/s9OADspDb+Xvndd9+N4cOHR6dOneL666+P2bNnZ/TnEO+9916MGTMmevXqFccff3y8/vrr1ZAWgNpm2bJlcemll0b79u3jiiuuiBkzZqQty0d8WvAeM2ZMHHXUUdG3b9+YNm1aNaTNT//3f/8XX/ziF+Oll16KiIjZs2fHpZdemuNUAEC2KczXcX369Em5PnXq1CgtLa30nBdeeCHlevv27av8Zsd0z5ouY6b+9re/pVzv2bNnFBT4rx5Q9R555JE48sgj49///vcu358/f35ccMEFOUoFAJXz8ssvx2WXXRZvvfVWpc/aunVrPPDAA3HIIYfs+HBZNixcuDBOPPHEGDhwYLz44osVPqe4uDj+93//Nw466KD4wx/+kLV8AFCbLF68OL785S/HuHHjdvl+SUlJnH322fHee+/lKFlqxcXFceqpp1bZB/MAoLapjb9XTiaT8atf/SoOPvjgGD9+fEblxbI8//zzcfjhh8cNN9yQ8Yf+AchvmzdvjhtvvDE6d+4c//u//xubNm2q8Fkvv/xyHH300XHBBRf40HY5bNu2La666qo466yzYt26dbusjR07Nu65554cJQMAqoLWbh3Xt2/flH+F0OrVq2PGjBmVnvPUU0+lXD/uuOMqPSOdr371qynXFyxYkJX/A6smPCtQt5WWlsZVV10Vw4YNK/MPRP7whz/EqFGjqjkZ8P+xd9/RUZXd//c/ISEJKfQqLXSQ3ps06b2DKFUEBERsKEUEVEQRBWnSi1KkSO+99y5Feu8EQk3PPH/46M+vN5k5ZzIl5f1aK2vdt2dfe+9hkpmcyT7XARA/PX36VD169FC3bt3i9EfrmJgYfffddypevLg2bNjgsP5CQkLUrl07ffTRR7JYLA7LCwBAfLdt2zaVKVNGx44de+nx+/fvq0WLFgoPD3dtYwZ06dLFYXe0BAAgIUuo58ovXrxQixYt9MEHH8RpgPHfoqOjNXz4cNWvX1/Pnj1zSE4AQMK0d+9eFS9eXF9++aXD3mekv4a8y5Urx8XbBoSEhKhOnTr68ccfY43p27evQ2amAABA/MDAfBLn5+enypUrW41ZuHBhnGpERERo2bJlVmPq1q0bpxpG5MmTR7lz5471uMVi0aJFi+JU486dOzZ3xXDFYwWQdIWGhqp169ZWT+z/lhBuXw8AgCtNmzZNnTp1susP7ffu3VPNmjXVv39/hYWFOaE7afTo0Xr77bcZmgcAJAm//vqr6tatq0ePHlmNO3TokHr27OmirowZNmwYd4cBAEAJ91z52bNnqlWrls2/b9pr48aNqlWrlp4/f+6U/ACA+O2bb75R1apVHXIX1Zc5deqUKleurGvXrjklf2Jw5coVVapUyebfyiMiItSqVSvduXPHRZ0BAABnYmAeaty4sdXjc+bMidMVrQsXLlRISEisx729vV02RG7rsU6dOjVO+adNm6aYmJhYj2fKlElly5aNUw0AiM2TJ09Uq1YtLVmyxFB8dHS0xo4d6+SuAABIWObOnauvv/7a9Lo9e/Zo27Ztjm/oP2bNmqVBgwY5vQ4AAO70/fffq2PHjoqIiDAUv3z5cl26dMnJXRmzaNEiDRs2zN1tAAAQLyTEc+WoqCg1bdrU6bvJ7t+/X61atbL6d0UAQOI0cuRIRUVFObXGtWvXVK9ePT1+/NipdRKikydPqkKFCjpz5oyh+Fu3bnFRPAAAiQQD89Abb7whT0/PWI8/fPhQM2fOtCu3xWLR6NGjrcbUr19fadKksSu/WW+99ZbV42fOnNGaNWvsyh0aGqqJEydajbH1bw0A9nr06JFq1aqlPXv2GIoPCAjQ2LFjDQ/XAwCQlAwbNkxHjx51dxux+vbbb7V27Vp3twEAgFN8/fXX+vTTTw3Ht2rVSqdPn7Z6Z0lXOXTokN13qwEAAHHjqHPlTz/9VFu2bHFAR7atW7dOw4cPd0ktAEDSc+bMGfXo0cPdbcQrx44dU40aNXT37l1D8bly5dKmTZv0wQcfOLcxAADgEl7ubgDulzlzZtWpU8fqh0hfffWVOnbsqICAAFO5FyxYoCNHjliN6dixo6mccVG2bFkVKlTI6pWiAwcOVN26dU0Ptv/000+6ffu21RhXPlYAScffO8vber39W7ly5bRgwQIFBQU5tzEAAFwod+7cKlq0qHLnzq2UKVMqOjpajx490t27d3XgwAFTt5+Njo7Whx9+6JRd8F555RWVKVNGQUFBCggIUHBwsK5evart27cbvrOXxWJR9+7ddfbsWfn5+Tm8RwAA3OWrr77SF198YSg2MDBQU6dOVdu2bZ3clTE3b95U06ZN43SnTgAAkqr4cq68a9cujRkzxnB8mjRpVLlyZWXPnl1p0qTR48ePde3aNW3fvl1PnjwxlOOrr75S69atVbBgQbt6BgAkTilSpFDJkiVVpEgRpUuXTqGhobp9+7b27t1r6rPuBQsW6M0331STJk2c1uuQIUM0dOhQp+V3lBMnTuj111/Xo0ePDMV37txZEyZM4DN4AAASEQbmIUnq27ev1YH5O3fu6OOPP9bkyZMN53zw4IHNqyyDgoLUtGlTwzkdoW/fvnr33XdjPX78+HGNHDlSAwYMMJzz3Llz+vLLL63GVKlSRaVKlTKcEwCMCAsLU5MmTQwPy/fu3Vs//vijvL29ndwZAADOV6FCBXXo0EENGzZUzpw5rcZeuHBBY8eO1bRp0wz9sX379u3av3+/ypcvH+c+/f399fbbb6tjx44qU6bMS2NCQ0O1aNEiDRo0SDdu3LCZ88aNGxo9erTDbjkPAIC7TZo0yfCwfJEiRfT7778rf/78Tu7KmBcvXqhp06a6deuWu1sBACDBiI/nyn379jV0p5jKlSvr888/V506dZQs2f/e0D0qKkq///67Bg8erPPnz1vNFRkZqX79+mnlypV29QwASFxef/119erVS/Xr1491UPvQoUP64osvDN9ZpV+/fmrUqNFL37OSisuXL6tevXqGhuV9fX01fvx4de3a1QWdAQAAV0q6vw3h/6hbt66KFStmNWbKlCmGB+bDwsLUokULm7cx+uijj0zv5B5XnTp1UsaMGa3GDB48WKtXrzaU7+HDh4Z2j+rXr5/hHgHACIvFojfffFPbt2+3Gevl5aUZM2Zo/PjxDMsDABI0X19fvf322zp58qT27t2rXr162RyWl6S8efNq7NixOnLkiEqUKGGo1pw5c+LUa7JkydSjRw9du3ZNY8eOjXUAQPprx6COHTvq7NmzatOmjaH848aNU3h4eJx6BAAgPliyZIl69+5tKLZx48bav39/vBmWt1gs6tSpkw4fPuzuVgAASBDi67nyunXrbG5MkyxZMn377bfauXOn6tWrF+vgoZeXl9q2batjx46pZcuWNmuvXr1ap0+fNt0zACDxKFGihPbs2aPNmzerZcuWVnc1L1OmjNasWaO5c+ca+rvvuXPntGLFCke2m6A8ePBAderU0e3bt23GZsqUSbt27WJYHgCARIqBefxj+PDhNmN69uypr7/+WtHR0bHG3Lx5U7Vq1dLOnTut5goKClL37t0N9xcZGakffvhBRYsWla+vr9KnT6/WrVvrjz/+MJxD+mvAZvDgwVZjoqOj1aJFC02bNs1q3JkzZ1S5cmX9+eefVuMqVqyoxo0bm+oTAGwZPHiwli5dajPO399fK1asUJcuXVzQFQAAzvXaa69p+vTpKly4sF3rCxYsqG3bttm8YFiS4R16XiZdunTauHGjJk2apLRp0xpe5+fnp99++83QudLdu3cNX+gLAEB8deLECXXo0EExMTE2Y7t166alS5fGq9uhf/HFF1q8eLG72wAAIEGIz+fK06dPtxnz448/6rPPPpOHh4ehnH5+flq0aJHNvxFaLBb98ssvhnICABKfjz/+WIcOHVLFihVNrXvzzTe1du1aQ0PzM2bMsLe9BC0qKkqtW7fWhQsXbMbmzZtXe/bsUenSpV3QGQAAcAcG5vGPRo0aqVatWlZjLBaLBg8erFKlSmnatGm6fPmyIiIi9OzZMx04cECfffaZChUqpN27d9us9+2338rHx8dQb2FhYapTp44++eQTnTx5UuHh4QoODtbixYtVrlw5rVq1ylCev7377rsqWLCg1ZiIiAh169ZNVapU0fz583Xz5k1FRUXp8ePH2rFjh3r27KkSJUrYHJaX/voADQAcacmSJfrmm29sxqVMmVKbN29W/fr1XdAVAAAJQ6pUqbR8+XL5+vpajbt48aLu379vOn/evHl18OBBvf7663b15+HhofHjx6tChQo2Y5ctW2ZXDQAA4oPg4GA1a9ZML168sBn72WefacqUKS6/W6U18+fP19dff+3uNgAASBDi87lyRESEzSH7hg0bqm/fvqbySn/1PWfOHGXJksVqHOf3AJD0eHp6aubMmRo1apTd57qvv/66fvjhB5txGzduNHTundh89NFH2rZtm824IkWKaM+ePcqdO7fzmwIAAG7DwDz+j4kTJ8rf399m3IkTJ9StWzflzp1bPj4+CgwMVPny5TVy5Eg9ffrU5vqGDRuqbdu2hvsaMGBArL/EhoWFqV27doZun/Q3Ly8vTZ06NdZbJf7brl279OabbypbtmxKnjy5UqdOrWrVqmnSpEmKiIiwub5Xr16GPrwDAKMuX76sLl26yGKxWI3z9/fXmjVrVL58eRd1BgBAwhEUFKT33nvPZpyRnWf+LU+ePNq6daty5cplb2uSpOTJk2vWrFk2z1l27NgRpzoAALhTly5ddPnyZZtxH3zwgb799lsXdGTc/v379fbbb7u7DQAAEoT4fq588OBBhYaGWo2Jy0VyKVOm1Oeff2415uzZs7p3757dNQAACUuyZMk0e/Zsde7cOc653nvvPVWuXNlqTFhYmA4cOBDnWgnJkiVLNG7cOJtxBQoU0KZNm5QhQwYXdAUAANyJgXn8H/ny5TN09WlcZMiQwdBtDf/24sULTZ482WrMs2fPNGXKFFN9vPbaa/r0009NrTGrQIEC+v77751aA0DSEh0drfbt2+vJkydW43x9fbVixQqbH44AAJCUvfnmmzZj7ty5YzhfxowZtWnTJmXLli0ubf2jQIECatWqldWYq1evKjg42CH1AABwpZ9//lkrV660Gde9e3eNHj3aBR0Zd/36dTVr1kxhYWHubgUAgHgvIZwrnzhxwurxXLlyqUSJEobzvcybb75pc/dgW30AABIHDw8PjRs3Tm+99ZbDcg4aNMhmzOHDhx1WL767efOmunXrZjMuV65c2rx5szJlyuSCrgAAgLsxMI//0aNHD0O/ONrDx8dHS5YsMfXL5pkzZ2zu6iDZ98v9119/rfr165teZ0SaNGm0fPly+fn5OSU/gKRp5MiR2rNnj824adOm2X1rWwAAkoqSJUsqbdq0VmOeP39uKJevr6+WLl2qoKAgB3T2/xj5o8mlS5ccWhMAAGe7ePGiPv74Y5tx9erV08SJE13QkXHPnz9XkyZNTF1UBwBAUpVQzpWvXLli9XilSpUM54pN6tSpVbJkyTj1AQBIHPr06aNevXo5NGe9evWULl06qzFJ6XPkrl276uHDh1ZjUqZMqdWrVytr1qwu6goAALgbA/N4qYkTJ6pp06YOzenl5aVff/1Vr732mql1MTExDo37N09PTy1cuFAVKlQwvdaagIAALV++XAUKFHBoXgBJ26VLl/TVV1/ZjBswYIBDdyQAACAxy5Ili9XjyZMnN5Snbt26DvkD+n9Vq1bN5g50t2/fdnhdAACcqXfv3jY3yChYsKB+++03m++DrmSxWNShQwcdO3bspcf9/PzUu3dv1zYFAEA8llDOlR8/fmz1uKN2nbU1kBcSEuKQOgCA+G3YsGEOz+nh4aEaNWpYjUkqnyPPnz9f69evtxrj6emp3377TYUKFXJRVwAAID5gYB4v5eXlpcWLF6tz584Oyefn56fly5erdevWptcWLFhQ3t7eNuOKFStmT2sKCAjQpk2bVLduXbvW/1eGDBm0ZcsWValSxSH5AOBv7733ns2Bgnr16mn48OEu6ggAgIQvZcqUVo8HBAQYyuPh4eGIdv5HqlSp9Morr1iNMboLPgAA8cHChQtt/uE6ICBAK1asUKpUqVzUlTGDBg3S0qVLX3rMw8NDs2fPVpkyZVzcFQAA8VdCOVeOjo62etzLy8twLmts3ZU6LCzMIXUAAPGbs94fbQ1/J4XPkR8/fqyPPvrIZtzXX3+t+vXru6AjAAAQnzAwj1h5eXlp5syZmjZtmgIDA+3OU6ZMGR05ckQNGjSwa31gYKDNwX1fX1/16NHDrvyS5O/vrzVr1uibb74xNJwfmzp16uj48eMqW7as3TkA4GXWr1+vtWvXWo1Jnz69Zs6c6bQPWQAASIzu379v9XjGjBld1Ens0qdPb/W4xWJxUScAAMRNRESEPvvsM5txY8aMUb58+VzQkXFz5szRiBEjYj0+ePBgtWrVyoUdAQCQtDnyXNnWxfR37twxnCsuefz9/R1SBwCQNPE5svTtt9/afL+tWrWqPv30Uxd1BAAA4hMG5mFT165ddfbsWfXu3Vu+vr6G1+XOnVszZszQvn37VKBAgTj18MMPP6h8+fIvPZY8eXLNnj1bOXPmjFONZMmSacCAATp16pTat29vareI4sWLa+nSpVq/fr2yZMkSpz4A4L8sFosGDBhgM27q1KnKnDmzCzoCACBxCA0N1Y0bN6zGxPVcxhFs7UBn6w/7AADEFxMnTtSVK1esxjRt2lRdu3Z1TUMG7d27V++8806sx1u0aKGhQ4e6riEAAODQc+Xs2bNbPb57927DuWITFRWlo0ePWo0JCgqKcx0AQNKV1D9HvnXrln766SerMSlTptQvv/yiZMkYlwMAIClyzP3jkOhlyZJF48eP14gRI7Rs2TJt2bJFR48e1Y0bN/TkyRN5eXkpbdq0yp8/v8qUKaMmTZqocuXKDtvlOCAgQNu2bdPo0aP166+/6uLFi/L391e1atX0+eefq3Tp0g6pI0l58+bVr7/+qtGjR+v333/Xjh07dOzYMd2+fVtPnz6Vj4+P0qVLp0KFCqlcuXJq3ry5SpYs6bD6APBfixcvtvlBevPmzdWsWTPXNAQAQCKxadMmq7c7z5MnT7z4I8KLFy+sHk+TJo2LOgEAwH4vXrzQ8OHDrcb4+/tr4sSJLurImGvXrql58+YKDw9/6fFixYrpl19+4W5vAAC4mCPPlW39ne/ixYs6ePBgnO4wvXHjRoWEhMSpDwAArEnqnyMPHz5coaGhVmO++uqrOG/GCQAAEi4G5mFKYGCgOnTooA4dOri8tq+vrwYMGGBol2VHSJ8+vXr06KEePXq4pB4AxObbb7+1etzHx0ejRo1yUTcAACQe33//vdXjdevWdVEn1t2+fdvqcT7gBwAkBNOnT9eDBw+sxgwYMECvvPKKizqy7dmzZ2rcuLHu3r370uPp06fX8uXL5e/v7+LOAACAI8+VK1SooMDAQD19+jTWmAEDBmjTpk2Gc/6bxWLR4MGDrcbky5ePHeYBAHGSlD9HvnfvnmbMmGE1plChQurVq5eLOgIAAPER95gBACAe27x5s44cOWI15v3331fu3Lld1BEAAInDpEmTtHPnTqsx7du3d1E3sXvy5Inu3LkT63EfH594NVgIAMDLREdH68cff7Qakz17dn388ccu6si2mJgYvfXWWzpx4sRLjydPnly///47g20AALiBo8+VfXx81LRpU6sxmzdv1ujRow3n/Lcvv/xShw8fthoTHz6DAAAkbOfOnbN6PFeuXC7qxPXGjRtn9W6ykjRq1Ch5ebGvLAAASRm/CQAAEI+NHz/e6nEfH594NVAAAEBCMHv2bPXu3dtqTJUqVVSxYkUXdRQ7W0P9FSpUULJkXAsPAIjfVq1apStXrliN+eijj+Tr6+uahgzo37+/VqxYEevxsWPHqmrVqi7sCAAA/M0Z58offvih5syZYzXmk08+Udq0adWpUyfDeX/++WcNHTrUaoyfn5/effddwzkBAPgvi8WiXbt2WY2pXLmyU2qvXLlS165dU5o0aeTn56dUqVIpW7Zsyp07t4oVK+b0c/3IyEhNmTLFakyJEiXUoEEDp/YBAADiPwbmAQCIp+7evatVq1ZZjWnfvr0yZcrkoo4AAEjYLly4oAEDBmjx4sVW43x8fDRp0iQXdWXdli1brB6vXbu2izoBAMB+06dPt3o8derUeuedd1zUjW2zZ8/W999/H+vxnj17MtQGAIAbOeNcuVSpUmrevLmWLl0aa0xMTIw6d+6sY8eO6csvv1RgYGCssY8ePdKAAQM0efJkm7X79u2rjBkzmu4ZAIC/nTx5Uvfu3Yv1eN68eZ12h7QjR47Eesf05MmTq1SpUmrcuLHatm2rvHnzOrz+ypUrrT52SWxABwAAJDEwDwBAvDVnzhxFRUVZjenTp48kKSIiQhs3btSuXbu0d+9eXbt2TSEhIXry5Il8fX2VIUMG5cuXT+XLl1fdunVVuXJleXh4uOJhAADgcpGRkXry5IkeP36sP//8U8eOHdPatWtt7rAjSR4eHpo8ebJeffVVF3Rq28aNG60er1evnos6AQDAPnfv3tWaNWusxnTu3FkBAQGSpBMnTmjTpk3au3evTp48qUePHunRo0fy8PBQqlSpFBQUpOLFi6tGjRpq1KiR1UE1e+zatUvdu3eP9Xj16tU1duxYh9YEAADmOOtc+aefftLGjRv17Nkzq3FjxozR3Llz1bVrVzVq1Ej58uVTmjRpFBwcrD///FOrVq3SjBkz9OjRI5s1c+fOrUGDBtnVLwAAf4uvnyNHRkZq//792r9/vwYPHqwGDRpo2LBhKl26tMNqzJw50+rxDBkyqG3btpKkhw8favXq1dq7d68OHjyou3fv6tGjRwoNDVVAQIBeeeUVFShQQK+99poaNWqkAgUKOKxPAADgfh4Wi8Xi7iYAAIjPrly5oly5clmNccbbacWKFbVv375Yj+fPn19r167Vjz/+qPnz5+vhw4eGcwcFBemTTz7RO++8Ix8fH0e0CwBAvJE+fXoFBwebXufp6amxY8eqV69eTujKvAMHDqh8+fKxHi9cuLBOnjzpwo4AADBv8uTJNndj37Jli86cOaMpU6bo+PHjhnOnSJFC7du318CBAx2yU97ly5dVvnx53b9//6XHc+XKpYMHDypdunSx5pg1a5a6dOkS6/Fq1app27ZtcW0VAAC7uOuzbkdy9rnyggUL9MYbb9i93gwfHx/t2LFD5cqVc0k9AEDiVbhwYZ0+fTrW4wcPHlSZMmXszh8UFKSrV6/avf7fPDw81LVrV40ePfqfi+ft9fTpU6VPn14RERGxxnTv3l3t27fXmDFjtGrVKqux/1WxYkUNGjRIDRs2jFOfAAAgfkjm7gYAAMD/un37tvbv32815uHDhypQoIAmTJhgalhe+usPI++9956KFy9uaLddAAASu/Tp02vNmjXxZlhekr799lurx7t27eqiTgAAsN+yZctsxrRr1069e/c2NSwvSaGhoZo6daoKFSqkESNGKCYmxs4u//oje+PGjWMdlg8ICNCKFSusDssDAADnc/a5ctu2bTV48OA45TDC09NTc+fOZVgeABBnK1assDosX6xYsTgNyzuaxWLRtGnTVKpUKZ07dy5OudasWWNzAH7FihWqWrWqlixZYmpYXpL27t2rRo0aqUGDBrp+/XpcWgUAAPEAA/MAAMRD69ats7mTz4MHDxQVFRWnOmfPnlWNGjW4nTwAIElr3bq1zpw5ozp16ri7lX8cOXLE6oChn5+fOnbs6LqGAACwQ1hYmLZu3Woz7u7du3GuM3DgQNWvX18hISGm18fExKhdu3Y6derUS497eHjo119/VZEiReLUJwAAiBtXnSt/+eWX6tevX5zzxCZFihRasmSJWrZs6bQaAICkwWKxaMiQIVZjbN31zV3Onz+vypUr6+jRo3bnWLNmjc2YO3fu2J3/b2vXrlXp0qW1Y8eOOOcCAADuw8A8AADx0Pbt211WKyoqSn379tXQoUNdVhMAgPhk48aNGjp0qMNuKesI/fr1s3rxXK9evdjhFgAQ7+3bt0/h4eEuq7dhwwbVrFnT9F3YPvnkE61evTrW419++aWaNWsWx+4AAEBcufJceeTIkRo/frxDcv1b3rx5deDAATVp0sThuQEASc+cOXN07NixWI9nzZpVb7/9tusaMunBgweqX7++Ll26ZNd6V/5N/f79+6pbt67WrVvnspoAAMCxGJgHACAe2rlzp8trDhs2TD///LPL6wIA4G4hISGaMGGCChcu7JQ/hpu1evVqbdmyJdbjfn5++vTTT13YEQAA9nHHue2RI0fUrFkzw7dZnz59ukaPHh3r8TZt2ujzzz93VHsAAMBOrj5XPnPmjObNm+ewfH+7du2aFi5cqLCwMIfnBgAkLWFhYRo0aJDVmAEDBsjHxyfOtSpUqKDevXtrypQp2r17t86dO6fg4GBFRkbq4cOHunjxovbv36+JEyeqQ4cOypo1q+Hcd+/eVYsWLUxfcH/9+nWXb4ITFhamli1b6tChQy6tCwAAHIOBeQAA4pnHjx/bfRV9XL3//vvat2+fW2oDAOBuz58/V58+fTRw4EC39RAZGWnztu99+/ZVhgwZXNQRAAD2O3LkiFvq7ty5Ux999JHNuO3bt6tnz56xHi9ZsqRmzpzpyNYAAIAdXH2uPGPGDJUsWVJ79uxxSL5/i4iI0FdffaUKFSrEqzvdAQASnlGjRun69euxHg8KCtI777zjkFq//fabxo8fr27duqlSpUrKly+f0qZNKy8vL6VJk0a5c+dWuXLl1LNnT/3yyy+6cuWKFi5cqAoVKhjKf/z4cdMXq7vrM4cXL16oefPmCgkJcUt9AABgPwbmAQCIZ06ePOm22lFRUerYsaPhnfgAAEiMRowYoSlTpril9vfff68zZ87EejxHjhw2dw0CACC+cOf57YQJE7R169ZYj1+6dEktW7ZUZGRkrDFHjx6Vv7+/PDw8DH916dLFal/bt29/6bqgoCB7HyoAAImeK8+V+/Xrp65du5re5das48ePq2zZslYfFwAAsbl06ZKGDx9uNWbs2LEO2V3eHl5eXmrdurX27NmjH374Qd7e3jbX/PTTT/rzzz8N13DnZw43btzQBx984Lb6AADAPgzMAwAQz5j9gDxz5szq3bu35s+fr/Pnzys4OFgREREKCQnR+fPnNXfuXLVv317Jkyc3lO/8+fOaMGGCPa0DABAvPHjwQM+ePdP169d15MgRTZkyRV26dFGqVKkM5+jXr5/V3Xmc4fLly/r666+txowZM0b+/v4u6ggAAPtFRESYunta8uTJ1aRJE40dO1YHDx7U7du39fz5c4WFhenGjRvasmWLBg0apOzZsxvO+eGHH8pisfzPf3/y5IkaN26s4OBgw7kAAIB7uPJcefDgwRo1alSc8xh1//591atXT7du3XJZTQBA4tC7d2+FhYXFerxJkyZq3LixCzt6OQ8PD3300Ufavn27AgICrMZGRkbavAjg38z+Tb1w4cL6/PPPtXr1al27dk0hISGKjIzU/fv3deLECY0fP141a9Y0nO+XX37R4cOHTfUAAADcy8Pysr8YAACAf1y5ckW5cuWyGuPIt9OhQ4dq2LBhNuOyZs2qYcOGqWPHjoaG4a9fv64PPvhAS5YssRn7yiuv6MqVK4aH7AEASAiePXum6dOn6/PPP9ezZ89sxvfq1ctlF5FZLBbVqVNHmzZtijWmcePGWrFihUv6AQAgroycS0t/7TrXvXt3DRgwQNmyZbMZHxERocmTJ+vTTz+1Ohzwt1WrVqlhw4b//P/o6Gg1atRI69ats7nWlXLmzKkrV664uw0AQCLn6s+648qV58pLly5VixYtDMUGBQWpXbt2qlSpkooUKaI0adLIz89Pjx490u3bt7V3716tXbtWq1atUkxMjM18devWjXe/mwAA4q85c+aoQ4cOsR4PCAjQyZMnlTNnThd2ZduWLVvUoEEDq3dx8fLy0s2bN5UxY0ab+apXr67t27fbjCtXrpy++eYbw8PwBw4cUNeuXQ3tYN+qVSstWrTIUF4AAOB+7DAPAEA8Y2s3GW9vbw0YMEDnzp1T165dDQ+1Z8+eXb///ru++eYbQz2sXLnSUF4AABKKgIAA9e3bV0eOHNGrr75qM37mzJl6+PChCzqTfv75Z6sDAOnTp9eUKVNc0gsAAI5gZKfUatWq6fjx45owYYKhYXnpr3PiPn36aN++fYb+gD558uT/8/8nTpzIQBoAAAmEq86Vg4OD1a1bN5txmTNn1sKFC3Xx4kV98803atSokYKCgpQqVSolT55cGTNmVPHixfXuu+9q+fLlOnv27P+5cC8269ev15w5c+L8OAAAid/NmzfVp08fqzFjxoyJd8PykvT6669rwIABVmOioqL0+++/G8pn63OHDBkyaNasWdq3b5+pnePLlSun/fv3q1mzZjZjly5dqnv37hnODQAA3IuBeQAA4hlbg3mtWrXSN998Iz8/P7vyDxgwQP369bMZZ2QnegAAEqJ8+fJpw4YNypo1q9W40NBQLVu2zOn9XLp0SZ9++qnVmMmTJytz5sxO7wUAAEexdW7r6empdevWGbqI7WWKFy+u1atX2zw33rBhw/+5s0xwcLBd9QAAgGu58lx51KhRNn9HqFKlik6ePKnWrVsrWTJjf2LPmzevVq1apW+//dZm7FdffWVoN3oAQNLWrVs3hYSExHq8SZMm6tq1q+saMql///4273azfv16Q7lsfe4wfPhwderUSR4eHob7+5ufn59+++03ValSxWpcdHQ0d4UFACABYWAeAIB4JjQ01OrxokWLxrnG8OHDVaBAAasx27Zti3MdAADiq6xZsxravW358uVO7SMqKkpvvfWWnj9/HmtMp06dDN8WHgCA+MLWuW3evHnl6+sbpxplypTRZ599ZjUmPDxc+/bti1MdAADgWq48Vw4LC9OECROsxpQsWVKrV69WunTp7Krx2WefaciQIVZjzp07p1WrVtmVHwCQNIwbN05r166N9XiGDBk0depUF3Zkno+Pjzp16mQ1Zs+ePYZyOftv6j4+PpoxY4a8vb2txvE3dQAAEg4G5gEAiGfCwsKsHg8KCopzjeTJk2vQoEFWY27evKk7d+7EuRYAAPFV9erV1aRJE6sxBw4ccGoPgwYNsjrEV6BAAY0fP96pPQAA4AyuOLeVpE8++UQBAQFWYw4dOuSQWgAAwDVcea68du1aPX36NNbjnp6emjFjhgIDA+NUZ/DgwSpVqpTVmEWLFsWpBgAg8Tp27JjVO4h7eHhozpw5ypgxowu7sk+rVq2sHr9//74eP35sM48rPnfImzev2rdvbzWGzxwAAEg4GJgHACCe8fLysno8TZo0DqnTuHFjm7UuXbrkkFoAAMRXHTt2tHr8zp07evDggVNqb9iwQd9//32sx319fbVw4UKbQ4AAAMRHrjq39fPzU926da3G/PvcdujQobJYLE77mjlzptVeqlWr9tJ1V65cccQ/BwAACZ6rz5U3bdpk9XijRo1UokSJONfx9PTU559/bjXG2q7BAICk6/nz52rbtq3Cw8NjjRkwYIDq1Knjwq7slz9/fnl4eFiNuX79us08rvrcoXnz5laPX7lyRRaLxSG1AACAczEwDwBAPJMiRQqrx6Ojox1SJ3Xq1MqRI4fVmLt37zqkFgAA8VWtWrVsxjjj/fDu3bvq2LGj1Q/Sf/rpJxUrVszhtQEAcAVXndtKUvHixa0e59wWAICEwR3nykePHrV6vFmzZg6rVa9ePfn6+sZ6PDg42NCAIAAgaenVq5fOnTsX6/EqVaroyy+/dGFHcZM8eXJlyJDBasyzZ89s5nHV5w62PnMIDw9XSEiIQ2oBAADnYmAeAIB4Jn369FaPBwcHO6yWrdvyPX/+3GG1AACIj1KlSmXztupGbv9qhsViUYcOHawO77355pvq3r27Q+sCAOBKnNsCAAAz3HWufPnyZavHCxYs6LBaKVKkUM6cOa3GWBuIBAAkPXPmzNEvv/wS6/GMGTNq/vz58vT0dGFXcffixQurx2NiYmzmcNXnDrY+c5D43AEAgISCgXkAAOKZ7NmzWz1+48YNh9Wy9WGErVvZAQCQGPj7+1s97ujbqX777bfauHFjrMeLFSumqVOnOrQmAACuxrktAAAww13nyrYukk+bNq1D66VLl87qcXaoBQD87fz58+rZs2esx728vLRgwQJlzZrVhV3FXUhIiM0d5G19Zi+57nMHW585SHzuAABAQsHAPAAA8Uz+/PmtHt+2bZvDat27d8/q8VSpUjmsFgAA8ZWtnWaMfDhv1I4dOzR48OBYj6dJk0ZLliyRn5+fw2oCAOAO2bJls/p+du7cOd2+fdshtTi3BQAgYXPnuXJkZKTV4468K44kPXjwwOrx8PBwh9YDACRMoaGhatWqldXB8pEjR6p69equa8pBNmzYYDMmc+bMNmNc9Td1W585SFLKlCkdUgsAADgXA/MAAMQzpUqVsnp8165dNq+6N+LKlSu6c+eO1ZigoKA41wEAID67cOGCzT+OG/lw3oi7d+/qjTfeUHR09EuPJ0uWTHPnzlWePHkcUg8AAHfy9PRUsWLFrMasXbvWIbX27Nlj9TjntgAAxF/uPlcOCAiwevzMmTMOq/X06VNduXIlTv0AAJKG3r1768SJE7Eeb9eunT788EMXduQ4c+bMsXrc399fmTJlspnH1t/UXfWZQ8aMGdkABwCABIKBeQAA4pn8+fNbHcx78eKFxo0bF+c6K1eutHrc19eXgT0AQKK3bt06q8f9/f0dMjAfHR2tN9980+pOul9++aXq168f51oAAMQX1apVs3p81KhRiomJiVON4OBg7du3z2pMkSJF4lQDAAA4R3w4V86RI4fV44sXL3ZYrdWrVysiIsJqTPbs2R1WDwCQMM2cOVMzZ86M9Xjx4sU1bdo0F3bkOJs3b7b5N+oyZcoYymXrM4edO3dq7969hnuLzapVq6we5zMHAAASDgbmAQCIZzw8PNSwYUOrMT/88IPN3eGtiYyM1KhRo6zGVKhQQd7e3nbXAADA0R4/fuzQfFFRURo7dqzVmHLlyjmk1hdffKEtW7bEerxt27YaNGiQQ2oBABBfNGrUyOrxM2fOaPr06XGqMWrUKJuDZ1WrVo1TDQAA4Bzx4Vy5aNGiVo+vW7fO5sV5RkRHR+urr76yGuPl5aX8+fPHuRYAIOE6ceKEevfuHevxjBkzavny5U7d0TwiIkJRUVEOz3v//n11797dZlz16tUN5StYsKDNzd/69+8f611sjDhz5oyWLVtmNYbPHAAASDgYmAcAIB5q166d1ePBwcFq1qyZwsPD7co/ePBgXbt2zWpM8+bN7coNAICzvPPOOxowYICeP3/ukHyjRo3S+fPnrcbUrFkzznXWrFmjESNGxHq8TJkyVncMAgAgoapUqZJy5sxpNeb999/X/v377cp/9OhR/fTTT1ZjSpYsabMHAADgevHlXLlWrVpWj1ssFnXt2lUPHz6MU52hQ4fq9OnTVmPKlSsnf3//ONUBACRcT548UatWrRQaGvrS497e3lqyZInTz3Fv3bqlcuXK6ciRIw7L+ejRI9WuXVuXLl2yGdu6dWvDeW39TX3Hjh36+OOPDef7t8jISHXv3t3mnfH4mzoAAAkHA/MAAMRDr7/+uvLly2c1Zv/+/WrQoIHpD+qnTJmi7777zmqMj4+P3njjDVN5AQBwtsjISH377bfKly+fJk2aZPeFY5K0YMECQ7vUxfX98Pz583rrrbdksVheejxLlixatmyZUqRIEac6AADER8mSJVO3bt2sxoSFhalBgwZWd5d9mQsXLqhZs2axDhL8rXPnzqbyAgAA54tP58rNmjWzWef06dOqU6eObt++bVeNCRMm6Ouvv7YZ16pVK7vyAwASPovFovbt21vd4GXSpEmqXLmyS/o5evSoypYtq7fffltXr16NU67Dhw+rfPnyOn78uM3YihUrqnDhwoZzd+vWTZ6enlZjfvrpJ33yySc2B9//LSoqSt26ddOuXbusxpUsWVLFihUznBcAALgXA/MAAMRDHh4eGjx4sM24LVu2qGzZslq7dq3N2JCQEPXp00c9evSwGdulSxdlzJjRUK8AALja7du31bNnTwUFBWno0KGGdqX529OnT/Xpp5+qXbt2Nj8gr1+/vs1bulrz5MkTNW3aVCEhIS897uvrq2XLlilr1qx21wAAIL577733lDZtWqsxDx8+VN26dTV06FCbd5KxWCxavHixypUrZ/POaenTp1fXrl1N9wwAAJwnvp0rp06dWh07drQZd/jwYRUtWlS//PKLoqKiDOW+deuWOnfurPfee89mrL+/v6E+AACJ0+eff66VK1fGevyjjz5Sly5dXNiRFBMTo5kzZypv3rx66623tHXr1lgvdnuZO3fu6LPPPlOlSpVs3un1bwMHDjTVY44cOdSpUyebcT/88INq166tM2fO2Iy9cOGCateurdmzZ9uM/eyzzwz1CQAA4gcPi5nfZgAASIKuXLmiXLlyWY1xxttpTEyMypQpo6NHjxqKf+211/TGG2+oRo0aypYtm7y9vXX//n2dOnVK69ev16xZs2L9I8S/pUqVSmfPnlWmTJni+AgAAHCsZs2aafny5S89VqxYMdWpU0dly5ZVoUKFlC1bNgUGBioyMlIPHjzQH3/8oU2bNmnWrFl69OiRzVoeHh7au3evypcvb1evFotFTZs2tfpHDmcZMmSIhg4d6vK6AADEZsyYMfrwww8NxWbJkkUdOnRQ48aNlTdvXqVLl04hISG6fv26tmzZonnz5hk+T/7555/17rvvxqV102bNmmV1iKFatWratm2b6xoCAOBf3PVZ979zx8dz5Vu3bil//vw2L9z7W/bs2fXWW2+pSpUqKlKkiNKmTSsfHx89evRI9+7d0/79+7V582b9/vvvioiIMJRz8ODB+vLLL40+HABAIrJo0SK1adPG5XVz5sypK1eu/M9/t/b7QubMmVW3bl1VrFhRxYoVU1BQkNKkSSMvLy8FBwfr7t272rdvnzZt2qSVK1cqLCzMcD9169bVunXrTD+O69ev69VXX9WzZ89sxnp6eqply5Zq0aKFypYtqyxZsigqKuqf9+9Vq1Zp0aJFhi6Oq1Chgvbs2SMPDw/TPQMAAPdgYB4AABvc+UeE48ePq2zZsoqMjHRK/peZMmWKunXr5rJ6AAAYZW1g3tG6d++uyZMn271+0KBB+uabbxzYkXEMzAMA4puYmBhVrlxZ+/btc1nNKlWqaNu2bUqWzLU3WWVgHgAQn7l7YD4+nytPmjRJPXv2dF1D/1KgQAEdPXpUKVKkcEt9AID7HD9+XJUqVdKLFy9cXtuegXlnSZ06tY4cOWJ33YkTJ6p3794O7ip2vr6+OnDggIoWLeqymgAAIO5c+9cCAABgSvHixTV69GiX1WvXrh3D8gCAJK9IkSJxev9dtGiR2wYAAACIj5IlS6b58+crffr0LqmXMWNGzZs3z+XD8gAAIHbx/Vz53XffVceOHV1eNzAwUAsXLmRYHgCSoAcPHqhp06ZuGZaPTzw9PfXrr7/GaUi/V69eat26tQO7su6nn35iWB4AgASIvxgAABDP9e7dW3379nV6nWrVqmnmzJlOrwMAQHyWLVs2rVy5Un5+fnatP3LkiDp37uzYpgAASASCgoK0bNky+fv7O7VOQECAVq9erWzZsjm1DgAAMC6hnCtPmzZNTZs2dVm9FClS6Pfff1exYsVcVhMAED9ERkaqZcuWunr1qrtbcSsPDw9NmTJFjRo1inOuWbNmqWLFig7oyrrPPvtM3bt3d3odAADgeAzMAwCQAIwZM0YffPCB0/K//vrrWrVqlXx8fJxWAwCA+C5PnjzaunWrgoKC7Fp/584ddgQCAMCKypUra82aNUqZMqVT8qdOnVrr169XmTJlnJIfAACYl5DOlZMnT67FixfrnXfecXqttGnTau3atapdu7bTawEA4p9evXppx44d7m7Drby9vTV37ly9/fbbDsnn5+en9evXq0qVKg7J9zKfffaZvv32W6flBwAAzsXAPAAACcTo0aM1adIkhw+1d+3aVWvWrFFAQIBD8wIA4GhZsmRxWu769etr3759yps3r13rQ0ND1axZM924ccPBnQEAkLhUrVpV+/fvV8GCBR2at0CBAtq9e7cqVark0LwAAMB+CfFc2cvLS1OnTtXUqVOd9pl5hQoVdPjwYVWrVs0p+QEA8duPP/6oadOmubuNWKVJk0bVq1d3ao08efJox44dateunUPzBgYGatOmTQ7fAd7b21sTJ05kWB4AgASOgXkAABKQHj166NixYw75ID1z5sxasGCBpk2bxs7yAIAE4eeff9amTZtUq1Yth+XMkiWLpk+frjVr1ih9+vR25YiJiVH79u21f/9+h/UFAEBiVrBgQR09elQDBgyQt7d3nHIlS5ZM7733ng4dOqRXX33VQR0CAIC4Sujnyu+8845Onz6tN954Qx4eHg7JmT59ev3000/avXu33Xe3AwAkbEuWLFG/fv3c3YZVqVKl0tatW7Vz5041bdpUyZI5brTMx8dHn332mY4dO6by5cs7LO+/eXt7a/LkyVq9erVy5coV53ylS5fWvn371LNnTwd0BwAA3ImBeQAAEpiCBQtq27Zt2rhxoxo0aCAvLy9T61955RUNHz5c586dU5s2bZzUJQAAzlGzZk1t3LhRf/zxhwYOHGj3jvBFihTR+PHjdf78+Tjf8nXKlClasmRJnHIAAJDU+Pr66ptvvtHFixf14Ycfmr5wzdvbW+3atdPx48c1btw47poGAEA8kxjOlbNnz6758+fr5MmT6tWrl9KkSWNXnsKFC+unn37S5cuX9f777zt08BAAkHA8evRI7du3V0xMjLtbMeS1117TsmXLdPHiRQ0bNixOF6m/8sorGjhwoC5duqRvv/3WJefwDRo00NmzZzV9+nSVLFnS9PoSJUpo7ty5OnDggF3rAQBA/ONhsVgs7m4CAADY7969e1q/fr127dql06dP6/LlywoJCVFoaKh8fHyULl065cuXT2XLllXt2rVVo0YNeXp6urttAAAc5o8//tC+fft08OBBHT9+XPfu3dPDhw/17Nkz+fj4KFWqVMqRI4cKFiyosmXLqk6dOsqfP7+72wYAAP8SFRWl7du3a9u2bTpy5IguXLigu3fv6vnz5/Lw8FDKlCmVM2dOFS1aVNWrV1eTJk2UNm1ad7cNAACSkKioKO3evVvbt2/X0aNHdfHiRd26dUvPnj1TZGSkfH19lTp1amXLlk2FChVSuXLlVLt2beXLl8/drQMA4BBXrlzR/v37dfLkSZ06dUpXrlzRo0eP9PjxYz158kReXl4KDAxU1qxZlTdvXpUpU0bVqlVThQoVHHbHFnudPXtWGzdu1J49e3Tu3Dldu3ZNT58+VUREhPz8/JQlSxYVKFBAlSpVUsOGDVWsWDG39gsAAByPgXkAAAAAAAAAAAAAAAAAAAAAQKLE/d4AAAAAAAAAAAAAAAAAAAAAAIkSA/MAAAAAAAAAAAAAAAAAAAAAgESJgXkAAAAAAAAAAAAAAAAAAAAAQKLEwDwAAAAAAAAAAAAAAAAAAAAAIFFiYB4AAAAAAAAAAAAAAAAAAAAAkCgxMA8AAAAAAAAAAAAAAAAAAAAASJQYmAcAAAAAAAAAAAAAAAAAAAAAJEoMzAMAAAAAAAAAAAAAAAAAAAAAEiUG5gEAAAAAAAAAAAAAAAAAAAAAiRID8wAAAAAAAAAAAAAAAAAAAACARImBeQAAAAAAAAAAAAAAAAAAAABAosTAPAAAAAAAAAAAAAAAAAAAAAAgUWJgHgAAAAAAAAAAAAAAAAAAAACQKDEwDwAAAAAAAAAAAAAAAAAAAABIlBiYBwAAAAAAAAAAAAAAAAAAAAAkSgzMAwAAAAAAAAAAAAAAAAAAAAASJQbmAQAAAAAAAAAAAAAAAAAAAACJEgPzAAAAAAAAAAAAAAAAAAAAAIBEiYF5AAAAAAAAAAAAAAAAAAAAAECixMA8AAAAAAAAAAAAAAAAAAAAACBRYmAeAAAAAAAAAAAAAAAAAAAAAJAoebm7AQAAAAAAAAAA3OnIkSPasGGD9u7dq3PnzunOnTt6/vy5/P39lTVrVmXLlk05cuRQkSJFVLp0aZUvX15eXny8DgAAAAAAAABAQuBhsVgs7m4CAAAAAAB32bZtm2rUqGEzbvLkyerevbsLOnKtoUOHatiwYYZiZ86cqc6dOzu3IcCkWbNm6cqVKzbjgoKC+P4F8H9YLBbNmzdP3333nf744w9TawMDA7V161aVLl3aSd2Zc+XKFeXKlcvpdby8vJQiRQqlSJFCKVOm/Odigjx58qhkyZIqVaqUcuTI4fQ+AAAAAAAAAAAwgy1wAAAAAAAwoHfv3sqePbvq16/v7lYA/MusWbO0fft2m3HVqlVjYB7APw4fPqz3339fe/bssWv906dP9fTpUwd3Ff9FRUX989jv3bunCxcu/E9Mrly51LBhQzVt2lQ1a9aUh4eHGzoFAAAAAAAAAOD/SebuBgAAAAAASAiioqLUpk0bHTt2zN2tAACAOBgxYoTKlStn97A8rLt8+bLGjx+v2rVrK3/+/Bo9erRCQ0Pd3RYAAAAAAAAAIAljYB4AAAAAAIOePXumhg0b6saNG+5uBQAAmBQREaHOnTtr4MCBiomJcXc7ScKFCxf00UcfKX/+/Prll1/c3Q4AAAAAAAAAIIliYB4AAAAAABNu3bqlBg0a6MmTJ+5uBQAAGBQREaHGjRtr9uzZ7m4lSbpx44Y6deqkJk2aKDg42N3tAAAAAAAAAACSGAbmAQAAAAAw6Y8//lCrVq0UFRXl7lYAAIANFotFHTt21IYNG9zdSpK3cuVKlSpVSufOnXN3KwAAAAAAAACAJISBeQAAAAAA7LBx40Z1797d3W0AAAAbvvvuOy1YsMDdbeD/d+3aNVWrVk2nTp1ydysAAAAAAAAAgCSCgXkAAAAAAOw0c+ZMffXVV+5uAwAAxGL//v0aPHiwu9vAf9y5c0f169fX3bt33d0KAAAAAAAAACAJYGAeAAAAAIA4+OKLLzRnzhx3twEAAP4jOjpaPXr0UFRUlLtbwUtcv35dLVq04PkBAAAAAAAAADgdA/MAAAAAAMRR165dtW3bNne3AQAA/mXy5Mk6fvy4u9uAFXv27NHXX3/t7jYAAAAAAAAAAIkcA/MAAAAAAMRRRESEmjdvrtOnT7u7FQAAICkyMlIjRowwvS5ZsmSqVq2ahg0bpm3btuns2bN68OCBIiMj9ezZM509e1bz5s1T586dlTJlSid07hpDhgyRxWIx/RUVFaWnT5/q0qVL2rp1q8aMGaPmzZsrICDA7l6GDx+uEydOOPDRAQAAAAAAAADwf3m5uwEAAAAAABKDkJAQNWzYUPv27VOmTJnc3Q4AAEnavHnzdOPGDVNr6tSpo5EjR6p48eIvPe7l5aX8+fMrf/78ateunSPaTHA8PT0VEBCggIAA5cqVS9WrV1ffvn319OlTTZ8+XV9//bWCg4NN5YyKitInn3yiDRs2OKlrAAAAAAAAAEBSxw7zAAAAAAA4yJUrV9SoUSO9ePHC3a0AAJCk/frrr6biP/jgA61fvz7WYXlYFxgYqA8++EBnzpxRjRo1TK/fuHGjtm7d6oTOAAAAAAAAAABgYB4AAAAAAIc6dOiQ2rVrp5iYGHe3AgBAkhQcHKzt27cbjm/Xrp1Gjx7txI6SjgwZMmjt2rWqXr266bU8BwAAAAAAAAAAZ2FgHgAAAAAAB1uxYoX69u3r7jYAAEiStmzZoqioKEOxAQEB+vHHH53cUdLi4+Oj+fPnK2PGjKbWrV69WteuXXNSVwAAAAAAAACApIyBeQAAAAAAnGD8+PEM4AEA4AaHDx82HNuzZ09lzpzZid0kTZkzZ9bUqVNNrYmJidGSJUuc1BEAAAAAAAAAICljYB4AAAAAACfp168fg18AALjYkSNHDMe+9dZbTuwkaWvSpIlee+01U2tWrFjhpG4AAAAAAAAAAEkZA/MAAAAAADhJTEyM2rdvr3379rm7FQAAkozz588bisudO7eKFy/u5G6Sti+++MJU/P79+xUVFeWkbgAAAAAAAAAASRUD8wAAAAAAGJQyZUrTa0JDQ9WkSRNdvHjRCR0BAID/un37tqG40qVLO7kT1KxZU5kyZTIc/+LFC/3xxx9O7AgAAAAAAAAAkBQxMA8AAAAAgEHNmzdXx44dTa+7f/++GjRooODgYCd0BQAA/vbgwQOFh4cbii1WrJiTu0GyZMnUqFEjU2vOnTvnpG4AAAAAAAAAAEkVA/MAAAAAAJgwdepUVa9e3fS6c+fOqVmzZoaH+AAAgHkPHz40HJsjRw4ndoK/mb0w4fLly07qBAAAAAAAAACQVDEwDwAAAACACd7e3lqyZIkKFixoeu2uXbvUqVMnWSwWJ3QGAABCQ0MNxwYGBjqxE/ytQIECpuIfPHjgpE4AAAAAAAAAAEkVA/MAAAAAAJiUJk0arVmzRhkzZjS9dsGCBerfv78TugIAAGFhYYZjGZh3DR8fH1Pxz58/d1InAAAAAAAAAICkioF5AAAAAADskCtXLq1YsUIpUqQwvXbkyJGaPHmyE7oCACBpCw8PNxzr5eXlxE7wtydPnpiKj4yMdFInAAAAAAAAAICkioF5AAAAAADsVL58ef3666/y8PAwvbZ3795au3atE7oCACDpiomJcXcL+I/79++bivf393dSJwAAAAAAAACApIqBeQAAAAAA4qBly5YaOXKk6XXR0dFq06aNjh075vimAAAA4ol79+6Zig8MDHRSJwAAAAAAAACApIp7zgIAAAAAEEeffPKJLl68qEmTJpla9+zZMzVs2FD79u1T9uzZndQdEpvQ0FCdOXNG9+/fV3h4uFKnTq106dIpX7588vb2dkkPT5480dWrV/Xw4UOFhIQoefLkSpkypYKCgpQ1a1a77roA14mJidHNmzd148YNPX/+XM+fP5enp6f8/f2VOnVq5cqVS6lTp3Z3mwASiX379pmKz5Ejh5M6AeKf27dv6/r163r27JmePXsmDw8P+fv7//N7Vfr06d3dIhKI0NBQXb58WcHBwXr+/LlCQ0OVIkUKBQQEKGPGjMqVK5eSJ0/u7jYBAAAAAADchoF5AAAAAAAcYPz48bp69arWrl1rat2tW7fUoEED7d69WylTpnRSd0jorl27pnnz5un333/XsWPHFBUV9T8x3t7eKlasmOrWrav27durYMGCDqtvsVi0Y8cOzZs3T7t379aZM2cUExPz0tjAwEBVqVJFDRo0ULt27ZQ2bVqH9eFMT58+1datW3XgwAEdP35cV69e1a1bt/T8+XNFRkbK399fgYGBypEjhwoUKKBSpUqpVq1aKlSokLtbt+nx48dau3atduzYoV27duncuXMKDw+3uiZ9+vQqW7asqlevrgYNGqhIkSIu6tY5YmJitG7dOi1ZskS7du3SzZs35eHhoUyZMilHjhx6/fXXVadOHZUpUyZJX/ARGRmpo0eP/vNzfunSJV29elVPnjz5Z/jO19dXfn5+CgwMVPbs2ZUzZ07lyZNHZcuWVbly5Vwy3Hno0CFduXLlpcdOnTplOM/27dv14MEDqzH+/v6qX7++mfbwL5GRkdq6daupNXny5HFSN7bF19cKi8Wis2fPas+ePTp27JguX778fwZjX7x4oeTJk8vPz0/+/v7KkiWLcubMqaCgIJUqVUrly5dXrly5XNavo1ksFp05c0a7d+/W8ePH/3n8Dx8+1IsXL/TixQt5eXnJz89Pfn5+euWVVxQUFKS8efOqXLlyKl++vLJkyeLuh6HQ0FBt2LBB27dv186dO3X69Gm9ePHC6ppUqVKpVKlSql69uurWravy5cu7qFvrHj9+rIMHD2r//v06ePCgrl+/rkePHikkJERPnjyRt7e3AgIClCVLFuXIkUNFihRR6dKlVaVKFWXKlMktPVssFv355586cOCA9u/frz/++EPBwcEKCQlRSEiIIiMjlSJFCqVLl05Zs2ZV/vz5Vbx4cVWsWFGlSpWSl1f8+pPqn3/+qXXr1mnnzp06cOCAbt68KYvFEmu8p6encufOrddee03Vq1dXkyZN4sUFkonteQEAAAAAAPGYBQAAAACAJGzr1q0WSYa+OnXqZDXXkydPLMWLFzec799ftWrVskRERLjmQf/LkCFDDPc4c+bMONXq1KmToTo5c+Z0yGNzZx/VqlUzVKNatWpW85w5c8by1ltvWTw9PU1/T1WvXt2yd+9eux+DxWKxxMTEWGbMmGHJmzevXd/X3t7ell69ellu374dpz6sicu/9YsXLyy//PKLpXbt2pbkyZPb9Rhz585t+eqrryw3b9502mO016ZNmyytWrWy+Pr62vXY/v1VokQJy8SJEy3h4eFO7fny5csOf01auXKlpWjRooZyFi5c2DJ37lxLTEyMUx9nfPLkyRPL3LlzLU2bNrWkSJEizt8rr776qmXgwIGWAwcOOK1no6/jjvhy9nuSo5j52ZFkGTJkiEv6Wr16tam+PDw8LMHBwTbzJoXXisjISMuGDRss3bp1s2TIkCHO38uZM2e2dO/e3bJmzRqnv5Y7QlRUlGXjxo2Wd955x5IuXbo4P/6CBQtaPvnkE8uOHTss0dHRLn0sBw8etHTq1MkSGBgY58eRL18+y7fffmt58uSJSx+DxfLX74WbNm2ytG7d2u7fmyRZihYtavniiy8sp06dcknfd+/etXz77beWPHny2N1zYGCgpU2bNpbffvvN8uLFC5f0/TLPnj2z/PTTT5ZSpUrF+XvJx8fH0rJlS8vu3bvd8lgS0/MCAAAAAAAShmQCAAAAAAAOERgYqNWrVytr1qym127atEk9evRwQldIiJ4/f67PPvtMxYoV09y5cxUdHW06x7Zt21SxYkW1b99eT548Mb3+8OHDKleunN5++21duHDB9HpJioiI0MSJE1WwYEHNnj3brhzO8PjxYw0dOlQ5cuRQx44dtXHjRkVGRtqV69KlSxo8eLBy586tjz/+2OZu1a6wZcsWVaxYUbVq1dLixYsVFhYW55zHjh1Tr169lDdvXs2aNSvuTbrAs2fP1KVLFzVu3Fh//PGHoTWnTp3SW2+9pcqVKxtek1BdvXpVH374oV555RW99dZbWr58uUJDQ+Oc9/Tp0/rmm29Urlw5FS9eXNOmTXNIXiQ8FotFgwcPNrWmcOHCLr8zSXx7rXj69Kl+/PFH5cmTR3Xq1NHUqVN1//79OOe9c+eOpkyZogYNGihnzpwaOnSo7ty544COHSs8PFyTJ09WgQIFVLt2bU2bNk3BwcFxzvvnn39q1KhRqlq1qrJnz64PPvhAZ8+edUDHsTty5Ijq1aunsmXLavbs2Xr69Gmcc54/f179+/dXrly59MMPP9j1O6I9du/eraJFi6pWrVpatGiR3b83SdIff/yhL7/8UoULF1bFihX166+/xilfbF68eKF+/fopW7Zs6t+/vy5evGh3rqdPn2rhwoV644039Morr+i9997T+fPnHditdREREfruu+8UFBSkvn376siRI3HOGR4ert9//12VK1dW3bp1dfr0aQd0altiel4AAAAAAEDCwsA8AAAAAAAOlDVrVq1atUoBAQGm186cOVNffvmlE7pCQnLkyBGVLFlSI0eOdMjw0Ny5c1WiRAkdPXrU8JoxY8aoUqVKOnToUJzrS38NqHfu3Fnvvfeeywa7XiY6Olpjx45Vnjx5NGzYMIcOt4eHh+vHH39UoUKFtHjxYoflNePBgwfq2LGjatasqX379jmlxvXr19WlSxfVrVtXN27ccEoNR7hx44bKlStn93D/3r17VaZMGY0dO9axjcUDjx490vvvv6+8efNqzJgxevbsmdNqnThxQt26dVOePHk0bdo0t/78w/Xmzp1reqizYcOGTurm5eLTa0VUVJTGjRunnDlz6uOPP9a1a9finDM2d+7c0bBhw5QrVy71799fjx8/dlotM1asWKECBQro3XffjdMQrS23bt3STz/9pEKFCqlBgwYKDw93aP7nz5/ro48+Urly5bR+/XqH5v5bcHCwPvnkE1WoUMGpg87Pnz/Xe++9pypVqujUqVMOz79v3z517NhRuXPn1rhx4xQREeGQvNu2bVOxYsU0atQohw/jh4SEaMKECSpYsKBatmypkydPOjT/f+3YsUPFixdX//79nXZh5oYNG1SqVCl98803iomJcUoNKXE9LwAAAAAAIOFhYB4AAAAAAAcrUaKEFixYIE9PT9NrhwwZol9//dUJXSEhmDp1qipWrOjwnREvX76sGjVqaP/+/VbjQkND1bp1a3344YcOG1j6twkTJqhTp06yWCwOz23LrVu3VKFCBfXt29chO9XG5sGDB2rdurW6devmlN1SY3PgwAGVLFnSZa8fGzZsUNmyZW1+T7nDhQsX9Nprr+nMmTNxyhMREaG+ffuqTZs2iWaH9Dlz5ihfvnwaN26coqKiXFb39u3b6tatm0qUKKHDhw+7rC7c58CBA3bdOeeNN95wQjcvF59eKw4dOqQSJUro/fff16NHj+LUjxlhYWH67rvvlCdPHs2dO9dldf/r8ePHatWqlZo2baqrV6+6rK7FYtHatWsd+hp//vx5lS9fXqNHj3bJRUKHDh1ShQoVtGrVKofnvn//vmrUqKEJEyY4/Xe3Gzdu6P3331e+fPl07969OOWaPn26atWq5dSLLiQpJiZGS5YsUfHixTVixAiH57dYLBo+fLhq1KihP//80+H5/ys8PFyDBg1Ss2bNnHIxXWJ5XgAAAAAAQMLFwDwAAAAAAE7QoEEDjRs3zq6177zzjrZu3ergjhCfxcTEqF+/furevbtTBtWlv4bRateurePHj7/0+J07d1StWjWn744+d+5c9evXz6k1Xub8+fMO2zHfiGnTpqlevXp68uSJ02vNnz9fVatWdfmO73fu3FH16tWdtnuuPe7cuaNatWo5dOBy0aJFqlmzplMvtHC2p0+fqkOHDurQoYNbH8fJkydVsWJFff31107dwRbudezYMTVq1EgvXrwwta5s2bIqUaKEc5r6j/jyWmGxWPT999+rUqVKTtm926jg4GC1b99ebdu2denAvvTX60KZMmX0+++/u7SuM2zdulVly5Z1+XP59OlTNW3aVDNmzHBYzufPn6tBgwY6ePCgw3Iace3atTj97vTbb7+pW7duLr2jSUxMjMOf84iICLVp00aff/65y98vV65cqapVqzr0tSCxPC8AAAAAACBhY2AeAAAAAAAn6dmzpz7++GPT6yIiItSiRQudPn3aCV0hvomOjlaHDh00atQop9d6+vSpWrZsqcePH/+f/379+nVVqVLFZUNRP/zwg5YtW+aSWu60ZcsWNWzY0PTQqBmzZ89W+/btFR4e7rQa1oSFhal58+batm2bW+r/24sXL9S4cWOn7E68d+9ebd682eF5XeHatWuqWLGi5syZ4+5WJEmRkZEaPHiwmjdvrufPn7u7HTjY2LFjVaFCBd2/f9/02s8++8wJHf2v+PJaERYWprZt2+rTTz916R1JrFm4cKEqVKigCxcuuKTevn379Nprr7msnjNt2LBBDRs2/J/fsVwlJiZG3bp10/z58x2Sr0+fPuJCXBgAAQAASURBVC690NARzp49q7ffftstdzJypPDwcLVo0cLpF7Fac/ToUdWrV09Pnz6Nc67E8rwAAAAAAICEj4F5AAAAAACcaOTIkWrRooXpdSEhIWrQoIHu3LnjhK4QX0RGRuqNN97QvHnzXFbz4sWLeuedd/75/9euXVO1atVcPqz27rvvum2ozJV27dqlZs2aOWVHzSVLlqhLly5u36k7NDRULVq00JUrV9zaR9euXZ023FerVi21adPGKbmd6fjx46pYsWK83GF1xYoVqlKliu7evevuVhBHUVFRmj9/vsqWLau+ffvadQFP2bJl1bx5cyd097/iw2vFo0ePVLt2bS1atMgpfcTFuXPnVKFCBe3du9epdfbs2aM6deokit8F9u3bp6ZNmyo0NNStfcTExKhz585xvgBy586dmjlzpoO6cp3evXu7/TmIK4vFonbt2mn16tXubkUHDhxQp06d4pwnMTwvAAAAAAAgcWBgHgAAAAAAJ0qWLJnmzJmjcuXKmV579epVNW7c2Km7U8O99uzZ45bdIxcvXqz169crODhYderU0eXLl13ew927dzV06FCX13WHjRs3Onzn5KNHj6pDhw7xZrfOR48eqU2bNm7bJXnGjBn67bffnJLbx8dHEydOdEpuZzp9+rRq1qypW7duubuVWB09elS1a9fWw4cP3d0KDLBYLAoJCdGlS5d04MAB/fzzz3rrrbeUI0cOvfnmm3YPoSdLlkwTJ05UsmTO/3NFfHitePr0qerVq6ddu3Y5pQ9HCA4OVr169Zx2YcHly5fVpEkTh+xe7W7Xrl1Ts2bNFBYW5u5WJP11p6o2bdooJCTE7hzDhg1zXEMusmvXrgR7J5h/GzhwoJYuXeruNv6xdOlSjRkzxu71ieV5AQAAAAAAiYOXuxsAAAAAACCxS5EihVauXKkKFSqYHkw+dOiQ3njjDS1dulSenp5O6hDxVVBQkJo2bapy5cqpRIkSSps2rdKkSaPw8HDdvn1bO3fu/Gf43aw+ffooXbp0Onv2rNU4T09PNW/eXC1btlSlSpWUJUsWPXv2THfv3tWBAwe0evVqLV++3K4dhSdPnqyBAwcqQ4YMptc6WrZs2VStWjXlypVLGTJkUPr06RUdHa2HDx/q7Nmz2r17t06cOGF3/h9++EFVqlRR06ZN49zrs2fP1LJlS7supkmXLp1q1aqlatWqqWzZskqfPr3SpUun5MmT6/79+7p375727t2r9evXa9OmTaYGAA8ePKjRo0fr008/Nd1XXJw7d07vv/++0/IPHDhQ+fLlc1p+Z7h8+bJq166t4OBgu3OkTp1aFStW1KuvvqpcuXIpZcqU8vb21osXLxQSEqIrV67o9OnT2r9/f5yGXv/44w/VqVNH27dvl7+/v915YM6wYcPizVDswIEDVaZMGafXiQ+vFeHh4WrSpIkOHDhgdx0fHx+VLl1aJUuWVO7cuZU2bVqlSJFC4eHhevr0qa5du6bz589r3759un37tt11njx5orp162rnzp169dVX7c7zX8+fP1eTJk3i9PqUPHlylS1bViVLllTevHmVJk0a+fr6KiwsTMHBwbp06ZIOHTqkY8eO2fX7iVHR0dFq06aNXXfKCAgIUM2aNVWtWjVVqFBBmTJlUrp06ZQiRQrdv39f9+/f1+HDh7V+/XqtX79eT548MZz7ypUrGjhwoF0Xe125ckVbtmwxve7VV19VzZo1VahQIaVOnVqRkZF69OiRLly4oBMnTujQoUNOvQh4+vTpptekSJFC9erVU5kyZfTKK6/I19dXz549040bN3T27Fnt37/fpReVrlq1St9++61da4sUKaLXX39d1atXV758+ZQuXTqlS5dOL1680P3793Xt2jVt2rRJ69at07Fjx0zlHjhwoJo3b66cOXOa7isxPC8AAAAAACARsQAAAAAAkIRt3brVIsnQV6dOneJU6/Tp05bUqVMbrvfvr969ezvmAf/HkCFDDPcwc+bMONXq1KmToTo5c+Z0yGNzZx/VqlWz63n++6tKlSqWtWvXWqKjow3V2759u6VQoUJxqvnfLw8PD0vnzp0tly5dsln/ypUrlg4dOthV58svv7T739kR/9a1a9e2bNmyxRITE2PocQ4YMMASEBBgV60sWbJYHj16FKfHa7FYLD169DBdO2fOnJZx48ZZXrx4YbjOzZs3Ld27d7d4eXkZrhMQEGC5efOm3Y/t8uXLpl6TYmJiLJUrV37pcW9vb0u7du0s8+fPt5w7d87y7Nkzy4sXLyynTp2y/Pjjj5aSJUvarJE/f35LWFiY3Y/HHV68eGEpVqyYXd+jPj4+lnfeeceybds2w68/0dHRlm3btll69uxp8ff3t/tnsV27dg55/Gbe17du3eqQmvGBmZ+d+PRVvXp1S1RUlFMfb3x6rejatavd/1b16tWzLFy40NTr+KlTpyzDhg2zZMuWze66BQoUsDx+/Nj0cxSb3r17291LmTJlLDNmzLA8efLEUK3w8HDLxo0bLZ07d7akTJky1rz2vjePGDHC9GPIkCGD5euvvzZV89GjR5bPPvvMkiJFCsN1kiVLZjl69KjpxzRhwgRTjyd//vyWzZs328wbGRlp2bZtm+XTTz+1BAUFWc15/vx5031nzJjRcM8eHh6Wjz76yBISEmIz782bNy1Tp061NG7c2JI8efJYc7711lume/63hw8fWrJkyWLX68K2bdtM1dq4caOlTJkypuq0aNHCrseV0J8XAAAAAACQuDAwDwAAAABI0lw5MG+xWCybN2+2+kd9a1+jRo2K+wP+DwbmndOHvUPc6dKls8yYMcOumiEhIZZatWrZVfe/X/nz57fs3r3bdA+zZ8+2+Pj4mKqVN29eux7v3+z9t86VK5dl/fr1dtW8ffu2pVmzZnbV7dmzZ5we7549e0zX7NChg+XZs2d219y+fbslbdq0huv16dPH7lpmh2AnTZr00mOdOnWy3Lp1y2a9rVu3Wh0aMzIEGN/Yc/GKh4eH5e2337bcvn07TrUfPnxoGThwoOnXgb+/xo4dG+fHz8B8wvkqXLiw5eHDh05/vPHltWLGjBl2/TtVqVLFcuTIEbv+nf4WERFhmT59uiVz5sx29WDvsOx/7dixw+Lh4WG6ftasWS1LliyJU+3Q0FDL5MmTLXnz5v2f/PYMzF+5csX0a13dunUt9+/ft/sxnDx50pIzZ07D9Ro3bmy6htHfkyVZihQpYtfPcExMjGX79u2W1q1bWzw9Pf8nr9mBebOvf1OnTjXds8Visdy/f9/y448/vnTgP66D2WYvhgwICLDMmzfP7noxMTGWfv36map5+PBhUzUSw/MCAAAAAAASl2QCAAAAAAAu8/rrr2vKlCl2rf3000/1+++/O7gjxBdFixbV4cOH1aVLF7vWp0qVSsuXL1ehQoXi1Efnzp115MgRVapUyfTajh07auXKlfL09DS85sKFC/rjjz9M14qLLl266OTJk6pTp45d6zNnzqylS5dqxIgRptdOnTpVly5dsquuJA0YMMBU/OjRo/XLL7/I39/f7ppVq1bV3r17lSVLFkPxM2fOVEhIiN31jLp796769+//f/6bn5+fFi9erFmzZhnqt3r16jpw4IAmTpz4P/9G7du31+uvv+7Qnp1tyZIl+vXXX02tyZIli7Zs2aLp06crc+bMcaqfJk0aDR8+XCdPnlSZMmVMr+/fv7+uXLkSpx6QMBQoUEDr169XmjRpnF4rPrxWXLt2TX369DHVt7e3t8aNG6cdO3aoZMmSptb+V/LkyfX222/r3Llz6tChg+n1S5Ys0cKFC+PUg8Vi0fvvvy+LxWJqXaNGjXTq1Ck1b948TvV9fX3VvXt3nTlzRlOmTInz690XX3yh8PBww/Effvih1qxZo/Tp09tds3Dhwtq/f79effVVQ/GrVq3S+fPnTdUwEz9p0iS7foY9PDxUtWpVLVy4UBcuXNDbb79t6nfH/zLTc61atfTOO+/YVSd9+vT68MMPdeHCBc2dO1d58+a1K89/nT9/XtOnTzccnzlzZh08eFDt2rWzu6aHh4dGjhypcePGGV7z448/mqqR0J8XAAAAAACQ+DAwDwAAAACAi3Xu3FmDBw82vS4mJkbt27fX3r17ndAV3Kls2bLavn27cubMGac8fn5+WrBggZIlM/+Rj7e3t2bPnq2ZM2fGabi6du3aGjVqlKk1mzZtsrueGd7e3poxY4ZmzJghPz+/OOfr37+/xowZY2pNVFSUvv76a7vqbd68Wdu3bzccP3DgQH3wwQd21fqv/Pnza/78+YYG2p49e6aZM2c6pK41gwcP/j+D+f7+/lq/fr1atmxpKo+Hh4d69uyp48ePq2zZspL+Gvz+4YcfHNmu0z19+lTvv/++qTV/X6hTvXp1h/aSN29e7dmzR506dTK17sWLF+rdu7dDe0H8U7lyZe3Zs0dZs2Z1Sb348FrRp08fPX/+3HCt1KlTa8uWLXrvvfdM9WhLYGCgfvnlF02YMMH07woffPCBnjx5YnftxYsX69ixY6bWdOvWTcuXL1eqVKnsrvtfXl5e6tatm86dO6dPPvlEXl5epnOcO3dOc+bMMRzfvn17/fDDD3b9fvZfmTJl0u+//66AgACbsRaLRePHjzeV/+HDh4biUqdOrcqVK5vK/TJBQUGaPn26Tp06pfr169uVw2jP0l8XYMSVp6en3nzzTZ05c0YTJkyI84U/X375paKiogzFBgQEaM2aNSpYsGCcav7tvffeU9euXQ3FLly4UPfu3TOcO6E/LwAAAAAAIPFhYB4AAAAAADf48ssv9dZbb5leFxYWpiZNmujixYtO6AruUKRIEa1bt85hQx1FixZVw4YNTa35e3iwY8eODunhgw8+UIkSJQzHu+IikNSpU2vz5s127+Afm759+5reNXjevHmmhoj+ZmborUGDBho+fLjpGtZUq1btf3Zpjs38+fMdWvtlIiMj//nfHh4emjdvnl577TW78+XJk0c7duxQu3bt9N133yljxoyOaNNlRo4cqZs3bxqOL1KkiLZv3274zgFmJU+eXLNmzTI9xL9mzRpTF4Yg4fDy8tLnn3+urVu3Km3atC6r6+7Xis2bN2vFihWG8wcGBmrLli0OGUaOTa9evfTbb7+ZGuC+ffu2Ro8ebXdNsxeLtWvXTpMnT3bIkPnLBAYG6vvvv9ehQ4eUIkUKU2t//vlnxcTEGIotXry4pk+fLg8PD3vafKmCBQsafi4WLlxouFdJio6ONhTn6OelQIECWrNmjZYsWaLAwEBTa432LMmhz4OXl5d69eqls2fP2n0HhPv375u6e8P06dPjfMeJ/xo/fryhXdkjIyO1ePFiw3kT8vMCAAAAAAASJwbmAQAAAABwkxkzZqhq1aqm1z148EANGjRQcHCwE7qCK73yyivauHGjwwcHe/XqZSp+1apVDt9hetCgQYZjT5w44dDaL1O8ePE4DUha8/3336tYsWKG48PDw/XLL7+YqnHr1i2tXLnSUKyPj4/Gjh1rKr9RH3/8saFBtoMHD+rKlStO6eFlevTooSZNmsQ5j6+vr+bNm6d33nnHAV25zuPHjzVu3DjD8ZkzZ9batWtdsvvqmDFj1K5dO1Nr7L0LA+KvOnXq6MCBA/rqq6+UPHlyt/XhjteKr776ynDeZMmSafHixQ4fiH2Z1q1ba8KECabWjB07Vk+fPjVda9++fabe60uUKOHwIfPYFC9eXD4+Pobjw8LCNHv2bMPx48ePl7e3tz2tWdW5c2cFBQXZjLtz54527txpOG+mTJkMxT18+FDr1q0znNeo5s2bG+7hb2binXFBX4YMGUzfseJvM2bMUEREhKHY2rVrq02bNnbVscbX11efffaZodhFixYZzpuQnxcAAAAAAJA4MTAPAAAAAICbeHt7a+nSpcqfP7/ptefOnVPTpk0VHh7uhM7gKvny5VPmzJkdnrdKlSry9PQ0HO/oYXlJatGihVKlSmUo9uLFi6Z2P41vfHx89PPPP5tas2DBAlPxS5YsMbxTZ9++fZUnTx5T+Y1KkyaN4WHyNWvWOKWH/8qWLZtGjhzp0JyuGNJ0pEmTJunx48eGYj08PDRr1ixly5bNyV39v3rTpk3Tq6++anjNpk2bXHIhDZzLx8dHrVu31q5du7R+/XqXDIFb447Xiv3795u6Y0L//v1Vp06duLZl2LvvvqtOnToZjn/48KFmzpxpus60adMMxyZPnlyzZ882veu7q2zatEmPHj0yFNumTRunXazn5eWlDz/80FDs6tWrDec1c9eRHj166M6dO4bjncVMz/v27dM333zjxG7MMTqA7uHhoTFjxjitj44dOxo6J9m5c6fhi2YS8vMCAAAAAAASJwbmAQAAAABwo7Rp02rNmjVKnz696bW7d+9Wx44dZbFYnNAZEjJ/f39Tw6nOkCxZMlWpUsVQbFRUlO7fv+/kjpyrUqVKatasmeH4AwcO6MGDB4bjje4u7+HhoZ49exrOa4/GjRsbitu1a5dT+/jbt99+a2jX+8Rs1qxZhmPbt2+vunXrOq+Zl/Dz89Ps2bOVLJnxj6Pnzp3rxI7gLGnTplWrVq00depU3b59WwsXLlTlypXd3ZYk97xWmBkuz5s3r4YMGeLEbl5u/PjxeuWVVwzHm/3ZjImJ0bJlywzH9+zZ09RdW1zN6PuxJPXu3duJnTjn/djMz+u1a9dUq1YtXb9+3fAaZyhQoICpc6nPP/9cP/74oxM7MubWrVs6cuSIodjq1as79Xd7b29vQxfrREdHa+/evYZyJtTnBQAAAAAAJF4MzAMAAAAA4GZ58uTR8uXL5evra3rtwoUL1b9/fyd0hYSuUKFC7m5BlSpVMhx77949J3biGp988onh2JiYGG3atMlQbHh4uLZt22Yotnbt2goKCjLchz0qVKggb29vm3E7d+50ah+SlClTJrVu3drpdeKzw4cP688//zQUmzx5crft4FqmTBlTO1nPnz/fid3AHt7e3kqZMqUyZsyoggULqkaNGnrzzTf1+eefa8GCBTp9+rTu37+vRYsW6Z133lGaNGnc3fI/3PFaERERYXj3aEkaPny4oddWRwsICNCIESMMxx84cEAXL140HL9//34FBwcbivX19dWAAQMM53aH9evXG4orUKCAqlat6tRecuXKpezZs9uMO3TokEJDQw3lNHPxnySdOnVKFSpUcNlFci/j6empRo0aGY63WCz6+OOP1aNHD4WFhTmxM+s2bNhg+MLnbt26ObkbqVq1aobijP5+l1CfFwAAAAAAkHgxMA8AAAAAQDxQqVIlzZ49Wx4eHqbXjhw5UpMnT3ZCV0jIUqVK5e4WlDlzZsOxRge54rPKlSsrf/78huMPHjxoKO748eOKiIgwFNuyZUvD9e2VIkUKFSxY0GbcjRs3TO2ib49u3bq5ZcA0PjGz23Hbtm2VLVs2J3ZjXf/+/Q3vMn/9+nWdOXPGyR0lXUOGDJHFYjH1FR4ersePH+vu3bs6c+aMtmzZorlz5+qrr75SmzZtVKhQIVN3EXAld7xW7NmzRw8fPjQUGxQU5JLX79i8+eabpi622rBhg1NiW7RoYep3B1e7d++erl69aii2RYsWTu7mLyVLlrQZExkZqVOnThnKlzNnTkM7jf/brVu3VKNGDX3zzTeKjo42tdZR7BkonzJliipUqOC295oDBw4YivPy8lKTJk2c3I2x7yVJOnr0qOGcCfF5AQAAAAAAiVf8/PQaAAAAAIAkqE2bNqZ2+Py33r17a+3atQ7uCAlZ6tSp3d2C0qVLZzg2sewk2bZtW8Oxhw8fdmicJL322muGY+Miffr0huKM7nxur1atWjk1f0KwY8cOw7FdunRxYie25c+fXzVr1jQc74q7FCBpcMdrhZmfzQ4dOsjT09OJ3Vjn5eVlarDVzM+m0YvDJKl9+/aGY90hqbwf//DDD6a/H6OiojRo0CC99tprOnfunKm1jlCpUiW1adPG9Lrjx4+rVKlSGjVqlGJiYpzQWeyMfj+VLFlS/v7+Tu7GOd9LCfF5AQAAAAAAiRcD8wAAAAAAxCOfffaZXTvxRUdHq02bNqZ2/EPi5ufn5+4WlDJlSsOxiWUY5vXXXzcce/bsWUNxRnfYTJcunQoVKmS4flwYvRjCmbuDpkyZUkWLFnVa/oQgOjpa+/btMxSbJk0aVatWzckd2da6dWvDsXv37nViJ0gq3PVasWvXLsOxzZs3d2InxjjrZ9Po76YpUqRQjRo1DOd1B6PvacmSJVOlSpWc3M1fnPF+XKRIEfXv39+ufvbt26fixYvr22+/VVRUlF057PXDDz8oU6ZMpteFhYWpX79+qly5sk6ePOmEzl7O6OC5qy6+MPq9dPnyZYWHhxvOm9CeFwAAAAAAkHgxMA8AAAAAQDwzceJE1alTx/S6Z8+eqWHDhrp+/boTugJgRIUKFQzvynr37l1FRETYjDP6Mx0cHKxkyZLJw8PD6V+LFi0y1NPVq1cNxdmjQoUKSpYsaX+8efXqVYWGhhqKrVixolt3sP6bmYHY8+fPO7ETJBXueq0wOgwbGBio4sWLO7kb2/Lly6esWbMair127Zqh96+HDx/q1q1bhnKWKVNGvr6+hmLdxej7cUxMjNKkSeOS9+Pvv//eUE9m34+/+uorvfnmm6bW/C0sLEwDBgxQ6dKltX//frty2CNbtmxavXq1AgIC7Fq/b98+lSpVSoMGDXL6nY8eP36sJ0+eGIodPXq0S76XjO5iHxMTY+p8MyE9LwAAAAAAIHFL2n9RAgAAAAAgHvLy8tKiRYvs2g319u3batCggR4/fuyEzgDY4uvrqzx58hiKtVgshgYJE/JFMHfv3nVa7gIFCjgtd0Jx4cIFw7GlSpVyYifG5c2b1/AuthcvXnRyN0gK3PFaER4erps3bxqKLV68eLy5+KdChQqG4mJiYnT58mWbcdeuXTNcO768RlmTlN6PPTw8NHPmTL3xxht21zxx4oQqVaqk7t27Kzg42O48ZpQuXVqrVq1S2rRp7VofGRmpb775Rq+++qpWrlzp4O7+n4T8vSSZ/35KKM8LAAAAAABI3OLHp7AAAAAAAOD/SJkypVavXq0sWbKYXnvy5Em1bNlSkZGRTugMgC358uUzHPv06VObMSEhIXHoxr3u3bvntNz2Dl0lJjdu3DAcmzt3bid2Yo7Ri0ru3Lmj6OhoJ3eDxM4drxU3b95UTEyModiE+LMpydAFAQn1NSo2Se392NvbW/Pnz9fQoUPl4eFhV92YmBhNnTpVBQoU0LRp0+zKYVa1atW0b98+5c+f3+4cly9fVpMmTdSkSROn3C0nIX8vSfZ9PyWE5wUAAAAAACRuDMwDAAAAABBPZc+eXatWrZK/v7/ptZs3b1b37t2d0BUAWzJnzmw4NjQ01CEx8dWDBw+clpuBeWMXXPwtU6ZMTuzEnKxZsxqOff78uRM7QVLgjteKpPCz+ezZM5sxd+7cMZwvW7ZshmPdJam+Hw8ZMkS//fabUqRIYXeO4OBgdevWTXXr1jV1IYW98uXLp3379qlmzZpxyrNy5UoVLVpUM2bMcFBnf0nI30uS/d9P8f15AQAAAAAAiRsD8wAAAAAAxGOlSpXSb7/9Jk9PT9NrZ82apS+//NIJXQGwJl26dIZjw8PDbcaEhYXFpR23cmbvKVOmdFruhMLMMLmfn58TOzHHzIVgDMwjrtzxWsHP5l9evHhhOF9gYKDhWHdJyu/Hbdq00fbt25UjR4445dmwYYOKFSumRYsWxSmPEWnSpNG6devUp0+fOOV5+vSpunbtqubNmzvsQsCE/L0kxa3/+Py8AAAAAACAxI2BeQAAAAAA4rlGjRppzJgxdq0dMmSIfvnlF8c2BMAqHx8fw7G+vr42Y7y8vOLSjlsZuSAA9rNYLO5uwS5mLgJLqI8RSVtC/b519M+mmV20zbx3uktSfz8uW7asTp48qW7dusUpz6NHj9SmTRt169bN6Tute3l5aezYsdqwYUOch/2XLVum4sWLa/v27Q7pKyGL6/dTfH1eAAAAAABA4sbAPAAAAAAACcB7772nDz74wK6177zzjrZu3erYhgDEyszAYYoUKWzGxKfdh81K6DuoxndmvjecPZRohpldpxPy9z+SLn42/2JmqDYyMtJwrLsk5NcjR70fBwYGasqUKdq4caNy5swZp1zTpk1T+fLldeHCBYf0Zk3t2rV18uRJde/ePU55bt26pZo1a2rEiBFxujAmIX8vSY77fopvzwsAAAAAAEjcGJgHAAAAACCB+OGHH9S0aVPT6yIjI9WiRQudPn3aCV0B+K/nz58bjjUyMBUYGGgoV6tWrWSxWOLVlyuG4JIyMwN3wcHBTuzEnMePHxuO9ff3d2IngHPws/kXI3dR+ZuZYX13Mfp+XKZMGbe///73KyoqyqH/FrVq1dIff/yhXr16mbpQ8L/++OMPlS1bVps2bXJgdy8XGBioyZMna9OmTcqbN6/deaKjozVw4EC1adPG7gtejH4vSdKqVavc/v3z36/PP//crscd279FfHleAAAAAABA4sbAPAAAAAAACUSyZMk0b948lSlTxvTakJAQNWjQQHfu3HFCZwD+zczwY+bMmW3GZM2a1VCu48ePG66LxCFTpkyGY69fv+7ETswx2kvKlCmVPHlyJ3cDOF5i/9mUpPTp09uMMXPhwO3btw3HuovR9+OTJ08qOjrayd24X2BgoCZMmKCjR4+qZs2aducJCQlR/fr1tWDBAgd2F7uaNWvq1KlT+v7775UqVSq78yxevFh16tTRkydPTK81+r0kJZ3f7+LD8wIAAAAAABI3BuYBAAAAAEhA/Pz8tHLlSuXMmdP02qtXr6pRo0amdr8GYN61a9cMxaVNm9bQMGGOHDkM5btw4UK82qkYzpcrVy7DsfHlLiNRUVG6fPmyoVgzjw+IT1KnTq3UqVMbio0vP5uSdP78ecOxRn4+zQy9Xr161XCsuxh9Pw4LC9OJEyec3E38UbRoUW3atEnLli2ze4fwqKgovfXWW1qxYoWDu3s5b29vffLJJzp//rx69Ohh9y75u3btUqNGjRQWFmZqXcaMGQ3fgWH//v32tJYguft5AQAAAAAAiRsD8wAAAAAAJDCZM2fW6tWr7dp57/Dhw3rjjTeSxK6XgLsYHZLLnj27obiCBQsairNYLNq+fbuhWCQOuXPnNhx76NAhJ3Zi3KlTpwwPsDEwj4TM6M/njRs3dPfuXSd3Y8zhw4cNxRm9IMDMBZ7Hjh0zHOsuRt+PJWnr1q1O7CR+atq06T87hKdMmdL0+ujoaL355ps6c+aME7p7uQwZMmjSpEk6evSoXn/9dbty7Ny5U7179za1xsPDQ/nz5zcUu2PHDsXExNjTWoLlrucFAAAAAAAkbgzMAwAAAACQABUuXFi///67kidPbnrtqlWr1LdvXyd0BeDSpUu6d++eodiiRYsaiitdurTh+qtXrzYci4QvMDBQefLkMRT7559/6saNG07uyDYzF3UUK1bMiZ0AzlWyZEnDsZs2bXJiJ8acOHFCjx49MhRr9GfTzEUvBw4ciPdDwbwf2/bvHcI7d+5sev3z58/VtWtXWSwWxzdnRdGiRbV582YtWbJE2bJlM71+xowZWrt2rak1Rr+fQkJCtHv3btM9JQbueF4AAAAAAEDixcA8AAAAAAAJVM2aNTV58mS71k6YMEE//PCDgzuyzsvLy1Acu98jITMzIFemTBlDcaVKlZKnp6eh2OXLlysyMtJwD0j4KlWqZDh2+fLlTuzEmJUrVxqONfPYgPjGzPfvsmXLnNeIQc742cyWLZvhOyI9ePBA+/btM9yDO+TIkUMZM2Y0FLt9+3bdv3/fyR3FXxkzZtTMmTO1efNm5ciRw9TavXv3avbs2U7qzLrmzZvr9OnT6tmzp+m1ffr0MXUeU7ZsWcOxixYtMt1PYuLK5wUAAAAAACReDMwDAAAAAJCAdenSRYMGDbJrbb9+/bRmzRoHdxQ7X19fQ3EhISHObQRwogULFhiONTowHxAQoIoVKxqKDQ4O1pIlSwz3gISvatWqhmOnT5/uxE5su3btmrZs2WIo1tPTUxUqVHByR4DzmPnZXLFihVuHqy0Wi6kB5cqVKxuK8/DwUPny5Q3nnTdvnuFYd6lTp46huOjoaM2YMcPJ3cR/r7/+ug4ePGj6AihXX9j7b4GBgZo4caKmT59u6m5eFy9e1NKlSw3HG/1ekqS5c+cqNDTUcHxi5KrnBQAAAAAAJF4MzAMAAAAAkMB99dVXateunel1FotFBw8edEJHL+fv728o7tmzZ4qKinJyN4DjHTt2TLt37zYUmzp1alNDhA0bNjQcO3r0aMOxSPiaNGli+A4ER48e1datW53cUezGjRunmJgYQ7FVq1Y1vDM1EB/lzZtXRYoUMRQbERGh8ePHO7mj2K1Zs0bnz583FOvv76+aNWsazv3aa68Zjp09e7YeP35sON4dzLwfT5gwQREREU7sJmHImDGjNm3aZOr75uTJkzp+/LgTu7Lt7bff1pIlS+Tt7W14zdy5cw3H5smTRwUKFDAU+/DhQ7ftuh/fOPt5AQAAAAAAiRcD8wAAAAAAJHAeHh6aOXOmqYEkd8iSJYvhWKNDW0B88vnnnxuOrV+/vry8vAzHt2zZ0nDs/v37tXr1asPxSNgyZsyo6tWrG47v37+/LBaL8xqKxY0bNzRhwgTD8a1bt3ZiN4BrtG3b1nDsjz/+qLt37zqxm5eLiYkxdbeihg0bKkWKFIbjmzZtajj22bNnGjFihOF4d2jQoIHhx3/9+nVNnTrVyR0lDClSpNCKFStUuHBhw2t27tzpxI6MadSokanncNeuXabyt2rVynDs8OHDFRYWZip/YuXs5wUAAAAAACRODMwDAAAAAJAI+Pj4aNmyZcqXL5+7W4lVtmzZDMfu27fPaX08ffrUabmRdK1evdrUkHqLFi1M5c+XL5+qVKliOP6DDz5QaGioqRpIuN5++23DsQcOHHDLTta9e/c2/D3p6+traogQiK86duxo+OKoZ8+eqXfv3k7u6H+NGTPG1E7e7du3N5W/WLFiKliwoKl+Tp06ZaqGK6VMmdLU69MXX3yhe/fuObEjxwkJCXHqjvh+fn4aMmSI4firV68ainP2v2/Hjh0ND/o/ePBAz58/N5y7S5cu8vDwMBR748YNffXVV4Zzu1tCfl4AAAAAAEDixMA8AAAAAACJRLp06bRmzRqlS5fO3a28VKFChQzHbtiwwSk9rFixQkuXLnVKbiRdd+/eVbdu3QzHZ86c2dSOu38zU+PChQv65JNPTNdwlGvXrunNN990W/2kpk2bNsqRI4fh+P79++vo0aNO7Oj/mjBhglasWGE4vmPHjsqQIYMTOwJcI0eOHKbulvD7779r8uTJTuzo/zp8+LAGDhxoOL5gwYJq1KiR6TpdunQxHBseHq433ngjXg+3mnk/fvjwod5++2233Nnj7/odO3bU48ePbcYeO3ZMZcqU0eHDh53WT6lSpQzHhoSEGIp76623NHjwYKcO+5csWdJwrNG+JSlPnjyqUaOG4fiRI0dqz549huMdbfny5fr+++8NxSbk5wUAAAAAACRODMwDAAAAAJCI5M2bV8uXL5ePj4+7W/kfBQsWlK+vr6HYJUuW6O7duw6tf+LECXXs2NFtA0tInEJDQ9WsWTPdvn3b8Jpu3bopefLkpmu1a9dOQUFBhuMnTpyoKVOmmK4TF9HR0Ro7dqyKFCmiNWvWuLR2Uubl5aWPP/7YcPyLFy/UpEkTXbt2zYld/WXVqlXq27ev4fhkyZKZeixAfPfpp58a3kFakt577z2tX7/eiR395fLly2rUqJHCw8MNr/nkk09MPZa/9ejRQ4GBgYbjT548qRYtWjh10DYuqlSposqVKxuOX716tQYNGuTEjl5u3rx5KlSokH799VfDv//+8ccfqlChgvr16+eUuzKZGVr29vY2FBcZGamvv/5apUqV0vbt2+3szDpn9P23AQMGGI6NiopSq1atdOXKFVM14urmzZtq27atmjVrpps3bxpak9CfFwAAAAAAkPgwMA8AAAAAQCJTuXJlzZo1y66BJmfy9PRUpUqVDMVGRERoxIgRDqv9559/qnbt2oZ21wSMevHihRo1aqR9+/YZXpMyZUq9//77dtXz8vIyNVQlST179tS0adPsqmfW5s2bVaJECfXt29cpQ3awrmfPnipQoIDh+Bs3bqhq1aq6cOGC03pasGCBWrRooejoaMNrunfvrvz58zutJ8DVSpQoYWqH9aioKDVr1kyrVq1yWk8nT57Ua6+9pjt37hheU7RoUXXq1MmueqlSpVKvXr1MrdmwYYPq16+vJ0+e2FXT2b744gtT8SNGjNCQIUOc1M3/deTIEVWpUkVvvfWW7t27Z3p9VFSURo0apQIFCmj27NmKiYlxWG87d+40HGv2rlmnTp1S9erV1bZtW129etVsa7GKjIzU/v37DcUmS5ZMqVOnNpW/Vq1aqlixouH427dv6/XXX9fFixdN1bFHWFiYRowYoQIFCmjhwoV25UiozwsAAAAAAEh8GJgHAAAAACAReuONNzR8+HB3t/E/6tWrZzh27Nix2rRpU5xrbtu2TZUrV7ZrYAiIzZUrV1S5cmVt2bLF1LoBAwYoffr0dtd9++23VbhwYcPxMTEx6tatmz788ENTuwibsW7dOlWtWlW1atXSyZMnnVIDtiVPnlxjx441tebq1asqV66cVq9e7dBeIiIi9PHHH6tdu3aKjIw0vC5dunTx8r0LiKsRI0YoVapUhuPDwsLUtGlTffPNNw4dVpak2bNnq0KFCrp165apdePGjZOXl5fddQcNGqQsWbKYWrNlyxaVKVNGBw4csLuuLdu3b1ebNm106tQpU+vq1KmjOnXqmFrz5Zdfql27dk67gHPv3r1q3LixSpcurV27dsU53+3bt9W5c2cVK1ZMixcvjvNdmh4/fqwxY8YYjs+bN69ddRYuXKj8+fOrd+/ehndDt2bixIm6f/++odicOXPadRehUaNGmbrY+fLlyypfvrzT7ubz9OlTjRw5Urly5dLAgQP1/PnzOOdMiM8LAAAAAABIXBiYBwAAAAAgkRowYIC6du3q7jb+j9atWxseBrFYLGrVqpU2b95sV63IyEgNGzZMderU0cOHD+3KgcTDzNCurTxjx45VsWLFdOzYMVNr8+fPr759+8apvpeXl8aNG2d63ZgxY1SyZEmHDUY/fvxYM2fOVOnSpVW/fn1TO8bCeerUqaMePXqYWvPo0SM1atRIHTp00I0bN+JU32KxaOnSpSpcuLB+/PFH08OVEyZMUNq0aePUAxAfZcyYUZMmTTK1JiYmRoMGDVLFihUdMjB+5MgR1axZU507dzY9/Pruu++qWrVqcaofGBioH374wfS68+fPq1KlSurevbvpIf/Y3LlzR6NHj1aRIkVUvXp1LVq0yK7fE8aOHStvb29Ta3777TcVKVJEc+bMccjFEKGhoVq0aJFq1KihSpUqOeXOBKdOnVLr1q1VqFAhjRs3zq5d/x88eKAmTZqY2mG8fPnypuv8LSIiQhMnTlTu3LnVoUMHwzuR/9ecOXP06aefGo63t+dKlSqpQ4cOptYEBwerYcOG6tChg8N2bj9z5owGDhyonDlz6rPPPjN1FwojEtrzAgAAAAAAEhcG5gEAAAAASMQmTZqk2rVru7uNfwQFBalmzZqG4x8/fqz69etr8ODBCgkJMbQmJiZGv/32m4oVK6ahQ4c6bFAaCduePXuUPXt29e7dWytWrDC9s+WdO3f0448/Kl++fOrbt6+ePn1qar2Xl5fmzJmjFClSmFr3MjVq1FCXLl1Mrztz5owaNWqkEiVKaPz48ab/Da5du6b58+erefPmypQpk95++20dOXLEdB9wrjFjxqho0aKm182ZM0d58uRRly5dtG3bNlODnBcuXNDIkSNVoEABtWjRQhcuXDBd/91331Xbtm1NrwMSijfeeEPvvPOO6XUHDhxQ+fLlVbt2bS1YsEChoaGG1z548EAzZsxQ9erVVbp0adN3RZGkEiVKmNoV3Jp27dqZHgqWpOjoaE2dOlVBQUF64403tHz5clP/DtJfg/c///yz6tWrp2zZsumjjz4yvav8fxUoUECDBg0yve7GjRvq0KGD8ufPr++++870a+bdu3e1bNkytW/fXhkzZlSbNm20bds2032YdfbsWb3//vvKnDmz2rZtqyVLltjcLT8kJESjR49WoUKFtGPHDsO1cuTIoQIFCsS1ZUVERGjOnDmqUKGCXn31VX311Vf6448/bK7bu3fvPxeTRUREGK5n9q4D/zZq1ChlypTJ9Lo5c+YoX758atu2rVavXq2wsDDDayMjI3XkyBF99913KlGihF599VWNGDFCjx49Mt2HGQnpeQEAAAAAAImH/ffPBAAAAAAA8Z6Xl5cWL16sypUr6+TJk+5uR9JfO99v2rTJcHxkZKS+/vprjRs3Ts2bN9frr7+u0qVLK3369EqTJo3Cw8N1//59HTt2TNu2bdOiRYt0+/ZtJz4CJFQ3btzQxIkTNXHiRElS+vTpVbhwYeXJk0e5c+dWunTp5O/vLx8fH7148UL379/X+fPntX//fv3xxx+md8v+t+HDh6ts2bKOeigaO3asdu7caddg8vHjx9WnTx/16dNHBQsWVKlSpZQ3b1698sorCggIkJeXl0JCQvTw4UM9fPhQZ8+e1YEDB3T37l2H9Q/n8fX11bJly1SpUiXTz1lERIRmzZqlWbNmKXXq1KpUqZIKFy6soKAgpUyZUt7e3goLC9OTJ090/fp1nT9/XgcPHozzzvSvvfaaRo8eHaccQEIwbtw4nT171q67cmzatEmbNm2Sj4+PypYtqxIlSih37txKmzatUqRIoYiICD1//ly3bt3SpUuXdPjwYf35559xeu/KlCmTFi9eLB8fH7tz/NfPP/+sw4cP6/Tp06bXRkZGasGCBVqwYIF8fHxUvHhxFS9eXDlz5lSmTJnk5+cnb29vRUVF6f79+7p48aLOnTunkydP6vr16w57DP82aNAgbdiwQbt37za99uLFi+rfv7/69++voKAglSlTRvnz51e2bNkUGBgob29vPX78+J/340uXLunAgQO6du2aEx6JcaGhoVq4cKEWLlwoT09PlS5dWiVLllTBggWVLl06RUdH69KlS9q3b5927txpaoD7b/ZcWGHLmTNn9MUXX+iLL75QpkyZVKlSJRUpUkTZs2dXQECA7t69q1OnTmnr1q26ePGi6fx+fn5q2bKl3f1lyJBBs2bNUoMGDUz/3EZGRv7znKRIkUKlSpVS8eLFlSNHDmXMmFEpUqRQVFTUP99L9+/f19GjR3X06FG7nh9Hiu/PCwAAAAAASDwYmAcAAAAAIJFLmTKlVq9erfLly+vOnTvubkevv/66ateurY0bN5pa9/jx438GOePCw8MjTsNjSDwePHig7du3a/v27U6t06NHD3366acOzRkQEKDffvtNVatW1YsXL+zO8+eff+rPP/90YGeID3Lnzq1169apWrVqevLkiV05QkJCtGbNGq1Zs8bB3f1fJUuW1KpVq+Tr6+vUOkB84OvrqxUrVqhq1aqGdlN+mfDwcO3atUu7du1ycHf/V+rUqbVhwwblyZPHoXn9/f21bt06Va5cOU5D7OHh4Tpw4IAOHDjgwO7M8/T01Ny5c1WuXDndu3fP7jxXrlzRlStXHNeYi0RHRzv8efDz81OfPn0clu9l7t69q6VLl2rp0qUOy/nuu+8qZcqUccpRr149ffrpp/ruu+/szhEaGqrdu3fbdRGHu8XX5wUAAAAAACQOydzdAAAAAAAAcL4cOXJo1apV8vf3d3crkqRJkybJz8/P5XWrVaumNm3auLwukq42bdpowoQJTsldunRpzZ07V8mS8REf/leJEiW0fv16pU2b1t2txKp06dJav369UqVK5e5WAJdJnTq1Nm7cqBIlSri7lVilT59e69evV7FixZySP3v27Nq4caOyZMnilPyuljNnTq1YsUIpUqRwdyuJQv/+/ZUpUyZ3t2FKxowZNXDgQIfkGjFiBDuiO4gjnxcAAAAAAJDw8dc0AAAAAACSiNKlS2vevHnxYrg2d+7cmjRpkktrlilTRitXrmQXY7hM7969NX/+fHl6ejqtRrNmzTRx4sR48XON+KdChQrauXOnsmfP7u5W/kfDhg21fft2ZciQwd2tAC6XKVMmbd++XTVq1HB3K/8jb9682rt3r8qVK+fUOgUKFNCePXtUsGBBp9ZxlfLly2vhwoX8nhlHFSpU0IABA9zdhikeHh6aOnWq0qVL57B8c+bMUa1atRySL6ly9PMCAAAAAAASPv6SBgAAAABAEtKkSRONHj3a3W1Ikjp06KAvvvjCJbWqVq2qdevWKTAw0CX1kLT5+vpq7NixGj9+vEsG2Xv06KHffvtN3t7eTq9llL+/v7777jt3twFJr776qg4dOqQ6deq4uxVJkqenp7744gstX7483tz1BHCHlClTav369fr444/l4eHh7nYkSS1atND+/fuVN29el9QLCgrS7t27Vb9+fZfUc7ZGjRrFu7tmJE+eXMOGDVPKlCnd3YpNuXLl0rJly+Tl5eXuVkz57rvv1KRJE4fm9PX11erVq9W2bVuH5o2r4sWLq1u3bu5uwxBnPC8AAAAAACBhY2AeAAAAAIAk5v3339f777/v7jYkScOGDdPQoUOdWqNPnz7avHkzuwvCJYoXL64DBw6oT58+Lq3bunVrbdu2Tblz53Zp3f/y9PRU586dderUKfXo0cOtveD/yZgxo9atW6fvv/9efn5+buujQIEC2rlzp4YNG+bUOy8ACUXy5Mk1atQorV692q13gkiTJo2mTZum33//XWnTpnVp7bRp02r16tUaM2ZMotidvWrVqtq3b59Klizp7lbUtGlTHT16VF988YWhC/hKlSqlAQMGuGW4vlChQtq5c6cyZcpkeu2QIUNUuXJlJ3RlnYeHh0aNGqV+/fo5Jb+3t7fmz5+vb775RsmTJ3dKDaMyZ86ssWPH6uDBgypcuLChNYn1eQEAAAAAAAkXA/MAAAAAACRBo0ePjjc77g0ZMkTz5893+E7D2bJl06JFizR27NgEt1MljOvVq1e8GErLnDmzpkyZosOHD6to0aJu6aFixYo6fvy4evTo4fJh5GTJkqldu3Y6ffq0Zs6cqZw5c7q0Pmzz8PDQJ598oj///FNt2rRxae20adPqp59+0smTJ1WxYkWX1gYSgvr16+vPP//UoEGDXDo07uXlpT59+ujChQvq2rWry+r+l4eHh/r27as///xTrVu3dlsfjlKwYEHt379fgwYNko+Pj8vr169fXwcPHtSyZcsMDzdLf9314JtvvtHVq1f15Zdf2jW8bo/WrVtr//79ypo1q13ra9SooV27dmnLli2qV6+eS+7YkC5dOq1cuVIff/yxU+t4eHhowIAB2rdvn0qUKOHUWi+TIUMGjRw5UhcvXlSfPn1MDe4n5ucFAAAAAAAkTAzMAwAAAACQBCVLlkzz5s3T/8fefUdHVX1/H/+kQQghhNA7AekQpBMB6R2UXgQEKdIRBAQRJahfQQFBpBdp0pWidJBipPfee2+hJSGQMs8fPvBTmZtMkplJMnm/1nItufvec/ZMMjczc/Y5p3Tp0gmdiiSpdevWOn78uBo0aBDvtjw8PPTpp5/q9OnTat68uRWyQ2LWsmVLHTx4ULt371bnzp2VNWtWu/bv5+enadOm6cKFC+ratWuCr5rt6empqVOn6vjx42revLlFK8rGR8aMGTVw4EBduHBBCxcuVIECBWzaH+IvZ86cWrJkiY4ePar333/fpqvWFixYUD/++KOuXLmivn37MnkJiIaHh4e+/vprXb58WZ999plNV3pPnz69Bg8erIsXL2rChAl2X1XeSO7cubV06VLt27dPbdq0scs9o3Dhwpo0aZKKFCli1Xbd3Nz09ddf6/z58+rSpYtSpEhh1fb/K02aNOrWrZuOHTumtWvXqkyZMnFuy9vbW59//rmuXLmi2bNnq0KFClbM9P/4+vrql19+0dKlS5UmTZp4t1etWjWtW7dOJ0+eVI8ePZQuXTorZPlvL3fSOXXqlFU+t1iqVKlSOnjwoBYtWqSCBQvavL8yZcpo1qxZunr1qgYNGhSv3Wkc+ecCAAAAAACSFieTyWRK6CQAAAAAAEgo27ZtU7Vq1Sw6t0OHDpozZ45tE7KzW7duqUKFCrp69WqM586ePVsdO3a0eU67d+/WmDFj9Pvvv+vFixcWX+fn56euXbuqffv2Sps2reF5HTt21Ny5c2NsL3fu3Lp8+bLF/f9T1apVtX379hjPq1KlirZt2xanPmISEBCgESNGWHSurb4eis3ra+vWrapatapV+j1x4oQ2bdqkbdu26ciRI7py5YpVH2Px4sX1zjvvqHHjxvEqSLOHa9euac6cOVq0aJFOnTpllTbfeOMN1axZU40bN1aNGjWsWtB4+fJl+fr6WnSuve5Jju7evXv69ddftXTpUgUGBioiIiJe7b3xxhtq3LixmjRpIn9/f7usKPtPly9ftvhvdceOHZUnTx6b5mMvjx490vjx4y0+v2rVqla75yaE5HCvCAsL09q1a7VkyRKtW7dOT58+jVd7GTJkUIMGDdS0aVPVrl3brivZx9WtW7e0dOlS/frrr9qxY4eioqLi3WaGDBlUqlQpvf3222rQoIHdVu2+f/++fv75Z/388886ePCgVd6X5MiRQzVq1NA777yj+vXr2/Rnev78eS1atEgbNmzQ3r17FR4eHue2/P399eGHH6pt27Y2nbT14sULrVmzRitWrNCWLVt048aNOLeVLl06vffee+rTp49dCtajYzKZtH37ds2ePVu///67Hj58GO823dzcVKFCBdWpU0ctWrSw6QRIR/25AAAAAACAxI+CeQAAAAAAkCg9fPhQGzduVGBgoI4dO6aLFy/q4cOHCgsLk7u7u3LmzCk/Pz/VqFFDderUUe7cuRM6ZSRST58+1bFjx3TixAlduXJF165d07Vr13Tjxg09ePBAjx8/flUk7OrqqlSpUilVqlRKly6dcuTIoVy5cumNN95QmTJlVKZMmUSzEm9s3bp1S9u2bdPBgwd1/vx5nT9/Xg8ePFBwcLBCQ0Ml/V0w5e7urrRp0ypdunTKnDmzcufOrbx586p48eIqWbKk3Vfxh/2EhoZq79692r17t86cOaNLly7p6tWrevLkiUJDQ/X8+XOlTJlSqVKlUpo0aZQ9e3blyZNHefPmVZkyZVS+fHllyZIloR8G4HAiIyN19OhR7dq1S8eOHdOlS5d0+fJlPXz4UCEhIXr27JlcXV3l4eGh1KlTK3PmzMqTJ4/y5MmjN998U+XLl1f+/PntPoHFmp48eaK9e/dqz549r+5P165d09OnTxUSEqLnz5+/OtfDw0Np0qRRtmzZVLx4cRUvXlx+fn4qXrx4ovgbFhQUpO3bt2vfvn06d+6czp8/r7t37yokJEQhISGKioqSm5ubUqZMKS8vL/n4+ChTpkzKlSuXfH19VaxYMb355psJNuEnJCREe/fu1YEDB3Ty5EldunRJd+/effWzCA4OVmRkpFKmTKn06dMrV65cKlq0qMqXL686deooe/bsCZL3uXPntG/fPh06dEgXLlzQlStX9Pjx41c5h4aGytXVVZ6ensqWLZvy5s2rUqVKqUqVKqpUqVKi3CUlKipKR44c0Z9//qmTJ0/q/Pnzunz5sp4+farg4GCFhYXJ1dVVbm5u8vDwULp06ZQ+fXplz55duXPnVoECBVSiRAn5+fnFaxX5+HDEnwsAAAAAAEicKJgHAAAAAAAAAAAAAAAAAAAAADgk54ROAAAAAAAAAAAAAAAAAAAAAAAAW6BgHgAAAAAAAAAAAAAAAAAAAADgkCiYBwAAAAAAAAAAAAAAAAAAAAA4JArmAQAAAAAAAAAAAAAAAAAAAAAOiYJ5AAAAAAAAAAAAAAAAAAAAAIBDomAeAAAAAAAAAAAAAAAAAAAAAOCQKJgHAAAAAAAAAAAAAAAAAAAAADgkCuYBAAAAAAAAAAAAAAAAAAAAAA6JgnkAAAAAAAAAAAAAAAAAAAAAgEOiYB4AAAAAAAAAAAAAAAAAAAAA4JAomAcAAAAAAAAAAAAAAAAAAAAAOCQK5gEAAAAAAAAAAAAAAAAAAAAADomCeQAAAAAAAAAAAAAAAAAAAACAQ6JgHgAAAAAAAAAAAAAAAAAAAADgkCiYBwAAAAAAAAAAAAAAAAAAAAA4JArmAQAAAAAAAAAAAAAAAAAAAAAOiYJ5AAAAAAAAAAAAAAAAAAAAAIBDomAeAAAAAAAAAAAAAAAAAAAAAOCQKJgHAAAAAAAAAAAAAAAAAAAAADgkCuYBAAAAAAAAAAAAAAAAAAAAAA6JgnkAAAAAAAAAAAAAAAAAAAAAgEOiYB4AAAAAAAAAAAAAAAAAAAAA4JAomAcAAAAAAAAAAAAAAAAAAAAAOCQK5gEAAAAAAAAAAAAAAAAAAAAADomCeQAAAAAAAAAAAAAAAAAAAACAQ6JgHgAAAAAAAAAAAAAAAAAAAADgkCiYBwAAAAAAAAAAAAAAAAAAAAA4JArmAQAAAAAAAAAAAAAAAAAAAAAOiYJ5AAAAAAAAAAAAAAAAAAAAAIBDomAeAAAAAAAAAAAAAAAAAAAAAOCQKJgHAAAAAAAAAAAAAAAAAAAAADgkCuYBAAAAAAAAAAAAAAAAAAAAAA6JgnkAAAAAAAAAAAAAAAAAAAAAgEOiYB4AAAAAAAAAAAAAAAAAAAAA4JAomAcAAAAAAAAAAAAAAAAAAAAAOCQK5gEAAAAAAAAAAAAAAAAAAAAADomCeQAAAAAAAAAAAAAAAAAAAACAQ6JgHgAAAAAAAAAAAAAAAAAAAADgkCiYBwAAAAAAAAAAAAAAAAAAAAA4JArmAQAAAAAAAAAAAAAAAAAAAAAOiYJ5AAAAAAAAAAAAAAAAAAAAAIBDomAeAAAAAAAAAAAAAAAAAAAAAOCQKJgHAAAAAAAAAAAAAAAAAAAAADgkCuYBAAAAAAAAAAAAAAAAAAAAAA6JgnkAAAAAAAAAAAAAAAAAAAAAgEOiYB4AAAAAAAAAAAAAAAAAAAAA4JAomAcAAAAAAAAAAAAAAAAAAAAAOCQK5gEAAAAAAAAAAAAAAAAAAAAADomCeQAAAAAAAAAAAAAAAAAAAACAQ6JgHgAAAAAAAAAAAAAAAAAAAADgkCiYBwAAAAAAAAAAAAAAAAAAAAA4JArmAQAAAAAAAAAAAAAAAAAAAAAOiYJ5AAAAAAAAAAAAAAAAAAAAAIBDomAeAAAAAAAAAAAAAAAAAAAAAOCQKJgHAAAAAAAAAAAAAAAAAAAAADgkCuYBAAAAAAAAAAAAAAAAAAAAAA6JgnkAAAAAAAAAAAAAAAAAAAAAgEOiYB4AAAAAAAAAAAAAAAAAAAAA4JAomAcAAAAAAAAAAAAAAAAAAAAAOCQK5gEAAAAAAAAAAAAAAAAAAAAADomCeQAAAAAAAAAAAAAAAAAAAACAQ6JgHgAAAAAAAAAAAAAAAAAAAADgkCiYBwAAAAAAAAAAAAAAAAAAAAA4JArmAQAAAAAAAAAAAAAAAAAAAAAOiYJ5AAAAAAAAAAAAAAAAAAAAAIBDomAeAAAAAAAAAAAAAAAAAAAAAOCQKJgHAAAAAAAAAAAAAAAAAAAAADgkCuYBAAAAAAAAAAAAAAAAAAAAAA6JgnkAAAAAAAAAAAAAAAAAAAAAgEOiYB4AAAAAAAAAAAAAAAAAAAAA4JAomAcAAAAAAAAAAAAAAAAAAAAAOCQK5gEAAAAAAAAAAAAAAAAAAAAADomCeQAAAAAAAAAAAAAAAAAAAACAQ6JgHgAAAAAAAAAAAAAAAAAAAADgkCiYBwAAAAAAAAAAAAAAAAAAAAA4JArmAQAAAAAAAAAAAAAAAAAAAAAOiYJ5AAAAAAAAAAAAAAAAAAAAAIBDomAeAAAAAAAAAAAAAAAAAAAAAOCQKJgHAAAAAAAAAAAAAAAAAAAAADgkCuYBAAAAAAAAAAAAAAAAAAAAAA6JgnkAAAAAAAAAAAAAAAAAAAAAgEOiYB4AAAAAAAAAAAAAAAAAAAAA4JAomAcAAAAAAAAAAAAAAAAAAAAAOCQK5gEAAAAAAAAAAAAAAAAAAAAADomCeQAAAAAAAAAAAAAAAAAAAACAQ6JgHgAAAAAAAAAAAAAAAAAAAADgkCiYBwAAAAAAAAAAAAAAAAAAAAA4JArmAQAAAAAAAAAAAAAAAAAAAAAOiYJ5AAAAAAAAAAAAAAAAAAAAAIBDomAeAAAAAAAAAAAAAAAAAAAAAOCQKJgHAAAAAAAAAAAAAAAAAAAAADgkCuYBAAAAAAAAAAAAAAAAAAAAAA6JgnkAAAAAAAAAAAAAAAAAAAAAgEOiYB4AAAAAAAAAAAAAAAAAAAAA4JAomAcAAAAAAAAAAAAAAAAAAAAAOCQK5gEAAAAAAAAAAAAAAAAAAAAADomCeQAAAAAAAAAAAAAAAAAAAACAQ6JgHgAAAAAAAAAAAAAAAAAAAADgkCiYBwAAAAAAAAAAAAAAAAAAAAA4JArmAQAAAAAAAAAAAAAAAAAAAAAOiYJ5AAAAAAAAAAAAAAAAAAAAAIBDomAeAAAAAAAAAAAAAAAAAAAAAOCQKJgHAAAAAAAAAAAAAAAAAAAAADgkCuYBAAAAAAAAAAAAAAAAAAAAAA6JgnkAAAAAAAAAAAAAAAAAAAAAgEOiYB4AAAAAAAAAAAAAAAAAAAAA4JAomAcAAAAAAAAAAAAAAAAAAAAAOCQK5gEAAAAAAAAAAAAAAAAAAAAADomCeQAAAAAAAAAAAAAAAAAAAACAQ6JgHgAAAAAAAAAAAAAAAAAAAADgkCiYBwAAAAAAAAAAAAAAAAAAAAA4JArmAQAAAAAAAAAAAAAAAAAAAAAOiYJ5AAAAAAAAAAAAAAAAAAAAAIBDomAeAAAAAAAAAAAAAAAAAAAAAOCQKJgHAAAAAAAAAAAAAAAAAAAAADgkCuYBAAAAAAAAAAAAAAAAAAAAAA6JgnkAAAAAAAAAAAAAAAAAAAAAgEOiYB4AAAAAAAAAAAAAAAAAAAAA4JAomAcAAAAAAAAAAAAAAAAAAAAAOCQK5gEAAAAAAAAAAAAAAAAAAAAADomCeQAAAAAAAAAAAAAAAAAAAACAQ6JgHgAAAAAAAAAAAAAAAAAAAADgkCiYBwAAAAAAAAAAAAAAAAAAAAA4JArmAQAAAAAAAAAAAAAAAAAAAAAOiYJ5AAAAAAAAAAAAAAAAAAAAAIBDomAeAAAAAAAAAAAAAAAAAAAAAOCQKJgHAAAAAAAAAAAAAAAAAAAAADgkCuYBAAAAAAAAAAAAAAAAAAAAAA6JgnkAAAAAAAAAAAAAAAAAAAAAgEOiYB4AAAAAAAAAAAAAAAAAAAAA4JAomAcAAAAAAAAAAAAAAAAAAAAAOCQK5gEAAAAAAAAAAAAAAAAAAAAADsk1oRNwVCaTSVFRUYqMjFRUVFRCpwMAAAAAAAAAAAAAAAAAAAAAiZKzs7NcXFzk7OwsJycnq7ZNwbyVmEwmPXv2TMHBwQoJCVFYWFhCpwQAAAAAAAAAAAAAAAAAAAAASYq7u7tSp04tT09PpUqVKt4F9E4mk8lkpdySpcjISN27d0+PHz9WVFSUXFxclDp1anl4eMjFxcVmMx0AAAAAAAAAAAAAAAAAAAAAIKkzmUyKiopSZGSkIiMjFRoaqpCQEEVGRsrZ2Vlp06ZVxowZ5eLiEqf2KZiPhydPnuj27dsymUzy8fGRp6en3N3dKY4HAAAAAAAAAAAAAAAAAAAAgDgymUwKCwtTcHCwgoKC5OTkpCxZssjLyyvWbVEwH0ePHj3SrVu3lCZNGmXOnFlubm4JnRIAAAAAAAAAAAAAAAAAAAAAOJTw8HDduXNHT58+VdasWeXt7R2r6ymYj4MnT57oxo0bSpcunTJnzsyK8gAAAAAAAAAAAAAAAAAAAABgIyaTSXfu3NHDhw+VPXv2WK0072zDvBxSZGSkbt++/WpleYrlAQAAAAAAAAAAAAAAAAAAAMB2nJyclDlzZqVJk0a3b99WZGSkxddSMB9L9+7dk8lkolgeAAAAAAAAAAAAAAAAAAAAAOzkZdG8yWTSvXv3LL6OgvlYMJlMevz4sXx8fOTm5pbQ6QAAAAAAAAAAAAAAAAAAAABAsuHm5iYfHx89fvxYJpPJomsomI+FZ8+eKSoqSp6engmdCgAAAAAAAAAAAAAAAAAAAAAkO56enoqKitKzZ88sOp+C+VgIDg6Wi4uL3N3dEzoVAAAAAAAAAAAAAAAAAAAAAEh23N3d5eLiouDgYIvOp2A+FkJCQpQ6dWo5OTkldCoAAAAAAAAAAAAAAAAAAAAAkOw4OTkpderUCgkJseh8CuYtZDKZFBYWJg8Pj4ROBQAAAAAAAAAAAAAAAAAAAACSLQ8PD4WFhclkMsV4LgXzFoqKipIkubi4JHAmAAAAAAAAAAAAAAAAAAAAAJB8vazpflnjHR0K5i0UGRkpiYJ5AAAAAAAAAAAAAAAAAAAAAEhIL2u6X9Z4R4eCeQu9nH3g7MxTBgAAAAAAAAAAAAAAAAAAAAAJ5WVNNyvM24CTk1NCpwAAAAAAAAAAAAAAAAAAAAAAyVZsaropmAcAAAAAAAAAAAAAAAAAAAAAOCQK5gEAAAAAAAAAAAAAAAAAAAAADomCeQAAAAAAAAAAAAAAAAAAAACAQ6JgHgAAAAAAAAAAAAAAAAAAAADgkCiYBwAAAAAAAAAAAAAAAAAAAAA4JArmAQAAAAAAAAAAAAAAAAAAAAAOiYJ5AAAAAAAAAAAAAAAAAAAAAIBDomAeAAAAAAAAAAAAAAAAAAAAAOCQKJgHAAAAAAAAAAAAAAAAAAAAADgkCuYBAAAAAAAAAAAAAAAAAAAAAA6JgnkAAAAAAAAAAAAAAAAAAAAAgEOiYB4AAAAAAAAAAAAAAAAAAAAA4JBcEzoBmJdnyJqETgFJxOVRDRI6BQAAAABIkq4PCUzoFJBE5BhVOaFTAAAAAICEE5A2oTNAUhHwOKEzAAAAyVhERISuXLmiixcv6tq1awoODlZISIhevHghk8kkZ2dn+fj4KGPGjPL19VXRokWVOnXqhE4bgJ1QMA8AABKNgIAAjRgxwuLznZ2d5e3trXTp0ildunQqUqSIKlSooAoVKujNN9+Uk5OT1XPs2LGj5s6d+9rx4cOHKyAgwOr9AQAAAAAAAAAAAABso1WrVlq6dOlrx52cnHTq1CkVLFjQLnmYTCYVKlRIZ8+efS2WM2dOXbp0SS4uLnbJ5Z+2bdumatWqvXY8d+7cunz5st3zAf7r0KFDWrlypQIDA7Vnzx6FhoZafK2Tk5Py5cunatWqqVatWqpRo4Z8fHxsmC3MWbx4sdq0afPa8SpVqmjbtm32TwgOi4J5AACQZEVFRSkoKEhBQUGSpP3792vevHmSpIIFC6pXr17q0KGDvLy8EjJNAAAAAAAAAAAAAEAi1KdPH7MF8yaTSRMnTtSPP/5olzw2btxotlhekrp3754gxfJAYvXkyRNNnz5d06ZN0/nz5+Pcjslk0vnz53X+/HnNmDFDrq6uqlq1qlq3bq1mzZrJ29vbekkDSHDOCZ0AAACALZw5c0Z9+/ZV3rx5tWzZsoROBwAAAAAAAAAAAACQyFSqVEklS5Y0G5s7d66ePn1qlzyMCvNTpEihLl262CUHILF79uyZAgIClDNnTg0aNChexfLmREREaPPmzerSpYuyZs2q9957T3/88YdMJpNV+wGQMCiYBwAADu3Bgwdq2bKl2rVrp7CwsIROBwAAAAAAAAAAAACQiPTp08fs8adPn2rOnDk27//ixYtat26d2ViLFi2UKVMmm+cAJHarV69WoUKFNGLECD158sTm/YWFhWnRokWqWbOmypUrZ/P+ANgeBfMAACBZWLBggRo2bKgXL14kdCoAAAAAAAAAAAAAgESiTZs2Sp8+vdnYxIkTbb669KRJkxQVFWU21qtXL5v2Dfs7ffq0GjZsKE9PT3l7e+u9997TrVu3EjqtROv58+fq06ePGjVqpKtXryZIDteuXUuQfmGZefPmqUiRIkqZMqXy5s2r77//nl0BYJZrQicAAABgiZYtW8rX1/dfx4KDg/X06VNduHBBR44cUXBwcLRt/PHHH+rdu7emT59uy1QBAAAAAAAAAAAAAEmEu7u7unbtqlGjRr0WO3v2rDZu3Kg6derYpO/Q0FDNnj3bbKxkyZLy9/e3Sb9IGJcvX1bFihUVFBT06tiiRYu0e/duHTp0SGnTpk3A7BKfBw8e6J133tHOnTstviZlypQqXry48uXLpyxZssjT01Ourn+XyYaFhenhw4e6ceOG9u/frzt37tgqddjJhAkT9NFHH73696VLlzRgwADduHFDY8eOTcDMkBhRMA8AAJKEDz74QHXr1jWMR0VFafPmzfrhhx+0du1aw/NmzJihli1bqmbNmrZIEwAAAAAAAAAAAACQxPTs2VOjR49WZGTka7EJEybYrGD+559/1sOHD83GWF3e8YwZM+ZfxfIvXbp0STNmzNDAgQMTIKvE6fr166pZs6bOnDkT47np0qVTq1at1LJlS/n7+8vd3d2iPq5du6bdu3drzZo1Wrt2re7duxfftGFHERERGj58uNnY+PHjNXjwYGXKlMnOWSExc07oBAAAAKzB2dlZtWvX1po1azR9+nQ5Oxu/zfn000/tmBkAAAAAAAAAAAAAIDHLmTOnGjdubDa2bt06nT9/3ib9Tpw40ezxdOnS6b333rNJn0g4Z8+eNYzZ6ncsKbp//75q1aoVY7F8unTpNHr0aF29elVTpkxRtWrVLC6Wl/5+3bdo0UJz5szR7du3FRgYqA8++ECpU6eO70OAHdy9e1ePHj0yG4uKitLFixftmxASPQrmAQCAw+natau++eYbw/j+/ft18OBBO2YEAAAAAAAAAAAAAEjM+vTpY/a4yWTSpEmTrN7f9u3bdezYMbOxTp06KVWqVFbvEwkrf/78hrECBQrYMZPEKywsTPXq1dPp06ejPa9ly5Y6c+aMBg4cKE9Pz3j36+zsrEqVKumnn37SzZs3NXnyZOXNmzfe7cJ2MmXKpLRp05qNubi4KF++fHbOCIkdBfMAAMAhDRgwINoPmytXrrRfMgAAAAAAAAAAAACARK1KlSry8/MzG5s9e7ZCQkKs2p/R6vJOTk7q0aOHVftC4jBgwAB5e3u/djxPnjzq3Lmz/RNKhHr37q39+/cbxl1cXDRx4kQtWbJEGTNmtEkOXl5e6tGjh86cOaOffvpJb7zxhk36Qfy4uroqICDAbKxPnz42+/1A0kXBPAAADoBthF7n6uqqdu3aGcZ37txpx2wAAAAAAAAAAAAAwLE5wri10Srzjx8/1rx586zWz/Xr1w0Xeatbty4rIzuovHnzaseOHapXr548PDzk5eWlVq1a6a+//jJcKdsS9+/f15MnT6yYacJYsmSJZs2aZRhPmTKlfv31V/Xq1csu+bi6uuqDDz5QYGCgXfpD7PXr10+zZs1SoUKF5Obmpjx58ui7777T2LFjEzo1h3LhwoWETsEqKJgHACCJ++STT6z6wdyRVKpUyTB27tw5O2YCAAAAAAAAAAAAAI7LUcat27ZtKx8fH7MxoxXh42LKlCmKiIgwG7NXMTASRpEiRbR27VqFhITo8ePHWrx4sbJnzx7n9u7evatq1aopKCjIilna3+PHj9WvXz/DuLOzsxYsWKB3333Xfkn9f05OTnbvE5br1KmTTp06pRcvXujSpUsaNGiQnJ0pjbaWSZMm6X//+19Cp2EV/FYAAJCE9e/fX6NHj07oNBKtLFmyGMbu379vx0wAAAAAAAAAAAAAwDE50rh1qlSp1KVLF7OxkydP6o8//oh3H8+fP9eMGTPMxvLmzat69erFuw8kD7du3VKVKlV0/PjxhE4l3kaMGKHbt28bxkeOHKlmzZrZMSMA48aNU+/evRUVFZXQqVgFBfMAACRBJpNJvXr10vjx4xM6lUQtuhmjL168sGMmAAAAAAAAAAAAAOBYHHXcumfPnnJxcTEbmzBhQrzbX7Jkie7du2c21qNHD1ZGhkWuX7+uKlWq6PTp0wmdSrzdv39f06ZNM4zXrl1bgwYNsmNGAL799lt9/PHHCZ2GVfHXFQCAJMZkMqlbt26aPHlyQqeS6EU3+9jLy8uOmQAAAAAAAAAAAACA43DkcevcuXOrUaNGZmOrV6/WpUuX4tX+xIkTzR5PlSqVOnXqFK+2kTxcuXJFVapU0blz5xI6FauYOHGiQkNDzcbc3d01ZcoUOTk52TkrIPn66quvNGTIkIROw+pcEzoBAABguaioKHXq1Elz585N6FSShB07dhjGMmfObMdMAAAAAMcWGRmpwMBAHTp0SJGRkcqRI4feeust5cqVK6FTs5kjR47owIEDunv3rtzd3ZUlSxaVLFlSBQsWTOjUAAAAAAAAbCo5jFv37dtXK1eufO14VFSUJk+erNGjR8ep3T179mjfvn1mY61bt5aPj0+c2kXycfHiRVWvXl1XrlxJ6FSswmQyRXsv6dWrl/LmzWvHjIDk7YsvvtBXX32V0GnYBAXzABzWlStXdOLECV25ckVPnjxReHi4UqVKpYwZM+qNN95QqVKl5O7ubvV+g4KCdPjwYV26dEkPHz7Us2fP5O7urrRp0ypXrlwqWrSocubMafV+LRUSEqLAwECdOnVKz549k4+Pj4oWLaqyZcvG+vmIjIzU0aNHdfjwYd27d0/Ozs7KkiWLChQooLJlyzK708oiIyPVoUMHLViwIEH6f/r0qQ4ePKjz588rKChIz58/l4eHh7Jly6bChQurePHiiWprOJPJpIULFxrGS5cubbdczp49qz179ujmzZtydXVV5syZVbhwYZUqVcrqr5PHjx9r//79unTpkh49eqTw8HD5+PgoS5YsKlOmjLJnz27V/gAAAOB4tm3bpmrVqr12PHfu3Lp8+fJrx5cuXapPP/1UFy9efC3m7++vgIAA1a5d+7VYQECARowY8drxDh06aM6cObHOe/z48erfv3+c2qtataq2b9/+2vHZs2erY8eOr/797NkzTZs2TRMmTDBcSSxfvnzq3bu3evbsqRQpUsTqMQAAAAAAHA/j1uYxbp10JZdx62rVqqlYsWI6fvz4a7FZs2ZpxIgR8vDwiHW7RqvLS38XBsdWWFiYDh48qHPnzunevXt69uyZUqVKpcyZM6tgwYIqWbKk3NzcYt2uvd2+fVtHjx7V5cuX9ejRIz1//lypUqWSj4+PcufOrWLFitl9UbyoqCidPHlSZ8+e1fXr1xUcHCyTyaTUqVMrW7ZsKlSokIoVK2bXOolz586pevXqun79ut36tLVdu3aZ/d5ZklxdXdWvXz+75pMQbt68qU2bNunmzZvy9vZW0aJFVb58eaVMmTJW7YSGhmrfvn26c+eO7t+/r0ePHil16tSv/sb6+fnJ1dV+JcNnz57VqVOndO3aNT19+lTh4eHKmDGj8uXLp/z588vX19duucRVYrzHXr16Vbt27dLVq1cl/b1gaIECBVSuXLl434+GDBmib7/91hppJkoUzANwKMeOHdPMmTO1YsUKXbt2Ldpz3d3d5e/vrxo1aqhZs2YqVKhQnPu9cuWKfvrpJy1fvlwnTpyQyWSK9vxs2bKpfv36atOmjapXrx7nfiUZfri/dOmS8uTJ8+rfV69e1TfffKP58+eb3cYobdq0ateunT777DNlzZo12j6fPn2qMWPGaMaMGbp165bZc7JkyaIPPvhAQ4cOlaenp+UPSMZFE+a4ubnJ29v71X85c+ZUuXLlVL58eZUpUybWff9Xx44dzc5kHT58uAICAmLdXr9+/fTDDz/Eur2IiAi1bdtWS5cuNRsfMWKERc/Zf4s9YvL8+XPNnz9f8+bN086dOxUZGWl4rre3t5o0aaI+ffqoZMmSFvdhK0uXLtXJkycN4/F97cUkIiJCP//8s8aOHWv2SxTp79dJhw4dNGTIEHl7e8e5r6ioKC1atEjTp09XYGBgtPegHDlyqFmzZmrbtq3Kli0b5z4BAACA8PBwffjhh9EWo+/atUt16tRR69atNXnyZKVLl85+CVrZtm3b1LlzZ7MTA/7pwoUL6t+/vyZMmKBff/01UXw+AgAAAADYF+PW/4dxa8atzUkq49a9e/dW9+7dXzv+8OFDLViwQF27do1Ve3fv3jV87sqXL2/xom+RkZH65ZdfNGfOHG3ZskUvXrwwPNfDw0MNGzZUz549VaVKlVjla2snTpzQnDlztGLFCl24cCHG8/PmzauGDRuqXbt2Nh3rXr9+vebNm6e1a9fq8ePH0Z7r4+OjKlWqqE6dOmratKkyZswY7fmXL182LBKO6Z59+vRpVa9e3fB+Z2nxsclk0vnz51WoUCGzr6W8efPq7NmzcnFxsai9/7p48aIKFChgtu3ixYvryJEj//qbsX79esO2ateurRw5csQpj4Ri6eIs0t/3hEGDBmnBggWvPV9eXl7q1q2bhg4dGm09SVhYmKZPn64VK1Zo586dMd4P3nnnHfXo0UNvv/12rB6XpbZv3665c+fq999/1/3796M9N1OmTKpTp468vLzi3J+1F+aR7HuPjU3+K1as0OjRo7Vr1y6zbaVPn15t27bVZ599pkyZMsU6lwEDBuj77783G5s7d65Fu8rE9X2JvSSeZWABIB4uX76sJk2ayM/PTxMmTIjxSwfp7zcMW7du1bBhw1S4cGFVrlxZ586di1W/169f1/vvv698+fLpyy+/1PHjx2N8Ayv9PTNw5syZqlGjhooXL65Vq1bFqt/YMJlMGjt2rAoXLqxp06aZ/dJB+ntV6kmTJqlgwYJatGiRYXvbtm1TwYIF9eWXXxq+CZf+nv07cuRIFShQQH/99Ve8H4eR8PBw3bt3T+fOndO+ffu0fPlyDRkyRNWqVZOPj49atWqlwMBAm/VvD+Hh4WrVqpXhB2dbWbx4sfLmzauuXbsqMDAw2i8dJOnRo0eaPXu2SpUqpbZt28b4xteWLl++rN69exvGPTw81Lx5c5v1f+TIEZUrV04ffPCBYbG89Pfr5Ntvv1W+fPm0evXqOPV1+vRp+fv7q127dvrzzz9jvAddv35dP/zwg8qVK6cKFSpozZo1ceoXAAAAyVtERISaNm1q8RfOixcvVtmyZXX27FnbJmYjEyZMUM2aNWMslv+nS5cuqVKlSrznBgAAAIBkhHFrY4xbM24dVwk5bt2+fXvDBSB+/PHHWLc3ffp0w8JLS1eX37Rpk4oUKaLWrVtr/fr10RZySn+vOL106VJVrVpVdevWNVzJ255OnTqlRo0aqVixYhozZoxFxfLS34XYEyZMULly5VSxYkX9+eefVs1r+/btevPNN1WvXj0tWrQoxmJ56e/dPFasWKHu3bsrW7ZsatOmTYw/k7g4ceKEqlatGu39LjbeeOMNvffee2ZjFy9ejPb+G5OxY8cavk4HDx782gSr6O6NtqzrSGg7d+5UsWLFNG/ePLPP15MnTzR69GgVLFjQ8O/z9OnTlS9fPn300Ufatm2bRfeDxYsXq0qVKmrUqJGuXLlilcci/f14KlSooKpVq2r27NkW3Xvv3r2r+fPna9KkSVbLI74S4z328uXLqlGjhpo2bWpYLC9JDx480IQJE5QvXz79/PPPseqjb9++hsXyjoSCeQBJ3sKFC1WsWDGtXLkyXu389ddfOnHihMXnz5w5U4UKFdL8+fNj/EAWnePHj6tx48Z65513dOfOnTi3Y87Tp0/VqFEjDRw40PALB3PXvPfee2b/CI4fP161atWK1RvwW7duqU6dOtq8ebPF11hLeHi4li5dqrffflulSpXSgQMH7J5DfD1//lzNmjXT8uXL7dbns2fP1K5dO7Vp00Y3b96MUxsLFy5UqVKldOTIEStnF7Pt27frrbfeivbNd58+fZQmTRqb9P/LL7/I399fhw4dsviaoKAgvfvuu5oyZUqs+jpy5IgqV66svXv3xjZNSdKePXvUsGFDLVmyJE7XAwAAIPnq1q1brCd93rp1SylSpLBRRrYzduxYffTRR3H67B8aGqo2bdro9OnTNsgMAAAAAJCYMG5tjHFrxq3jIjGMW3t4eKhTp05mY8eOHdO2bdssbisiIkJTp041G8uYMaNatmwZ7fVRUVEaNGiQateuHedFKTZs2KBSpUrpjz/+iNP18RUVFaVvvvlGJUqUiPOCci/t3LlTVapUUefOnfX06dN4tRUZGalBgwapatWq8apxiIiI0OLFiy2+z1nq6NGjqlatmtXvzcOGDTNcRX7kyJEWTbz6r/v372v27NlmY76+vmrduvVrx/fv32/YXmLbFcFatm7dqpo1a+revXsxnnv37l01btxYw4YNe3UsPDxcHTp0ULdu3eJ8f1y9erVKly4dq9oWcyIiIvTJJ5+oUqVK2rNnT7zaSkiJ9R4bGBioMmXKaMuWLRZfExwcrPbt22v48OExnmsymdS9e/c4TQJLiiiYB5CkjRkzRm3btlVISIjd+oyIiNCHH36orl27WrXf33//3SpvRF66e/euKleuHOeV7AYMGKAVK1a8+nffvn3Vv39/RURExLqt0NBQtWzZMs5v0qzh0KFD8vf316hRoxQVFZVgecRGWFiYGjdurN9//91ufYaEhKhevXpasGBBvNu6du2aqlevrmPHjlkhM/OCg4N1/fp1/fXXXxo9erQqVqwY46zqnDlz6rPPPrNJPkuXLlXr1q317NmzWF8bFRWlPn36mN2ay5xnz56padOmVlnJPzw8PN5tAAAAIPmYMWOGfvrpp1hfN2LEiH9twZ4UrFixQoMGDYpXG0+fPlWbNm2slBEAAAAAIDFi3NoY49b/xri1ZRLTuHWvXr3k7Gy+xC42BYbLly/XjRs3zMa6dOmilClTGl4bGRmptm3basyYMRb3Z+Thw4dq2LBhrIovrSEkJETvvvuuPvvsM6uOT//000/y9/fXpUuX4nR9eHi4WrRoYZXn1hYOHjyoatWqWVRYHVsFChRQq1atzMZOnjz5r3uvpSZOnGhYLzFw4MDXCvRv376t4OBgs+f7+Pgob968sc4hsXs5QS22dSVBQUGv/r9Lly6aN29evHN58OCBatSoEeeV5kNDQ/XOO+9o9OjRcZpgkVgk1ntsYGCg6tatqwcPHsTp+i+//DLav6NRUVHq0qWLpk2bFtcUkxwK5gEkWT/99FO8B61jKzIyUm3atNGMGTNs0v6NGzdUtWpV7du3L95tNW7cON6re3fu3Fn379/Xp59+Gu+ZZA8fPlS3bt3i1UZ8hYeH69NPP1Xr1q3jtbqCPbx48UKNGjXS+vXr7dpv165dLS7YtkRQUJCaNGmiJ0+exLutevXqycnJ6V//pUmTRjlz5lTlypX1ySefaOfOndG24e7uruXLl9tkdfndu3erQ4cO8frdioyM1HvvvaewsLAYz500aZIuXrwY574AAACAuDh//rw++uijV/+uWLGi5s+fr3PnzunRo0favXu3evfuLQ8Pj39dV7JkSfXv39/e6cbbb7/99q8v+jNkyKCBAwdq+/btun79uh4+fKjjx49rzJgxypIli2E7hw8f1rp16+yRMgAAAADAzhi3jh7j1q9j3DpmiWnc2tfXVw0bNjQbW7Vqla5evWpROxMnTjR73MXFRd27d4/22mHDhmnx4sUW9WOJsLAwtWjRwuLc4yskJER169aN96ryRk6cOKHKlSvHafy8S5cucSoMt4cDBw6oRo0a/yqUtrZhw4YZTgj55ptvYtVWaGioJk2aZDaWKVMms7s1RPczy5cvX6z6TwqCg4PVvHnzWN+LsmXLplGjRr36d1wL3M15+PBhnN7HhIeHq2nTpg7xvXdivMdeuHBBTZo0ifeOFR9++KHhZK2OHTvGaXGkpMw1oRMAgLg4cuSIevToEe05GTNmVOvWrVW/fn298cYbypQpk8LDw3Xjxg3t379fGzdu1O+//x6rPyx9+vTRL7/8Eu051apVU6NGjVS5cmVlyZJFadOmVVBQkG7fvq2//vpLGzZs0ObNmw1n1j158kT16tXT/v3747Xy3j9X2E6VKpVatWqld999V35+fkqfPr1evHihI0eOaPr06Vq2bJnZNh4+fKiKFSu+ttWMl5eXunfvrpYtW6pAgQJ6+vSpjh49qvnz52vx4sWGM+FXr16t48ePq1ixYnF6TMWKFVODBg1eOx4eHq6goCDdv39f+/fv1+3bt6NtZ9myZcqQIYMmT54cpzzsISQkRKVLl1bp0qX/dXzNmjU6fvz4a+dXrFhRlSpVirHd4sWLG8YmT56sRYsWGcbfeOMNderUSZUrV5avr6/Spk2rx48f69y5c1q/fr2mTZumR48evXbdhQsXNGzYME2YMCHG/GwpTZo0WrFihcqUKWOT9jds2PCvf6dOnVrvv/++GjdurIIFCypdunS6c+eOtmzZojFjxuj8+fNm27l586bmz5+vrl27RttfdG/W3377bX388cfy8/OTj4+P7ty5o7Nnz2rbtm3asGGD2d8hAAAAICbh4eHq3Lmznj17JhcXF40fP169evWSk5PTq3PKly+v8uXLa/DgwerZs6d+//13ubi4aMaMGYbb+yYVnTp10tixY+Xt7f2v497e3ipatKi6dOmihg0b6q+//jJ7/cSJE1WvXj07ZAoAAAAAsBfGrWPGuLUxxq3NS4zj1n369NFvv/322vHIyEhNmTJFI0eOjPb6I0eOKDAw0GysYcOGypUrl+G1a9as0bfffmsYz5Ytmzp16qSqVauqQIEC8vb2VnBwsC5fvqzNmzdrypQpZndoDwoKUu/evc0+LmsymUxq1aqV4XdmkuTs7Kz69eurQYMGqlChgjJlyiRPT0/dv39fN2/e1Pbt27VmzRrt2rXLsI0bN26odu3a2r9//2vf3xmZOnVqjKt0Fy5cWK1atVKtWrWUI0cO+fj4KDg4WBcvXtTevXv122+/afv27TbZMcJogo/R70P37t2VNm3aWPVRuHBhtWzZ0mz9wYEDB7R+/XrVrVvXorZmz56t+/fvm43169dP7u7urx2PbjJA1qxZLeo3Kfn444915swZSX/XsHz44Ydq3ry58uXLpxcvXmjTpk368ccfdfDgwX9d9+OPP8rLyyvG9mvXrq26deuqUqVKyps3r1KkSKH79+9r3759mjFjhjZv3mz2umXLluncuXPKnz+/xY9lwIABr9XJ/Ff27NnVvHlz1alTR/ny5VOmTJkk/f27ffHiRe3Zs0ebNm1SYGBggk0gS6z32P/eM93c3NSmTRs1a9ZMxYoVU4YMGfTgwQMFBgZqwoQJOnDggNl2QkNDNWHCBLOPMVu2bBo8ePBr/e7YseO1c43e+/yXJe8BEhIF8wCSHJPJpM6dO+vFixdm405OTho4cKCGDRtm9s1C+vTp5efnp06dOunp06eaPHmyxo0bpzt37kTb76JFizRlyhTDeJkyZfTDDz/orbfeei2WJk0a5c6dW+XLl9eAAQN0+PBhDR48WBs3bjTb1oMHD9SiRQvt3r073gUFjRo10qRJk5QzZ87XYjVr1lTNmjW1ZMkStWvXzuy2df/90uG9997TuHHjXr2Jefn4smXLprp166pHjx5q3ry54fM5efLkOH/gL1269L9mTBo5c+aMJk2apJkzZxpuYTRlyhTVqFFDzZo1i1MutpYuXTqzj/X27dtmv3ioWbOmAgIC4tzfzZs3NWDAALOxlClTatSoUfroo4/+VQgjSZ6ensqePbuqVq2qwYMH6/333zc7K3zq1Kn65JNPlCNHjjjnGB+lS5fW3LlzVbRoUbv017BhQ02fPv21D3BeXl7Knz+/OnbsqHbt2hl+kTlp0qRoC+YjIyMNt8F8+WH2nz+rtGnTqkCBAmrYsKHGjBnz6sPQvHnz9Pz58zg8QgAAACRHN2/efLVl+cyZM9WxY0fDc3PkyKHffvtNP/zwg27cuPHaoGpS4urqqmnTppldAemf0qZNq9WrV6to0aJmV2wJDAxUVFSU4YpNAAAAAICkhXHr2GHcmnFrSyTWceuaNWuqcOHCOnXq1GuxmTNnavjw4WaLgV8yWl1eknr16mUYe/bsmTp37mx2YouTk5OGDBmigIAApUiR4l+xNGnSKGvWrPL399egQYPUu3dvzZo167U2fv/9d+3Zs0fly5c3zCG+Ro4cqTVr1hjGa9eure+//97sWL6Xl5fy5s2rSpUq6bPPPtP27ds1aNAgw90vLly4oE6dOmn58uUx5nXz5s1oV9VOmzatxowZo06dOr32fZ6np6eyZMmit956S/369dPly5c1evRozZo1y6rj7y/vjf9lVNw7ePDgOE1wGjZsmJYsWWL29+x///ufRQXzkZGR+v77783GvLy81LNnT7OxkJAQwzY9PT1j7Dcp2bhx46vJQOXKldOSJUte+3l17NhRHTp00Lx589SvXz89evRI7777rpo2bRpt261bt9bQoUPNTkZKkyaNfH191bJlS3399df6/PPPzbaxdu3af+0uG50//vgj2h1fPDw89NVXX6lnz55m743e3t7y9fVVjRo1NHToUP38889q3769RX1bU1K5x1aoUEFz585VgQIF/nXcy8tLvr6+ateunQYMGKDx48ebvX7atGn6+uuv5ebm9q/j5v6+BwQEmC2Yt/S9T2LH6AyAJGfZsmWGs6Lc3Nz0888/67vvvrNoZl2aNGk0ePBgnTt3TgMHDnztD9xLQUFB6tu3r2E77du3119//WX2Swdz3nzzTa1fv14jRox47YPcS/v374/2Q5MlBg8erFWrVpn90uGfWrVqpa+++irac9zd3bVgwQItWLDgX186/FelSpW0du1apUqVymx806ZNMSceTwULFtSECRNiXBWgf//+CgsLs3k+ScHYsWPNPhdubm769ddf1a9fP8Pf1ZfSpUunlStXqnbt2q/FwsPDE2RlhLx582rq1Knas2eP3Yrlv/zyS/3+++/RznZOmTKlFi5cqDfffNNs/OjRo9HOpL5//77hDPUePXrE+LMqW7aspk+frtOnT6t169YU7AAAACBWOnToEG2x/D999NFH+u6772ybkA2lSJFCy5cvj7FY/qW0adNqxIgRZmNPnz7VsWPHrJkeAAAAACABMW5tOcatGbe2VGIet+7Tp4/Z4/fv3492RfyHDx9qwYIFZmMFCxY0WxD90syZMw0nfUydOlXffPON4f3iJXd3d82cOVOdO3c2G//hhx+ivT4+zp07py+//NIwPnjwYK1bt87isfwqVaror7/+Uvfu3Q3PWbFihVatWhVjW19//bWCg4PNxrJmzao///xTXbp0sWgsPU+ePJo0aZJOnTqld999N8bf0cSmaNGiat68udnYX3/9pT///DPGNn799VddvHjRbCy6le+NJp1Jssnz6OrqKicnpzj9F5/dViS9uk+UKFFCGzZsMGzPyclJHTp00NGjR1WlSpVo/wZnypRJGzZs0KJFi6LdueOlYcOGqVy5cmZjRrtg/JfJZFK/fv0M49myZVNgYKA+/vjjaCcS/ZOra8Ks+50U7rHdunVTYGDga8Xy/+Ts7Kxx48YZrgD/+PFjHT58OF55OAqqowAkOePGjTOMjR07Vu+9916s20yTJo1Gjx6t+vXrG7ZrtG1QkyZNNHfuXKVMmTJWfTo5OemLL76Idmuub775JlZb7/3Tp59+qlGjRln8BvKjjz6Sj4+P2ViaNGm0YcMGi5/bUqVKGc46PH/+vO7du2dRO/GVN29e7dq1S0WKFDEbv3btWozbayUHDx8+1PTp083GPvvsM4u21HnJxcVFP/30k9k3vdF9SWArDRs2VOfOneO94oUlnJycNGXKFMPZuP/l5uamMWPGmI2ZTCbt3r3b8NroPlScPn3aov6lvz+4L1q0SK1atbL4GgAAACRvqVOn1tixYxM6Dbv53//+p0aNGsXqmjZt2hh+if7f1fAAAAAAAEkX49aWYdyacWtLJfZx6/fff9+w6De6lZZnzZpluMNAz549DV8bERERhuPJHTt21IcffhhDxv82YcIEZc6c+bXjq1ativPrOyYBAQGGK65/9NFHGjVqVKwXd0uRIoWmTJkSbdH8559/bnbF6JcePXqkOXPmGLb/+++/y8/PL1Z5SZKvr69Wrlxp+HuSmH3++eeGv4v/+9//Yrx+9OjRZo+nTJlS/fv3N7zOw8PDMGar38uElDJlSi1ZskTe3t4xnpszZ05t27bNcEeMggULat++fWYnB0XH6G/o7du3Lbp+zZo1ZncYkf7+ea5bt06lSpWKVU4JISncYz/99FNNnTrV4gkF48aNM3wd79y5M045OBoK5gEkKefOnTMsIq1Vq5bhjN74ePHiheGWdnny5NG8efPiNatx8ODBhsWqd+/e1bJly+LUbmz/cKdKlUo1atQwGytVqpTefvvtWLXXrVs3w9i5c+di1VZ8eHp66tdffzUsVjC3JU5ys379erMzpzNlyqQhQ4bEur3s2bOb3Q7q8uXLdv3ZS3+/Ia1ataoePHhg87569uwZ7Ydyc2rUqGG4ksbJkycNr0ubNq2yZMliNjZ48GAdPHgwVnnYY0IBAAAAHEPbtm2VPn36hE7DbjJkyBDrazw8PAx3k3r48GE8MwIAAAAAJAaMW1uOceu/MW4ds8Q+bp06dWp98MEHZmOHDh3SX3/99drxqKgowxXtU6dOrQ4dOhj2t2/fPl29evW14ylSpNCoUaMszPr/eHh4mF0BOTQ0VDt27Ih1ezG5ffu2lixZYjZWvnz5eC/K8eOPP6pixYpmY8eOHYt2VfRly5YZTmIYPny4SpcuHa/ckqLixYurSZMmZmMbN27U/v37Da/dsmWLYbxjx46GtQ3S368DI/aa1GRP/fv3V8GCBePdTv78+fXnn38qV65csb7WaCV6S5/vuXPnGsbGjRsXp8kmCSGx32Pr16+vb775JlbX5M+f3/C+yGI+f6NgHkCSsnr1asPYF198YZM+161bZzigPXz4cHl6esa7j++++85wpr/RBwhbMBrQj4s8efIoe/bsZmNBQUFW68cShQoVUvv27c3G9u3bp5s3b9o1n8Rm69atZo9/8MEHsV6B4qUqVaqYPR6fD9rr1q2TyWSSyWRSRESErl69qmXLlqlRo0bRfvm3Y8cOVa9e3XC1DWuJSyGNJPn7+5s9HlMhTYsWLcwef/LkiapUqaKFCxfGKR8AAAAgOo0bN07oFJIEo8/DFMwDAAAAgGNg3Nq2GLdOnpLCuHXv3r0NV0Q3t8r8mjVrdOnSJbPnt2vXLtqVyI2ejyZNmphdxdgSthjHN7JkyRJFRkaajY0aNSrei7q5urpGW3Qf3T3L6B7u7e2tvn37xiuvpOyLL76I0yrzRqvLu7i4aNCgQdH2mTVrVsPYhQsXor02qXFxcVHPnj2t0taPP/6oTJkyxelao9XtjXaD+KfIyEitX7/ebMzX11edOnWKU04JIbHfYzNmzBinHN566y2zxxmb+BsF8wCSFKM/IEWLFlWlSpVs0ufmzZvNHk+XLp3hh9nYypUrl9q0aWM2FhgYqIiICKv0E5N06dJZtT2jWaKPHj2yaj+W6NWrl9njJpMp2W87s23bNrPH69SpE+c2jb50OnHiRJzb/CcXFxflzJlTzZs312+//abt27crX758hucfPXpUNWvWVEhIiFX6tyaj5yqm18nQoUPl5eVlNhYcHKy2bduqdevWDjnrGgAAAAmnQoUKCZ1CkmD0Xt1o5SoAAAAAQNLCuLVtMW6dPCWFcet8+fKpXr16ZmPLly/XjRs3/nXMXBH9S0a/Cy8lhecjOkb3rOLFi6tq1apW6aN8+fKGbRkVw0oyfK21bdvWKpOPkqoSJUro3XffNRtbtWqVjh8//trxY8eOGRZQt2jRIto6DknRxm/duqW7d+9Ge31SUrp0aeXMmdMqbbm7u8f5WqNJP5Y4duyY2Z1ApL93dHF1dY1z2/aW1O+xsc2Bgvm/UTAPIEk5cuSI2ePVqlWzWZ8HDx40e7xmzZrxnvH6Tw0aNDB7PDg4WBcvXrRaP9FJlSqVVdsz+iBhry9S/qlEiRKGsySPHj1q32QSEZPJZPj7Vb16dTk5OcXpv4YNG5pt01YzgCtXrqx9+/YZbs8o/X3/aN++vUwmk01yiCujQprQ0NBor8uSJYuWLVsmNzc3w3OWLFmiwoUL66effkp0jxsAAABJT+rUqa0+YA0AAAAAQFLEuLVtMW6d/CSlces+ffqYPR4REaGpU6e++veZM2cMi8YrV66s4sWLR9uPUY6dOnWK8/NRrFixWPUVH0b3rLp161q1H6N71pkzZxQWFvba8Rs3bhjuTm/Le3hSYbRLislk0jfffPPacaPV5SVpyJAhMfbn6empHDlyGMYDAwNjbCOp8Pf3T9D+IyIitG7dOgUEBMS5jTNnzhjGatasGed2E0JSv8caYTGf6FEwDyDJMJlMunr1qtlYuXLlbNav0YeyUqVKWbWf6FbpM9qiC5ZzdnY2/JlduXLFztkkHo8fPzbcBs0W7ty5Y7O206VLpzVr1kRbNL9ixQqNHDnSZjlYkyUF7rVr19b69evl4+NjeM6DBw/UuXNnVaxYUQcOHLBmigAAAEhmKJYHAAAAAIBxa8QP49bmJaVx69q1a6tgwYJmY9OnT9eLFy8kSRMnTjQc841pdXnp73Fee7H2OH5YWJhu3rxpNmave5bJZDL7mrp8+bJhW7a8hycVJUuWVKNGjczGli5dqvPnz7/697Vr17R48WKz59atW1clSpSwqM+KFSsaxlauXGlRG5aKiIiQyWSK9r/cuXNbtc+XopsYYEsHDhxQv379lD17dtWvX1+rVq2Kc1tGr2s3NzeVLFkyzu0mhKR8j0XcUTAPIMl49OjRqw8W/5UxY0ab9Wu0JUmmTJms2k907SXEVnCOKEOGDGaPBwUF2TmTxMOebwClv7/osKWUKVNq+fLlKlKkiOE5AQEBDlU4Xr16de3bt09FixaN9rxdu3apXLlyGjx4sJ4/f26n7AAAAOBIrLlaHQAAAAAASRXj1ogvxq1fl5TGrZ2cnNS7d2+zsbt372rJkiV6+vSp5s6da/acrFmzqmnTptH2ERERYfOx9X+ydl/R3SsS+p519+5dw/NteQ9PSoxWmY+MjNSoUaNe/XvcuHEKDw83e+6nn35qcX9vv/22YWzlypV68uSJxW0lZvZckObatWv69ttvVaRIEZUpU0Y//PBDtL/7lgoJCTF73MfHR87OSacUOanfYxF3See3FECyFxoaahgz2rLMGoy2YXN3d7dqPylSpJCbm5vZmNEbTMSO0e9Jct52xujLPFsxt+WZtXl5eWnlypWG2wyFh4erbdu2dsnFXvLmzat9+/ZpwIAB0RYxRUVF6bvvvlPp0qV14sQJO2YIAAAAAAAAAADgGBi3Rnwxbv26pDZu3aFDB8Px6B9//FFz587V06dPzcY//PBDw9fYS/Z+rVl77NzofiVZ/57l6elpGDP3PBrdw1OmTGn13JKqMmXKqEGDBmZj8+bN07Vr1/To0SPNmDHD7Dn+/v7RFsH/V5MmTQyLrYODgzV16lSL20rM7LEgTWBgoFq0aCFfX18NGTJEp06deu2cXLlyxbl9o5+TLd//2EJSv8ci7iiYB+AQjD5oWIOHh4fZ49ae4RwcHGz4Bzl16tRW7Su5Mpp1GtOHUUeWPn16w9jt27dj3Ioqtv/9c3suW8qfP7+mT59uGD9z5oy+/PJLu+RiL6lSpdKYMWO0a9euGLe6OnHihMqVK6dFixbZKTsAAAAAAAAAAADHx7g1LMG49euS2rh1mjRp1LFjR7Oxffv2KSAgwGzM1dVVH374YYztp0qVSqlSpTIb2717t9Wfj+gK3OPC6H4lWf+eFd3ODLG5Zz1//pxJQf9gtMp8eHi4Ro8erSlTpig4ONjsOUOGDIlVX1mzZlW1atUM46NHj07WO3BYYufOnSpfvrzefvtt/fLLL4qMjPxXPE2aNOrZs6cOHDigVatWxbkfo9e20crziVVSv8ci7iiYB5BkRPeG+v79+zbr12j7plu3blm1n+i2vrH2llTJldFzbDTzOzlInz69nJyczMb27t1r52ysq1WrVnr//fcN46NHj9bRo0ftmJF9lC1bVvv379eMGTOUOXNmw/NCQ0PVtm1bff/993bMDgAAAAAAAAAAIGlj3Brxxbj165LiuHWvXr0MczYqCm/SpImyZctmUfsZMmQwezyxPh//5O3trRQpUpiNJfQ9K6Hu4UlNuXLlVLduXbOxmTNnavz48WZjRYsWVaNGjWLdX+/evQ1j9+/f18CBA2PdZnJw8+ZNtWvXThUrVjR7b8iVK5fGjRunmzdvatKkSSpVqlS8+jOqQUmKExqS8j0WcUfBPIAkI126dIazuw4dOmSzfvPnz2/2+I4dO6zaz65duwxj+fLls2pfyVFERIQOHDhgNpYnTx77JpOIuLi4KGfOnGZjf/75p52zsb4ff/zR8PFFRESoa9euioqKsnNWtufs7KwuXbro3LlzGjp0qOG902QyaeDAgVq2bJmdMwQAAACMV01jtRUAAAAAQGLGuDXig3Fr85LiuHWBAgVUp06dWF3Tq1cvi8/19fU1ezyxPh//5OzsrLx585qN2eue5e7ubnZyQnQTFmx5D0+Khg8fbvb4s2fPDCcqDB482HAiSXTeffddFSlSxDA+e/ZsLVy4MNbtOrLdu3erRIkSWrBgwWuxzJkza8qUKTp//rz69esnT09Pq/RpdF8KDQ3VuXPnrNKHvSTleyzijoJ5AElKwYIFzR7fvHmzzfosV66c2eO7d+/W48ePrdaP0WPInj27smTJYrV+kqvofl7FihUzvC45FHC8/fbbZo8vWrQoyReTe3l5afr06YbxvXv3RhtP6tKkSaP//e9/On78uKpWrWr2HJPJpO7du1t96zsAAAAgJt7e3maPP3z40L6JAAAAAAAQS4xbI64YtzaWFMet+/bta/G5xYoVU5UqVSw+3+j5WL16tVVf87ZidM/avHmzIiMjrdaP0T2rdOnSZgu3CxYsaFjQbct7eFJUoUIF1apVy+Lzc+fOrTZt2sSpLycnJ3377bfRntOlSxdt3749Tu07muvXr6tOnTpmd0WoV6+ejh8/ru7duxv+7YgrPz8/ubi4mI0FBgZatS9bS+r3WMQNBfMAkhR/f3+zxw8dOqR9+/bZpM+aNWuaPf7ixQtNmjTJKn3cuXNHS5YsMRurXr26VfpI7r7//nvDWKVKlQxjyaGAo1q1amaP37hxQ2vWrLFzNtZXt25dtW/f3jA+dOhQ3bt3z44Z2V/evHm1adMmdejQwWw8KChIM2fOtHNWAAAASO58fHzMHj969Gic2gsLC4tPOgAAAAAAWIxxa8QV49bGkuK4dd26dQ13f/iv2KwuLxk/H2FhYZo3b16s2koIRvesmzdvGt5nYuvo0aOGBdRG9yxvb28VKlTIbGzBggUKCQmxSm6OwmiVeXMGDhwoV1fXOPfVsGFDNW7c2DD+7NkzNWrUSFu3bo1zH45i0KBBevLkyWvHy5Ytq+XLlytDhgw26dfDw0NlypQxG5s7d65N+rSVpH6PRdxQMA8gSWnUqJFh7LPPPrNJn5UqVTLc+mvcuHGG2wzFxv/+9z89e/bMbKxly5bxbj+527lzp1auXGk2VqJECcNtdiTjAo4jR47EKZf4FnAYzXSOz8oBDRo0UIoUKczGhgwZYtXZ3Qll3Lhxhh8IHj58qE8++cTOGcWPyWSK9TWurq6aNWuWSpYsaTa+ZcuW+KYFAAAAxEqBAgXMHr9+/br2798fq7bOnTun7777zhppAQAAAAAQI8atEReMW0cvKY5bOzk5WVQI7+XlpXbt2sWq7YoVKypjxoxmY1999ZXZYtnE5N1331WqVKnMxr788kvDe01sDBs2zHDsPLp7ltE9/O7duxo/fny880ootthxomLFiqpRo0aM52XMmFGdO3eOd39Tp05V1qxZDeNPnz5V3bp1k/WCgCEhIVq1apXZ2FdffSV3d3eb9v/OO++YPf7nn39q586dNu3bmpL6PdZWbPH3PTGhYB5AklKrVi1lz57dbGzTpk36+uuvrd6nk5OTevfubTZ2//59tWnTJl4fzH755Rf9+OOPZmP58uVTvXr14tw2/v5A06pVK8MPSZ06dYr2eqMCjr179+rWrVuxymXnzp2aPXt2rK75r9SpU5s9Httc/ilz5sxq3bq12djJkyet8qVeRESERo4cqdWrV8e7rbhInz69xowZYxifO3eudu/ebceM4mfNmjUaNGhQrL9EcHFxMZzJ7+ir7AMAACDxKVGihDw9Pc3GPv/8c4vbOX36tGrUqOFQK6oBAAAAABI3xq0RW4xbxyypjlt/8MEHht9xvdShQ4cYz/mvlClTqkePHmZj9+7dU7du3WLVnpGZM2fapPjYy8tLHTt2NBs7c+aM4WOz1NixY/X777+bjVWpUkXFihUzvLZDhw6GRaEjRoxI9CuY2+L1F50vvvgixnP69u1rOEEiNjJnzqwlS5ZEu1L9ixcv1LVrVzVr1kw3b96Md59JzaFDh8zWijg5Oaly5co2779Dhw5ycXExG+vevbtCQ0NtnoM1JPV7rK3Y+/5ibxTMA0hSXF1d9fHHHxvGv/jiC3377bdxWn1ZkiIjI81e27NnT8MZjFu2bFHLli3jNPt16dKl6tChg2H8888/N3yTgZhdvXpVNWvW1PXr183GM2fOHOMM14oVK5o9Hh4erhEjRlicy86dO1W/fn29ePHC4mvMMZrduGnTJotn8z148OC1Y/379zc8/9tvv412a8CYbNmyRSVLltTQoUPjvVJBfHTo0MFw2zWTyaQuXbrE++djLxERERozZowKFSqkxYsXx+qed+7cObPHjValAAAAAGzF1dXVcNvT9evXq1+/foqKijK83mQyad68eapQoYKuXbtmqzQBAAAAAHgN49aIDcatzXOUcWsvL69oXz/S36/duOjZs6dSpkxpNrZ48WL1798/2u/PonPgwAG9/fbb6tq1qx49ehSnNmLy6aefysPDw2xs7ty56t27d5wm+vzwww8aPHiwYTwgICDa64sUKaKGDRuajYWHh6tp06Zav359rPN6ydYrMRu9/tatW2dxG+Zef0befvttVa1a1TCeJk0ai3ZasFTlypU1Z84cOTtHX9q6fPly5c+fX5999plu374d734fPXqkZcuW6fHjx/Fuy5aMHquLi4tVJi3EJHv27Grfvr3Z2LFjx9SwYUMFBwfbPA9rSOr3WFswur/s3r3b4sfx+PHjRLsiPQXzAJKc3r17q2DBgmZjJpNJQ4YMUcOGDXXs2DGL27xy5Yq+/vpr+fr6mn3j4+npqQkTJhhev3z5clWsWFGBgYEW9Xfjxg316NFDrVq1MpxZ9/bbb+v999+37AEkE+fOndPVq1djPM9kMmnhwoUqX758tL8H3377reHMuJeyZMmi4sWLm41NmzZNY8eOjfb6iIgIjR07VtWrV7fKm+oSJUqYPX7t2jX1798/2i/dbt++rU8//VR+fn6vxd58803D2d2SNGDAALVq1cqi51/6e0bvihUrXm3Pdfz4cYuus7WpU6cabj914sQJm6z2YUtXr15VmzZtVKJECc2fP1/Pnz+P9vxffvlFv/32m9lYnjx5bJAhAAAAEL0+ffoYxn744Qf5+flpypQpOnHihIKCgvT48WMdO3ZMP/74o95880116NAh0Q9gAAAAAAAcE+PWyRfj1oxb/1fv3r0NVyyvUaOGChUqFKd2M2fOrE8//dQwPn78eNWqVUunTp2yqL2oqCht3rxZ9evXV5kyZSy+V8RVzpw5o53QMWnSJNWqVUtHjx61qL0zZ86oRYsW6tevn2Ghffv27aMt7n5pzJgxhoWyjx49UoMGDfTxxx/rzp07FuUmSfv371fPnj0NF/KzFqPX3/jx47V9+/Zor92xY4fq1KkT69oIo90fJKlbt25Kly5drNqLSdu2bTV16tQYi+ZDQ0P1zTffKFeuXGratKl+/vlni1fCjoyM1MGDB/XNN9+ocuXKypAhg1q2bJmkipv/KSIiQqdPn7ZLX1999ZW8vLzMxrZu3ar8+fNr0qRJCgoKsks+cZXU77G2YHR/CQ0NVadOnaKtS3r06JG+++475c2bN9FOmjDeuwIAEqkUKVJo/vz5qlSpkuGs57Vr12rdunWqUaOG6tSpo4oVKypr1qxKnz69XFxcdOfOHZ09e1Z79uzRhg0btGvXrhhn9zdv3lzdunXTtGnTzMYPHTr0alblu+++q0qVKilr1qxKmzatHj16pHv37mnv3r36448/9Ntvv0X7ByRTpkxauHCh4Qeq5Grnzp3y9fVVnTp1VLduXVWuXFm5c+dWypQpdf/+fV2/fl1//PGHli1bFuMH3ebNm8c4y/ulPn366MMPPzQbGzhwoH799Vd169ZN/v7+ypQpk0wmky5evKhNmzZpxowZunjxYqwfq5GqVavKzc1N4eHhr8UmTpyoEydOaMiQIapQoYJevHihW7duadeuXVq3bp1Wr16tiIgIpU2b1mzb48aN08aNGw23rFq6dKmWL1+uJk2aqHbt2ipXrpwyZsyoNGnS6PHjx7p7964OHDigHTt2aNWqVXr48KHVHre1vJxd/Pnnn5uNf/PNN2rQoIHKly9v58zi59ixY3r//ffVu3dv1alTRw0aNJCfn59y5cqlhw8f6uDBg5o5c6Y2bdpk2EaDBg3smDEAAADwt1q1aqlcuXLau3ev2fiJEycsXoEre/bsunHjhjXTAwAAAADAEOPWyRfj1oxb/1ehQoVUq1Ytbdy48bVYfFfeHjp0qFasWKEjR46YjW/ZskVFixZVvXr1VK9ePfn7+ytLlixKmzatgoODde/ePR0+fFi7du3SypUrLS4mtpYBAwZoy5Ythqufb926VSVLllS9evXUqFEjVahQQZkyZZKnp6eCgoJ0584d7dq1S5s2bdK6deuiXe25YMGCmjRpkkV5FShQQN99950++ugjs/GoqCiNGzdOU6ZMUZMmTVS9enWVKVNGGTNmVLp06RQREaHr16/r9OnTCgwM1Nq1a3X27FlJxgWn1lKrVi2tWrXqtePPnj1T7dq11bdvX3Xu3Fk5c+bUw4cPdfHiRW3btu1f96TChQvHqs/Zs2ebPZ4iRYpod4aIj65duyp9+vRq165djLunhIeHa8WKFVqxYoUkKUeOHCpUqJBy584tb29vpUqVSi9evNCTJ0/08OFDnTlzRqdPn7bqbhP2kjt3bsPY2LFjNXPmTMP4o0eP9Nlnn1nc1/Pnz81OLMmRI4cmTpxoOKHu9u3b6t27t/r06aMSJUqoQIEC8vHxkZeXl9n3FJYWpNtCUr/HWluJEiWUKVMm3b1797XYihUr5O/vr88+++zVxKA7d+5o37592rBhg5YvXx6nnY7siYJ5AElS2bJl9dNPP6l9+/aGXxiYTCZt3rxZmzdvtlq/EydO1I0bN7R69WrDc7Zt26Zt27bFuQ8vLy+tW7dO2bNnj3MbjiwqKkrr1q2L1VZS/1W2bFnDN/PmtG/fXl9//bXhLPVdu3Zp165dFrUV3wIOb29vtWvXzjD/rVu3auvWrXFu+6efflKDBg0MZ2NHRERo2bJlWrZsWZz6SAw++eQTLVy40Owb7sjISL3//vs6dOiQ4dZwidmTJ0/i9PPJnTu36tWrZ6OsAAAAgOgtXLhQpUqV0pMnT+LcRvPmzeXv768BAwZYMTMAAAAAAKLHuHXyxbg149b/1adPn9cK5nPmzKl33nknXu26ublp3rx58vf3N9wJwmQyae3atVq7dm28+rIFJycnLV26VNWrV9e+ffvMnhMVFaU1a9ZozZo1ce4ne/bsWr9+vdKkSWPxNX379tXJkycNJyBJUlhYmBYtWqRFixbFOTdra9++vYYNG2Z2JfQXL15ozJgxGjNmjNX627p1q/bs2WM21qFDB2XLls1qff1X06ZNFRgYqNatW+v8+fMWX3f9+nVdv37dZnklpNKlSytjxoy6d+/ea7FZs2Ypd+7cGjp0qFxcXF4dj4qK0q+//qoBAwbo2rVrZtsNCgpSZGSkXFxc9ODBAw0ePFiVK1c2nNTVvn17nTx5UqNGjTLM1WQy6fDhwzp8+HDsHqQdJfV7rLU5OTmpV69eGj58uNn4oUOH1Lx5cztnZT3R71kBAIlY27ZtNWfOHLm5udmtT1dXV/36669q1aqVTdrPmjWrtm7dqlKlStmkfUhvvfWW1q9fL09PT4uvcXd31+LFi+XqGr95Zh9//LFV3jR8/vnnsfqQFxt16tTRxIkTHXqViBQpUmj69OmGj/Hs2bMaOHCgnbNKWBMmTJC7u3tCpwEAAIBkKl++fFq6dGmMW48b6dq1qxYuXBjj9rwAAAAAANgC49aIC8ato5cUx63r16+vfPny/etY9+7d/1W0Gld+fn5avHixXe8z1uTp6alNmzapatWqNmm/UKFCCgwMVJ48eWJ97eTJk9WjRw/rJ2VDXl5esVolPL5Gjhxp9rizs7M++eQTm/dfunRpHT58WN26dUvQ74CzZs2aYH3/k7Ozc7Sr+n/xxRfKnz+/evTooaFDh6pDhw7KmTOnWrZsaVgsL0lPnz5V06ZN1a1bN+XNm1ezZs2KcdebkSNHatiwYXF+LIlFUr/HWlvfvn0ddsIko0gAkrT3339fmzdvVs6cOe3WZ4oUKbRo0SKNHj1aKVKksFq7derU0YEDB/jSwYY+/PBD/fHHH/Lx8Yn1tf7+/poxY0acvnxwcnLS8OHDrTaD19fXV7NmzbLZlwPdu3fXvHnzrFpA7erqqo8++kj169e3WpvxUalSJXXp0sUwPmXKFP322292zCh2smTJEqsvz6Izfvz4eK9qAAAAAMRXnTp1FBgYqLx581p8TYYMGTRnzhxNnz6dL7IBAAAAAAmKcWvEBuPWlklq49bOzs7q1avXq3+nSJEi2jHp2GrUqJHWrl2rdOnSWa1NJycntW3bVh988IHV2jSSNm1abdy4UQMHDrTq70y7du20Z88e+fr6xul6Z2dnTZ48WZMnT1aqVKmslpetDRgwQI0aNbJ5PwcOHNCmTZvMxpo1a6Y33njD5jlIUurUqTV16lQdOHBA1atXt0ufkuTi4qIGDRrot99+044dO+zWb0z69++v0qVLG8YvXbqkqVOnauTIkZo3b55u3rz5KhbdjgC//fabpk+fHqvdYL/66istX75cmTNntviaxCip32OtydvbW0uWLFHKlCkTOhWro2AeQJL39ttv6/jx4xo0aFC837x6enpa9MHSyclJAwcO1LFjx/TOO+/E6818wYIFtXTpUq1fvz7RzEZ0NCVKlNDmzZs1bdq0eH2Y7tixo9auXatMmTJZfE2ePHm0evVqBQQEWPVDX4sWLbR8+fJYr8Do6upq0UoT7dq108GDB+M9w9vd3V09evTQmTNnNH78eHl4eMSrPWv69ttvo33D3qlTp399aEhMKlSooEuXLmnYsGFKnz59nNrIkCGDfvnlF3300UdWzg4AAACIm5IlS+rUqVMaN26c8ufPb3hevnz5NGrUKJ09e9ZwO1gAAAAAAOyNcWvEhHHr/+Oo49YffPDBq+eiRYsWsfoZWaJmzZo6duyYmjRpEq92XF1d9d577+nw4cP6+eef4zzmHFtubm4aPXq09uzZo7fffjtebZUtW1Z//PGH5s+fLy8vr3jn1qNHDx07dkxNmzaN92vEmgW3RpycnPTLL7+oU6dOsb42a9asFhedjxo1yjA2ZMiQWPcdX2+++ab++OMP7du3T+3atbPJazllypSqVauWxo8fr2vXrmn16tVq1KhRotrh1N3dXatWrVKxYsUsviZNmjT6/vvvdfHiRYt2YyhSpIjKly9vUdtNmjTRmTNn9MUXXyhDhgwW55TYJPV7rDVVrFhRW7ZsifXfMScnJzVu3DhR1Yf9U+J5FQNAPHh5eem7777TtWvXNGbMGJUvX97iNyo5cuRQ06ZNNXXqVF2/fj1WqzYXKFBAq1at0smTJzVo0CCLZ05mzpxZHTt21Pr163Xq1Cm1aNHC4j6Ts7p162rEiBHy8/OL8VwfHx+1a9dOGzdu1OHDh1WjRg2r5FCrVi2dP39eX3zxhXLkyGF4np+fnyZNmqSTJ0/abFX1xo0b6+zZs+rXr1+Mqw8UKVJEX3zxhc6ePatp06ZZ1H7hwoW1detWbdu2Te3atZO3t7dF13l4eKh+/fqaOnWqrl69qsmTJ8dqlUh7SZcuncaPH28Yf/Dggdq3b6+oqCj7JRULGTJk0FdffaVr165p0aJFatq0qUUfvLNnz66AgACdOnVKzZo1s0OmAAAASGqqVq0qk8n02n+XL1+2ed8pUqRQv379dPbsWZ09e1aLFy/WDz/88GolnNOnT+v8+fMaPHjwa+9/+/XrZzbvOXPmxNjvtm3bzF7bsWPHOD2OOXPmmG0vICAgTu0BAAAAAJIGxq2TB8at/41x6//j7e2t9u3bS9K/Vpu3puzZs2v58uU6ePCgunXrZvGqzilSpFDVqlX1/fff68KFC1qwYIFFv8O2ULZsWW3fvl179+5Vr169ov0d/qfcuXOrZ8+e2rFjh/bu3Wv1lcbz5cunX3/9VadOnYrVvdTFxUWFChVS586d9euvvxquyG5tKVKk0KxZs7RlyxbVqlUr2olW7u7uqlu3rubMmaOLFy9atAv92bNntXz5crOx2rVrJ+hOJGXKlNH8+fN17969VxMHChcuHOvJDq6ursqfP78aNmyogQMHauXKlXrw4IE2btyojz76KFFPIMuePbt27Nihfv36GU7CcnJyUvHixV8V//fv318pU6bUypUrlStXLrPXFChQQBMnTtThw4dVuHBhi/NJmzatRowYoZs3b2rdunUaOHCgqlatqly5csnDw8Nmu5FYmyPcY63lrbfe0unTpxUQEBDja8HX11cDBw7U0aNHtWLFCqvufmRNTiaTyZTQSSQFYWFhunTpknx9fa261Q8A2wkODtahQ4d08eJF3b9/X6GhoYqMjFSKFCnk4+OjwoULy8/Pz+ozO+/cuaMjR47o8uXLevTokZ4/f66UKVMqbdq0ypUrlwoXLmzRTL3kLCAgQCNGjHjteIcOHV4VOgQFBeno0aM6ceKE7t+/Lzc3N3l6eipnzpwqXLiwChYsaJc3W0ePHtWxY8d09+5dRUREKGfOnHrrrbcM31jaislkepXLgwcP9PTpU6VNm1YFChRQ2bJl47Sd339FRUXp+PHjOn36tG7evKmQkBA5OTnJ09NTnp6eypo1qwoWLKg8efIkqpm1yYnJZNKlS5d0/PhxXbt2TSEhIXrx4oXSpEmjTJkyqXTp0ipQoEBCpwkAAAAAAAAAAJBsMG6ddDFuHXuMWyeMM2fO6OTJk7p27ZqCg4MlSalTp1bq1KmVKVMmFSxYUPny5bNo54qEcvXqVR0/flxXrlzR48ePFR4eLnd3d6VLl065c+dWsWLFEqR4+eW99MqVKwoKClJYWJikvwvQM2fOrGLFiqlYsWKJop4wODhYu3bt0tWrV/XgwQNFREQoa9as8vPzk5+fn9zc3GLVXufOnfXTTz+ZjW3ZskXVqlWzRtpW9fTpU124cEGXL1/W7du3FRISomfPnkn6u6A5VapU8vHxUcaMGZUrVy7ly5cv1s9LYhQcHKytW7fq4sWLCgkJkY+Pj7Jnzy5/f3/DFd8jIyO1bds2nTlzRkFBQfL29laVKlVUvHhxO2ef+DnCPdYazpw5o4MHD+r+/ft6/PixPD099cYbb6hs2bIWTyywhdjUdlMwbyEK5gHAfiz54gEAAAAAAAAAAAAAAFth3BpAcnXjxg3lzZtXL168eC1Wvnx57d69OwGyAoDXxaa2O3lMowMAAAAAAAAAAAAAAAAAAEC0xo4da7ZYXpKGDBli52wAwDoomAcAAAAAAAAAAAAAAAAAAEjmgoKCNH36dLOxwoUL691337VzRgBgHRTMAwAAAAAAAAAAAAAAAAAAJHMTJkxQSEiI2djgwYPl5ORk54wAwDoomAcAAAAAAAAAAAAAAAAAAEjGQkJCNHHiRLOxXLly6b333rNzRgBgPRTMAwAAAAAAAAAAAAAAAAAAJGPTp0/XgwcPzMY+/vhjubm52TkjALAeCuYBAAAAAAAAAAAAAAAAAACSqRcvXmjs2LFmYxkyZFDXrl3tnBEAWBcF8wAAAAAAAAAAAAAAAAAAAMnU/PnzdePGDbOxPn36yMPDw84ZAYB1UTAPAAAAAAAAAAAAAAAAAACQDEVFRWn06NFmY56enurdu7edMwIA66NgHgAAAAAAAAAAAAAAAAAAIBlavny5zpw5Yzb24YcfysfHx84ZAYD1UTAPAAAAAAAAAAAAAAAAAACQDI0cOdLs8RQpUujjjz+2czYAYBsUzAMAAAAAAAAAAAAAAAAAACQzGzdu1MGDB83G2rVrp+zZs9s5IwCwDQrmAQAAAAAAAAAAAAAAAAAAkplRo0aZPe7s7KxPPvnEztkAgO1QMA8AAAAAAAAAAAAAAAAAAJCM7NmzR1u3bjUba9KkiQoWLGjnjADAdiiYBwAAAAAAAAAAAAAAAAAASEZGjhxpGBsyZIgdMwEA23MymUymhE4iKQgLC9OlS5fk6+srd3f3hE4HAAAAAAAAAAAAAAAAAAAAAJKl2NR2s8I8AAAAAAAAAAAAAAAAAAAAAMAhUTAPAAAAAAAAAAAAAAAAAAAAAHBIFMwDAAAAAAAAAAAAAAAAAAAAABwSBfMAAAAAAAAAAAAAAAAAAAAAAIdEwTwAAAAAAAAAAAAAAAAAAAAAwCFRMA8AAAAAAAAAAAAAAAAAAAAAcEgUzAMAAAAAAAAAAAAAAAAAAAAAHBIF8wAAAAAAAAAAAAAAAAAAAAAAh0TBPAAAAAAAAAAAAAAAAAAAAADAIVEwDwAAAAAAAAAAAAAAAAAAAABwSBTMAwAAAAAAAAAAAAAAAAAAAAAcEgXzAAAAAAAAAAAAAAAAAAAAAACHRME8AAAAAAAAAAAAAAAAAAAAAMAhUTAPAAAAAAAAAAAAAAAAAAAAAHBIFMwDAAAAAAAAAAAAAAAAAAAAABwSBfMAAAAAAAAAAAAAAAAAAAAAAIdEwTwAAAAAAAAAAAAAAAAAAAAAwCFRMA8AAAAAAAAAAAAAAAAAAAAAcEgUzAMAAAAAAAAAAAAAAAAAAAAAHBIF8wAAAAAAAAAAAAAAAAAAAAAAh0TBPAAAAAAAAAAAAAAAAAAAAADAIVEwDwAAAAAAAAAAAAAAAAAAAABwSBTMAwAAAAAAAAAAAAAAAAAAAAAcEgXzAAAAAAAAAAAAAAAAAAAAAACHRME8AAAAAAAAAAAAAAAAAAAAAMAhUTAPAAAAAAAAAAAAAAAAAAAAAHBIFMwDAAAAAAAAAAAAAAAAAAAAABwSBfMAAAAAAAAAAAAAAAAAAAAAAIdEwTwAAAAAAAAAAAAAAAAAAAAAwCFRMA8AAAAAAAAAAAAAAAAAAAAAcEgUzAMAAAAAAAAAAAAAAAAAAAAAHBIF8wAAAAAAAAAAAAAAAAAAAAAAh0TBPAAAAAAAAAAAAAAAAAAAAADAIbkmdAIwEJA2oTNAUhHwOKEzABK1qKgoXb9+XZcuXdLVq1f1+PFjhYaG6sWLF/Ly8pK3t7e8vb2VI0cOFSlSRO7u7jbP6fbt2zpw4IAuXryoJ0+eyNXVVd7e3sqTJ49KlSqljBkz2jyHuIqIiNDVq1d16dIlXbt2TU+fPlVISIgiIyOVNm1aeXt7K23atMqTJ48KFSokNze3hE4ZAADAUEBAQEKngCSC3xUAAADYU2RkpE6fPq1z587pxo0bCgkJUXh4uLy9veXj46Ps2bOrTJky8vDwSOhUkUwUn1s8oVNAEnGsw7GETgEAAAAAzKJgHgBgE7t375a/v/9rx3Pnzq3Lly/btO/Dhw9r1apV2rFjh/bs2aMnT55YdJ2Li4vy58+v4sWL66233lK1atXk5+cnJyeneOf06NEjzZo1Sz///LMOHz4c7bklSpRQmzZt9OGHHypdunTx7js+TCaTdu7cqd9//127du3S/v37FRoaatG1bm5uKlSokPz8/FSpUiVVr15dBQoUsHHGAAAAAJCwn0kBS82ZM0cffPBBQqdhaOvWrapatWpCpwEgkejYsaPmzp1r8fkvFwlJly6dfHx85OfnpwoVKuitt95SoUKFbJZn1apVtX37drOxZ8+eWW3BlK+//lqff/65YTxnzpzasWOHcubMaXGbYWFhWrlypRYuXKjt27fH+L22m5ubSpYsqebNm6tr167y9va2uC8AgHXkyZNHV65cee14/vz5tW/fPqVNa/+FEidPnqxevXqZjVnyHt/oMVnCzc1NqVKlUqZMmZQrVy75+fnprbfeUu3ateP8XBiN0ybVz/fRvVe5dOmS8uTJY9+EAAAAkhEK5gEADiEoKEjTpk3TrFmzdOHChTi18XLVntOnT2vZsmWSpOzZs6thw4Zq1qyZqlevLhcXl1i1GRYWptGjR2vMmDEWF+4fOXJER44c0ddff61hw4bp448/tvtK7Tdu3NDEiRM1b9483bx5M05thIeH69ixYzp27JgWLFggScqXL5/eeecdNW/eXP7+/laZjAAAAAAAAAAgcYmIiND9+/d1//59SdKePXs0Y8YMSVLp0qXVu3dvtW7d2i47flrbjBkzoi2W9/Hx0YYNG2JVLD958mQNHz781fNlifDwcO3du1d79+7Vl19+qT59+iggIEApUqSwuA0AgG2cO3dObdu21e+//27XsbC//vpL/fr1s1t//xUeHq7w8HA9efJE58+f15YtWzR+/HilSJFCzZs316effqpixYolWH4AAABI3pwTOgEAAOLj8ePHGjhwoHLmzKmhQ4fGuVjeyI0bNzRt2jTVrl1b2bJlU9++fXXo0CGLrt2+fbuKFi2qL774wuJi+X8KDg7WkCFDVLVqVd26dSvW18fFrVu31KlTJ/n6+mrUqFFxLpY3cuHCBY0bN04VK1ZUnjx5NHToUJ07d86qfQAAAAAAAABIvA4cOKAPPvhAhQoV0rZt2xI6nVhZuXKlevToYRj38PDQ6tWrVbhw4Vi1u3Tp0lgVy/9XcHCwRo4cqQoVKujMmTNxbgcAYD1r1qzR8OHD7dbfjRs31Lx5c4WHh9utT0u9ePFCCxcu1JtvvqkBAwboxYsXCZ0SAAAAkiEK5gEASdacOXP0xhtvaOzYsQoNDbV5f3fv3tWPP/6oUqVKacCAAYbnRURE6NNPP1W1atV08eLFePe7c+dOVaxYUVevXo13W0aioqI0evRoFShQQLNnz7bLl2lXr17VyJEjVaBAAU2YMMHm/QEAAAAAAABIPK5cuaLq1atr4MCBioqKSuh0YvTnn3+qTZs2ioyMNBt3dXXVsmXL5O/vb+fM/s+hQ4dUpUoVqy8sAwCIm6+//lqrVq2yeT/Pnz9X06ZNdefOHZv3FR+RkZH6/vvvVbt2bQUHByd0OgAAAEhmKJgHACQ5Dx8+VIsWLfTBBx/Ea9Wd+Hjw4IFhbNq0aRo1apRMJpPV+rt06ZKaNGmisLAwq7X50vXr11WjRg198sknCfblVFBQUIL0CwAAAAAAYufmzZt677335O3tLU9PTzVq1IjVjAHEmclk0tixY9WxY0erfp9qbUePHtU777xj+P2sk5OTZs2apfr169s5s9fduXNHderU4TtXAEgETCaT3n//fZ0+fdqm/fTo0UN79+61aR/WtH37drVu3TpR/+0HAACA43FN6AQAAIiNCxcuqF69ejp37pzF17i4uKhw4cLKly+fcuTIodSpU8vNzU1PnjzR48ePde/ePZ06dUpXr161ykpGtlqd/eDBg+rRo4dmz55ttTb379+vBg0a6O7duxZfkyJFChUtWlR58+ZVtmzZlDp1ajk7O+vx48d6/Pixbt++rVOnTunGjRtWyxMAAAAAACS8R48eqVKlSrp06dKrY6tXr9bOnTt14MAB5cmTJ+GSA5BgunbtKh8fn1f/NplMevr0qZ48eaKzZ8/q2LFjMS4EMn/+fBUqVEhDhw61dbqxdvnyZdWtW1ePHz82POfbb7/V+++/b8esonfhwgV98cUXmjhxYkKnAgDJ3pMnT9SkSRPt2bNHXl5eVm9/0qRJVh07tJc1a9bo22+/1ZAhQxI6FQAAACQTFMwDAJKMgwcPql69ehYVd/v4+Kh58+Zq1qyZ3nrrLXl6esZ4zbNnz3T48GFt3LhRGzdu1K5du2yyskGWLFlUoUIF+fr6KmXKlLp9+7Z27dpl0Wpsc+bMUceOHVWlSpV457FhwwY1a9ZMISEhMZ6bLVs2tWrVSk2aNFG5cuWUMmXKGK95+vSp9u/frw0bNmjDhg06fPhwvHMGAAAAAMBRdOzYUR07doxXG05OTmaPV6lSRdu2bYtX2+bMnDnzX8XyLwUFBWnMmDEUZgLJ1Mcff6xChQoZxsPDw/Xbb79p7Nix2rVrl+F5AQEBaty4sYoUKWKLNOPk3r17qlOnjm7dumV4zscff6xBgwZZtd9MmTKpbNmyeuONN5Q2bVpFRkbq0aNHunTpknbv3m3R6vHTpk1Tnz59VLBgQavmBgCIvdOnT+v999/XihUrDN/Dx0VgYKD69+9vtfaikz59+hh3/g4NDdXDhw918uRJbdu2TdOnT4/2ms8//1zNmzfXG2+8Ye10AQAAgNdQMA8ASBJOnTqlOnXqxPhFTObMmTVs2DB16tRJHh4eseojVapU8vf3l7+/v4YPH65Lly5p9uzZmj17tq5fvx6f9OXk5KTGjRvro48+UuXKleXs7PzaOYcOHdKAAQO0devWaNv68ssv9ccff8Qrnz///FNNmjTRs2fPoj0vX758Gj58uFq3bi03N7dY9ZEmTRpVq1ZN1apV06hRo3T8+HHNmjVL8+fP14MHD+KTPgAAAAAASABnz541jJ0/f96OmQBIStzc3NSsWTM1adJEX375pUaMGGH2vPDwcA0fPlzLli2zc4bmBQcHq379+tHe+9q1a6cxY8ZYpT9fX1+1a9dOzZs3l5+fn+F5kZGRWr16tYYPH64jR44YnhcREaGff/5ZX331lVXyAwDEz6pVq/TVV1/piy++sEp7N27cUIsWLWy283VceHh4yMPDQ9mzZ1etWrX02WefqUuXLlq0aJHZ8yMiIvS///0vSa6QDwAAgKTn9Wo9AAASmZs3b6p27drRFss7OTmpb9++OnfunHr37h3rYnlzfH199eWXX+rixYuaPXu2ChcuHKd2ChQooD///FPLly9XlSpVzBbLS1LJkiX1xx9/6JNPPom2vS1btujAgQNxykWSjh8/rkaNGkVbLO/m5qavvvpKJ06cUPv27WNdLG9OsWLFNG7cOF25ckXjx49Xrly54t0mAAAAAACwn/z58xvGChQoYMdMACRFzs7OCggIUPfu3Q3PWblypUU7jNraixcv1LRpU+3fv9/wnLp162r27NlWWSn4xx9/1Pnz5/Xll19GWywvSS4uLnr33Xe1b98+devWLdpzV69eHe/cAADWExAQoDVr1sS7nefPn6tp06a6c+eOFbKyHQ8PDy1YsECNGjUyPOf/sXfXUVVlbx/Av5eUFFARUQnbsbsVG7tQEQuxu1tnHNsZW7EdGxM7sLAVxUZRDDAxQSml7/uHr/5Uzrnce7kFfD9ruda4n3P2friD6D77OXtv3bpV5kkuRERERESqwoJ5IiLSaSkpKejSpYvMHd5z5syJw4cPY8mSJbCwsFB5DoaGhvD09MT9+/fh4+ODwoULy31vkyZNcO3aNdSuXVuu6yUSCebNmydz0QiA0g/TYmNj4ebmhujoaNFr8ufPj4sXL2LKlCkwNjZWahxZzMzMMHz4cDx58gTe3t6ws7NT+RhEREREREREpHp9+/aFo6NjmnZra2uMGjVKCxkRUWY0Z84cWFtbC8aSk5O1XuQtlUrRs2dPnDx5UvSaatWqYc+ePTAwUM1h3mXKlBHdaEWMoaEhVq5ciTZt2ohec/v27XRPGSUiIs2RSqXo2rUrHj9+nKF+Bg4ciGvXrqkoK/WSSCRYv3696BpucnIyjh8/ruGsiIiIiCg7YsE8ERHptL///hvnz58Xjdvb2+PixYto3ry52nORSCTo0qULHjx4gGHDhqV7fYsWLXDo0CHkzJlT4bEWL14sszD/9OnTCvcJAIMGDUJISIho/I8//kBAQACqVq2qVP+KMDQ0xKBBg/DkyRN06NBB7eMRERERERERUcZYWVnh4sWL6Ny5MywtLWFqaopmzZrh0qVLcHJy0nZ6pGVPnz7VdgqUSVhZWaFt27ai8cuXL2suGQEjRozAjh07ROMlSpTAkSNHYGZmpsGshEkkEixduhT6+vqi1+j67sNERFmVpaWlYHtUVBTatm2L2NhYpfr19vbGhg0bROP58+dXql91ypMnj8zNwmS9pEZEREREpCosmCciIp318OFDzJs3TzSeO3dunDp1CqVLl9ZgVt8KvStWrCjzmtq1a8PX1xdGRkZKjWFsbIwJEyaIxgMCApCamqpQn/7+/tiyZYtovHDhwjh9+jQKFCigUL8ZZWZmhjJlymh0TCIiIiIiIiJSToECBbBjxw5ERUUhLi4OR48eRcmSJbWdFmnZ/v37MWjQIG2nQZmIrBM5M7rrbkbMnj0bS5cuFY3nz58fx48fR65cuTSYlWwODg6oVauWaJwF80RE2rFx40ZIJBLBWHBwMDw9PRXu88KFCxg5cqRo3M3NDX369FG4X02QtXnW/fv3NZgJEREREWVXLJgnIiKdNXz4cCQmJgrGDAwMsG/fPp1ckHVwcICvry+MjY0z1I+bm5voMbyJiYmIjIyUu6/U1FQMGTJENG5hYYGjR4/Czs5O4TyJiIiIiIiIiCj72r17Nzp27IiEhARtp0KZiKznkB8/ftRgJv+zfv16TJ48WTRubW2N48ePw8HBQYNZyUfWpjJSqVSDmRAR0Xft2rWTuTmWr68vZs+eLXd/r169QseOHZGUlCQYL1mypMyd57VN1uZZ79+/12AmRERERJRdsWCeiIh00rVr13DixAnR+PTp02XuQqRN7du3h62tbYb7sbKyQtmyZUXjHz58kLuvPXv24MGDB6Lx1atXo1ixYgrlR0RERERERERE2ZuPjw+6dOmC5ORkbadCmYzYRiEARDdRUaeDBw+if//+onETExMcOnQIpUqV0mBW8rO0tBSNWVhYaDATIiL62cyZM9GkSRPR+NSpU+Hn55duPwkJCejQoYPoqSEWFhbYt28fzM3Nlc5V3WSdyh0REaHBTIiIiIgou2LBPBER6aR//vlHNFa6dGmMHTtWg9loT/78+UVjnz59krsfWZ+nq6srunTpolBeRERERERERESUvW3atAndu3dHSkqKtlOhTOjt27eiMVnF3+pw8eJFuLu7i34v6+vrY+fOnahVq5ZG81KEWAElADg6OmowEyIi+pmenh62b98OJycnwXhqaio8PDzw9OlTmf0MHDgQ165dE41v2rQJxYsXz0iqaifrBBm+3EVEREREmsCCeSIi0jkRERE4ePCgaHzu3LkwMDDQYEbaY21tLRozNjaWq4+7d+/ixo0bgjGJRIJ///1XqdyIiIiIiIiIiCh7WrduHXr16oXU1FRtp0KZ1KVLl0RjefPm1Vge9+7dQ6tWrfD161fRa9asWYNWrVppLCdlnD17VrDdyclJp3cbJiLKDmxsbLB3716YmJgIxj99+oR27dohLi5OMO7t7Y0NGzaI9j9hwgS0a9dOJbmqU3BwsGhMk3/3ExEREVH2lT2qDYmItCAiIgInT57Es2fPYG5ujuLFi6NmzZowMzNTqJ/ExETcuHEDr1+/xsePHxEZGQkTExNYW1ujePHiqFixotyF06rw/Plz3Lt3Dy9evEB0dDTi4+NhbW2NIkWKoEiRIihcuDD09fUzNMaePXuQlJQkGCtdujRatGiRof4zk/j4eNFYzpw55epj+/btorHmzZujdOnSCudFRERERETZhy7NSzUxJ9UlL1++RFBQED5+/IiIiIgfX2/evHlRuXJlFCxYUCt5PXr0CFevXkV4eDgMDAxgZ2eHUqVKoXz58hoZ//Hjx3jw4AFevHiB2NhYJCcnw9TUFHZ2dihWrBjKly+v8hftU1NTce/ePTx8+BCvX79GXFwcjIyMYGNjg8KFC6Ny5crcFVEN3r59iwsXLiAsLAxSqRS2traoUKECypUrB4lEolBfX758QWBgIB48eIBPnz7BzMwMdnZ2qFixIooUKaKmr+CbpKQk3LlzByEhIXj79i2+fv0KY2Nj5M6dG0WLFkWlSpVEC6iUJZVKERISgtu3b+Pjx4+IioqCmZkZbGxsUKJECZQvXx5GRkZK9b1ixQoMGTIEUqlUpTnLQxufJanely9fsH//ftF4pUqVNJLH8+fP4erqis+fP4teM2fOHHh5eWkkH2Xt27cPYWFhgrEmTZpoOBsiIhJSoUIFrFq1Cj179hSMBwUFwcvLCzt37vyl/cKFCxg5cqRov40aNcLMmTNVmqu6HD58WDTm7OyswUyyp6dPn8Lf3x8fP35E7ty5Ua5cOVSqVClDz1B0ZZ4cHx+P27dv4+nTp3j37h2+fPkCAwMDWFhYwMHBAWXKlBE95YGIiIiyFxbME1GWEBgYiPPnz+PmzZu4d+8eIiMjERUVhdjYWIUXbs6cOQMXF5df2jw9PbFp06Y01/7111+YNm3aL22xsbGYMmUKVq9enabYOUeOHOjevTumTZsGe3t70RxSUlKwZcsW7Ny5ExcuXBDdUQAAjIyM0LhxYwwYMAAtWrRQeLFQHrdu3cL69etx4MABvHr1Sua1VlZWaNiwIUqWLKn0eEeOHBGNeXp6Kt1vZhQeHi4ay58/v1x9yPo8e/XqpXBORERERESU9enSvFTdc9IhQ4bA29tbMBYUFJShl4w9PDwEX2K2tbXFixcvBF80ePLkCZYuXYrjx4/j0aNHMvt3dHSEp6cn+vXrJ/M5gyzyPvNITk7G1q1bsWDBAty7d0+wL3t7e/Tp0wdjxoxR+aL45cuXsWHDBhw4cAAfPnyQea25uTnq1KmDxo0bo0OHDnBwcMjQuGvWrMGBAwdkFlTq6+ujTp066NWrFzw8PLL0yXhif8bDwsJkFiGcPXsW9evXT9Pu6OiIZ8+e/dJ2+fJlzJo1C35+foI7mDs6OmLw4MEYOnQocuTIITPfsLAwzJgxA7t27RL9WVaqVCmMHDkSXl5eKv0Z5ufnh/Xr1+Po0aP48uWL6HXff4727dsXrVu3zlAOoaGhWLZsGbZs2YKIiAiZY9auXRseHh5wc3OTe2OGJUuWYMSIEYKxc+fOyZV7z549sXHjRrnG+05Tn6XYz0QhxsbGsLKy+vHL2dkZ1apVQ7Vq1TS+yUlms2zZMnz8+FE03qBBA7Xn8PHjRzRt2hSvX78WvWb48OGYMGGC2nPJiJCQEAwcOFA0ruvF/kRE2UmPHj1w7do10fnnrl27UKlSJYwbNw4A8OrVK3Ts2FF0kzEHBwds3749U7w0/vbtW6xZs0Y07urqqsFsMj8nJyc8f/48TbtQnUNoaChGjBiBQ4cOpbne1tYWw4cPx6hRo9KdV/1MF+bJ8fHx8PHxgY+PDy5cuIDExESZ1zs5OaF+/fpo0aIFmjdvnuYlW117NkRERETqoaftBIiIlJWYmIhFixbhjz/+QNWqVTFmzBj4+Pjg7t27ePXqFWJiYjS+y9HDhw9Rrlw5LFmyRHBn8Pj4eKxduxbFixfH2rVrBfvYu3cv/vjjD/Tq1Qt+fn4yixKAb5/DkSNH0KpVK9SuXVt00VoZwcHBaNasGSpWrAhvb+90CxMA4PPnz/D19VV6NwOpVCrzOF43Nzel+s2MUlNT8eDBA8FY3rx55dot6/Pnz6LfEzly5MhWu/UTEREREZF8dGVeqqk56fDhw0ULKpcsWSJ3P7978+YN9uzZIxjr169fmgXRDx8+oF+/fihZsiSWLVuWbrE88G1n3L///htFixbFvHnzRAspMurOnTuoWrUqevXqJfP/b3h4OKZPn47ChQvj5MmTKhu7Xr16qFWrFtatW5dusTzwbTODY8eOYdSoUXByckKLFi3kuu9nT548QdOmTVGrVi1s2rRJZhEA8O0lk7Nnz6Jnz54oVaoUzp49q9B49E1MTAy8vLxQq1YtHD16VLBYHvj2vT9u3DiULVsWt27dEu1v6dKl+OOPP7BhwwaZP8vu37+PPn36oHr16nj79m2Gv44bN26gatWqaNasGfbs2SOzwBv438/Rtm3bolq1arhz547CY0qlUsydOxelSpXC4sWLZRbLfx/T398fffr0QYECBTBu3Di8f/9e5j3z588XLZZXF218lvJKSEjAu3fvEBISgqtXr2LHjh0YOXIkatasCRsbG/Tt21et42dW169fx19//SUad3BwSFPopWpxcXFo0aIFQkJCRK/x8PDAokWL1JpHRm3btg116tTBu3fvBOOtWrVCtWrVNJwVERHJsmjRItSqVUs0PmnSJJw6dQoJCQlo37696M/4HDlyYO/evcidO7e6UlWZr1+/ws3NTea/x7leqR779u1D2bJlBYvlAeD9+/eYPHkySpUqJXN9/jtdmCdLpVKsXbsWTk5O6N27N06fPp1usTwAPHv2DBs2bICbmxvs7e0xZ86cX+K68myIiIiI1IsF80SUKZ09exZly5bFqFGjRAuKNe3+/fuoXbs2QkND0702NjYW/fr1g6enJ1JSUgB8m9xNmjQJHTp0kGtRXMjly5dRpUoVnDhxQqn7f7Zw4UJUqFABfn5+Ge5LEY8ePUJkZKRgzMHBAY6OjhrNR5vu3LmDT58+Ccbq1q0rVx9Xr14VfXGkatWqCu0WQEREREREWZsuzUs1OSctWrQoWrZsKRjbtm1bukWnYlavXi1YwG5oaJhmJ9iHDx+iWrVqWLt2LZKTkxUe68uXL5gwYQLatGmDhIQEpfIVs2fPHtSoUUNmUfLvPnz4gGbNmoluFiCvhQsXonLlyjh//rzSfUilUhw9elTmDsK/27FjB8qXL6/09/GjR4/QsGFDzJ8/X6n7s6uQkBBUqlQJGzZskPuex48fo27dumm+R75+/Yru3btj+PDhgptaiLl27Rrq1KmDly9fyn3P7xYtWoTq1asjMDBQqfsDAwNRvXp1wR0IxUilUvTv3x8TJ05U6Ov9LjY2Fv/++y/q1asnes3s2bMxduxYhfvOCG18lqry5csXrFu3DuXLl0eDBg3w9OlTjeegi3x9fdGgQQOZf1dNnDhRLaeofpeUlIQOHTrg2rVrotc0adIEGzduVGseikhOTsbnz5/x9OlTHDp0CJMnT0bRokXRrVs30RfCHBwcMvz3MBERqZ6hoSF2796NfPnyCcZTUlLQuXNneHh4yPw3kLe3NypVqqSuNFUmJCQEdevWlVmM3b59ezg7O2swq+xh27Zt6b6o8F1oaChcXFywevVq0Wt0YZ78/YSgfv36ib5MIo/Pnz9j586dv7TpwrMhIiIiUj8WzBNRpuPj44PGjRvL3P1F0968eQNXV1eFJ0rv37//cUzetGnT0rzJrIz4+Hi0bt1a6YWklJQUeHl5YfTo0XK9ja1qsv6/Vq5cWYOZaJ+/v79orFGjRnL1wc+TiIiIiIjkpQvzUm3NSUeOHCnY/vXrV5kLxmKSkpJE7+vQoQPs7e1//D4iIgI1a9ZEWFiYwuP87tixY/Dw8MhwP9/t2rUL7u7u+Pr1q8L3pqSkYNCgQTh37pzC90qlUgwdOhSjR49W6gWCjFi+fDk8PDzkKiqQJTU1FWPHjsXs2bNVlFnWFhAQgBo1auDx48cK3xsbG4u2bdv++DMUGxuLhg0bYuvWrUrl8uTJE7i7u//Y5EIRY8eOxahRozL8fRsfH49u3brJ/TWsXbtWJYWxYqdU/P3335g8eXKG+1eEtj5LdThz5gzKly+v0MsgmZ1UKkV0dDRevHiB06dPY+bMmShbtizc3NwQExMjel/FihXRt29ftebVq1cvHD9+XPSaKlWqwNfXF4aGhmrLQ1GVK1eGtbU1ihQpgtatW2P27Nl48uSJ6PXOzs44ffo08ubNq8EsiYhIXvny5cPu3btF/66JjIzE3r17Re/v168fvLy81JVehsTExODx48c/irVLlSqF69evi16vr6+PWbNmaTDD7MHf3x+9evUSPbFLSHJyMqKiogRjujBPfv36NWrXrq2y0+yEaPPZEBEREWkGC+aJKFM5dOgQunfvrvHFUllSUlLg7u4u19HwPzMzM8PKlSt//P758+cqyykhIQFDhgwR3Vlcln79+ml18UbWDv1FihTRYCbaJZVK8d9//wnGDAwM0Lp1a7n64edJRERERETy0oV5qbbmpPXr10e5cuUEYytWrBAtIhWze/duvH37VjA2bNiwX34fExMjerqYMvbu3YujR49muJ+AgAD07NlTqaLh75KTk5UquP/rr7+wfPlypcdVlp+fH4YNG6bU8xQxU6ZMweHDh1XWX1YUERGBJk2aZOjPwadPn9CzZ098/foVrVu3xpUrVzKU0+XLl7F48WKF7lm9erVKTxVITU1Fnz59cPPmTZnXJSQkYOLEiSob93d//vknpk2bprb+hWjrs1Sn2NhYeHl5YdSoUVrLQZ1KliwJiUTy45eenh5y5swJR0dHNGrUCFOnTkVQUJDMPnLlygVfX98fG8yow+jRo7Ft2zbReLFixXDkyBGYm5urLQd1a9u2La5fv85nv0REOq5WrVpYuHChwvdVrVoVS5cuVUNG6YuIiPjl73uhX5aWlihWrBi6desGX1/fdOeTf/75J0qUKKGhryB7CA8Ph7u7u8LPMcqXLy/4b1VdmCfHxMSgadOmat9QUZvPhoiIiEgzDLSdABGRvKKiojBgwACZb0LnzZsXlSpVgpWVFT59+oTr168LHkmqp6eHAwcOiB6rpYh58+b9OPbZyMgIvXr1gru7O4oXLw4DAwOcPXsWK1euxJkzZ365b/r06XB0dEy3/xo1aqBVq1aoXbs2SpQoARMTE3z69Am3b9/G5s2bsWfPHsH7rl27htOnT8u9Eznw7ahzsSLt72xsbODm5gZXV1eUKFECtra2MDAwQFRUFJ4/f47AwECcOnUK/v7+Sh0DLzZpBCB6PGFWdPToUQQHBwvGmjdvDjs7O7n64edJREREREQZpal5qbbnpCNHjoSnp2ea9tevX2PPnj3o0qWL3H0tW7ZMsL1y5cqoUaOGXH1YWlqiS5cuqFOnDqpXr448efIgKSnpx269S5YsEX15f/bs2WjevLnc+Qr5ffddMzMz9OjRA23btkXx4sVhbW2Nd+/ewd/fH/Pnzxfd6fbt27fYuHGj3EeNHzt2DDNmzJB5jaOjIzp37gxXV1c4OTkhd+7ciI+P//E9cPToURw/flyhxeyXL1+iW7duokUApqam6Nq1K1xdXVGuXDnkypULycnJePPmDS5evIi1a9fi1q1bae6TSqUYMGAAHjx4AAsLC7nzyU5iY2N/+b2dnR08PT3RsGFDlCxZEpaWloiOjsaFCxewYMEC0R0qL1y4gPLly+PRo0e/tDs7O2PYsGFo0aIF8uXLh48fP+LSpUtYsWIFLl++LJrXggULMGzYMLl2mb516xaGDx8uGre2tv7xNZUuXRrW1taIj4/Hy5cvce7cOaxcuVLwz1BCQgL69OmDwMBA0SLikydPIjIyUjBmaWmJoUOHws3NDQ4ODoiPj0d4eDgCAgJw5swZHD9+PN1dIs3MzDB+/Phf2oKCggRfzClYsKBcp1xUqlRJNKbNz1KWWrVqoXbt2mnaExMTERERgffv3+PatWui/y++W7RoEezs7DBu3DiFc8jK8uXLBz8/Pzg5Oal1nJ83sPmdiYkJjh8/jjx58qg1B3Vq3rw5Nm7ciJw5c2o7FSIiksOQIUMQGBiIzZs3y3V9njx5sGfPHhgbG6s5M83o2LEjpk6dqu00spxevXr9qI+wtbXFwIED0aZNGzg6OiIqKgpHjhzBsmXLfpk36enpYc2aNTAw+LWETFfmyX379sX9+/dlXtOgQQO0a9cOtWvXhp2dHczNzREZGYmHDx/i8uXL2LNnT7p9ALr3bIiIiIhUiwXzRJRprFixAuHh4YKxUqVKYcGCBWjatOkv7ampqTh48CBGjRr1y9HmqampcHd3x+XLl1G2bFmlcwoKCsKRI0cAfNut29fXN01/HTt2RMeOHXHkyBH0798fr1+/RqVKlWQu/ABA06ZNMXXqVNSqVStNzNzcHAULFkSrVq2wZcsW9OjRQ7CPI0eOyF2Y8PDhQ0yYMEE0rq+vjwkTJmDs2LGCD9xz5swJBwcH1KlTB6NGjcLFixdRp04ducb+maxFOjMzM4X7y6xkFQf069dP7n74eRIRERERkbI0OS/VhTlply5dMGHCBMEXj5csWSL3ouj169cREBAgGJNnBzFra2tMmDABAwYMgKWlZZp4rly5UKFCBfTu3RtNmjQRLB4OCAhAZGQkbGxs5Mo5PS1btsSaNWvSvHhtaWmJokWLwtPTE926dRN9eWL58uVyFcx/+fJF5pzXyMgIM2bMwPDhw9MUiVhYWCBPnjyoXLkyBg4ciPfv32Px4sXw9vZGdHR0umMPHjwYERERgrGWLVti3bp1yJs3b5pY7ty5UaZMGQwcOBArVqzAyJEjkZiY+Ms1r1+/xooVK9IUHdOvJBIJxo8fj6lTp8LU1PSXmIWFBdzd3dGpUyeMGjUKS5YsEezj56IPQ0NDTJs2DWPGjIGRkdGPdnNzczg5OaFr165YsWIFhg8fLnia5Zs3b7Bv3z506tRJZt5SqRSenp6iL+l4eXlh8eLFaQpBLC0tYWtr++M54bRp0zBr1qw0xSi3bt3Cnj170LlzZ8H+xV4gMDQ0xLlz51C+fPlf2u3t7VG5cmUMGTIEMTEx8PHxgbe3t+ju30Lftxs3bhQsmC9UqBDmzp0r2I88tP1ZytKoUaN0d9qXSqW4ffs2Fi9eDB8fH9FTUidNmgQXFxdUrVpV4TyyosaNG2P9+vUoWLCgVvP4+vUr/v33XyxfvhwSiUSruSjr6NGjyJ8//4+/K/X0eNA4EZGuW7VqFYKCggSLin+mr6+PHTt2aP3vS1Vp06YNNm3alGn/ztVVa9aswYkTJwB8e5Fu06ZNyJ0794+4jY0NhgwZggEDBmDJkiWYMmUK4uPjMXToUFSpUiVNf7owTz548CB27twpGi9RogRWrlwJFxeXNDFzc3M4ODigSZMmmDZtGi5fvow5c+bI3N1eV54NERERkXrwSQkRZRpiE6EWLVrg+vXraYrlgW9vQ7dt2xa3b99Os8AfFxcHd3d3fPnyRemc9u7di4SEBBQsWBCnT5+WWXzfokULBAUFwdXVFWvXrhXdycjMzAxbt26Fn5+fYFHC77p37y66cHfhwgX5vhB8O45WbOc1S0tLHDlyBDNnzpR7d5rf30CXl6z/H9nlocmePXtw9epVwVi5cuUU2iWQnycRERERESlKG/NSXZiTGhkZYdCgQYKxq1evii50/k5sB7G8efOmW6TZtGlTPHjwAOPGjRMslv+ZtbU1Nm7cKDi3S0lJkblztiKmT5+OQ4cOyTylzNjYGD4+PmkKc78LDg4WPAHwd8uXLxfdNd/CwgLHjh3DuHHj5NpR0dbWFrNnz8bjx4/h5eUls2gwKChIdMG8W7duOHDggGARwO8GDRqEdevWCcaWLVsm89TE7M7Y2Bi+vr6YM2dOmmL5n+np6WHRokVwdXWV2Z+TkxMCAgIwadKkX4rlfzdo0CDRP7PAt93b03P48GHcvXtXMDZx4kSsX78+3V0T9fX1MWPGDEyfPl0wLvaCAAC8e/dOsL1mzZqifya/s7CwQP/+/XH79m1s2LBB6wVY2v4sM0oikaBChQrYtGkTAgICRD/PlJQUDBkyRG15ZBZly5bFjh07cOLECY197zVs2FBmfMWKFRgwYIDoLqqZQVxcHEaNGgV3d3ekpKRoOx0iIkqHiYkJ9u7dm+7LznPmzEGDBg00lJX6mJqa4t9//8XevXthYmKi7XSynO3btwP49kLivn37fimW/5mBgQFGjx6NwMBA1K1bFzNnzkxzjS7Mk6VSKSZNmiQar127Ni5fvixYLC+kZs2aOHToEM6cOSNa16ELz4aIiIhIfVgwT0SZQlRUFO7cuZOm3dHRETt37kSOHDlk3m9paYm9e/ciV65cv7Q/ePAA3t7eGcpNIpFg06ZNcHBwSPdaa2trHDt2DBUqVBCM29nZ4fLly+jatatCOYgddSz05rOQe/fuCe4KBXxbiNy9e7fgCwnqIOuY64y83JBZJCYmYuLEiaLxqVOnKlTont0/TyIiIiIiUow25qW6NCcdMGCA6DOGxYsXp3v/hw8fRF/479+/v8zC3SFDhuDo0aNyLTh/V6pUKZQrV04wJu8zATESiQQrV67E1KlT5bre0NAQ8+fPF42nV8CfkpIis3B569atShWI2NraYv369TI3OZg7d65gcWSJEiWwbt06hXbo7d69O1q2bJmm/fXr1wptbJCdGBgYwNfXF+3atZPreolEgr///ls0XrJkSVy8eBEVK1aUq78BAwagRo0agjF5XjwR21G9QYMGmDVrllw5fDd58mTB79UrV67g2bNngveI/cwKDQ1Ns4ujGD09PXh6euLUqVNy56oO2v4sValSpUoICAiAnZ2dYDwwMPDH7p/ZVdeuXTVeLOTr64sWLVrIvGbNmjXo06dPpn/Jaffu3Rg7dqy20yAiIjk4OTlh+/btovMONze3TP8zPV++fBg/fjxCQ0MxZswYnoKiRrlz54aPj4/M5w/flS5dGufOnYO5uXmamC7Mk0+cOIH79+8LxpydnXH48GFYW1vLncd3Li4u2Lx5s2hcm8+GiIiISL34r1AiyhTCw8MF2wcOHAgzMzO5+rC1tUW3bt3StG/bti1DuXXu3Bn169fPUB8AkCdPHpw9e1bmAq6YMmXKCLbLs3sbAGzatEk0Nn78eDRp0kThnJRlZWUlGpP368nM5s2bhydPngjGqlevjvbt2yvUX3b/PImIiIiISH7ampfq0pw0T548oi8L+Pr6iu5+/t2aNWuQkJCQpt3Q0BADBgwQvW/YsGFYtmyZUkUDGX0mIGbQoEEycxbSsGFD0V2CHz16JPNef39/0c+3b9++aN26tUK5yCspKQkHDhwQjM2ZM0eu3ex/J3a8enYvjhWTP3/+dAtYf1e1alXY2toKxjp16oT8+fMr1F+/fv0E2x8/fizzvjdv3ogW1c+fP1/h0/0kEonozuNiu92XKFFCsP3ly5fo16+fQjtMi52IqQm68Fmqmr29vcxnz+vXr9dIHrpq/PjxaNeuHb5+/aqxMY2NjbF37950/07577//0KtXL50pmr99+zaio6Px7NkznDhxAlOnToWzs3O69y1ZsgTXr1/XQIZERJRRTZo0wYwZM9K0lyxZEhs2bNBCRorT19eHqakp7O3tUalSJbi7u2POnDm4cuUKXr58iblz5yr0gjgpZ+bMmaI7y8tLV+bJsorat2zZIvcphIrS1rMhIiIiUj8WzBNRphAZGSnYrugifsmSJdO0PXjwIENHrIpN7hQ1Y8YMFC9eXKl7xYqi5d1FSuw4NUtLS4wbN06pnJQla6f+sLAwDWaieU+ePMHs2bMFY3p6evD29lZ4cTA7f55ERERERKQYbc1LdWlOCgAjRowQbE9OTpZ5Sl1ycjJWrVolGOvYsSPy5csnGLO3t5drhzIxYp+90OKsIpRdYBfbqfvTp08y7xP7PtDX18fkyZOVykUegYGBiIuLS9Nub2+vdJF+nTp1BF9+uHTpklL9kTCx0xWUUbt2bcH2pKQkxMbGit535swZwfZq1aqJnjCZnnr16gm2i33/tGnTRvSEwU2bNqFFixaZYtMEXfgs1aFBgwZo2LChYOzo0aNISkrSWC7q9P0Zu1QqRWJiIp4+fYotW7aI/j/4bv/+/WjVqpVGi+aNjIywZ8+edDcm2bx5M7p3767QSyfqZGFhAUdHRzRu3BjTp0/Ho0ePsHbtWpiamorek5qaqvDpDEREpD0TJ05E27Ztf/zewsIC+/btE9z9Wxty5cr14+97oV/JycmIi4vD69evcf36dWzfvh0TJkxA9erVtfpiZnZiZWWF7t27Z7gfXZgnp6SkwM/PTzDWsGFD1KpVS6k85KXpZ0NERESkGSyYJ6JMwcLCQrA9Pj5eoX6ioqLStCUmJiq9aGRrayu6EKwosWO95JGRY+s+ffqEkJAQwZiHh4fMHcrVQeilhu/u3LmjwUw0SyqVok+fPqLf0/3795f7KPGfZdfPk4iIiIiIFKeNeamuzUmBb0eSN27cWDC2Zs0a0aK+ffv2ie4yJutleyMjI4Vfjv6Zrh1lL7azd3oF82KL5K6urnB0dMxwXmLOnj0r2N6oUSOlP9scOXLAxsYmTbvYUfKkHGtra5X1ZWdnJxr7/PmzaEzs+6dp06ZK5yL2Z0js+8fOzk60mAMAjh8/jtKlS2PPnj1K56QJuvBZqsvgwYMF22NjY7Pk8zlDQ0MUKlQI3bp1w9mzZ7Fv3z7kyZNH9PrTp0+jXbt2Gi1MNzQ0xM6dO9GxY0eZ1/n4+MDDwwPJyckaykx+BgYG6NOnDy5evChzd9WDBw/i9evXGsyMiIiUJZFIsGnTph8vsv/830TyaNKkicyX6eSlC/PkBw8eiG6qqIld2jX9bIiIiIg0Q7dWU4iIRDg7OwtOvi5evKhQP2KTO2V3XVNVsbyypFIpzp8/j1GjRindx6NHj0R32G/UqJHS/SqrYsWKooUC9+/fl7lImZktW7YM586dE4w5Ojpi3rx5SvVbuXJl0djly5czdLoCERERERFRRuelujYn/W7kyJGC7ZGRkdiyZYtgbPny5YLtVatWRbVq1VSW23cfP37E8uXLRXdm1xZLS0vBdlm7B6empuLevXuCsfr166skLzFPnz4VbN+8eTMkEonSvz5+/Jimz48fPyI6OlqtX092YmJiorK+ZO3aKatQVuz7Z/r06Up/74jlIjYWAMycOVO0mAMA3r9/j44dO6JNmzZ48eKF6HXapCufpTrUq1dP9Hnn3bt3NZqLNrRt2xY3btyQeSrE8ePHMXr0aA1m9a3gfPv27ejSpYvM63bt2gV3d3edPQ2gQoUKov82Ab79HXvw4EENZkRERBlhaWmJ8+fP4969e2jXrp2206FMRlW1C7owTxZ7sVQikcDFxSVDX5+8MsOzISIiIlIMC+aJKFOwsLBA2bJl07SvXbtW7t1RLl++LHhsl7m5Oezt7ZXKq0CBAkrdl1EPHz7ElClT4OzsjHr16mHDhg1K9xUeHi4aq1q1qtL9KitnzpwoX768YEwqleLQoUOaTUgDQkJCMHHiRMGYRCLBf//9J3rKQnpKlSqFXLlyCcYiIyMVfumEiIiIiIgIUN28VNfmpN+5urqiRIkSgrElS5akabt79y7Onz8veL0qdxCLj4/Hrl270KpVK9jb22Po0KEaL/xUhzdv3ohuZqDu74OIiAi19v+7d+/eaXQ8Ui9Nfv98+vQJiYmJgjEjIyMcOHAg3cLfgwcPomTJkpg1a5bSG4ioi658lupgY2MDZ2dnwdjz5881loc2FSxYEGfOnEGZMmVEr1myZAl8fHw0mBWgr6+PLVu2oFu3bjKv8/X1RceOHTX6faOIVq1aoXnz5qJxsY2EiIhIN9na2qJUqVLaToMyIVXVLujCPPnZs2eC1zo7OyN37txqzugbXX02RERERMpjwTwRZRo9evRI0xYTE4MmTZogNDRU5r3Xr19Hu3btBHetq1u3LvT19ZXKSZVHP6fn+85xVatW/bGwpYoFlbi4ONGYrKNy1UnWw/1t27ZpMBP1S0hIgLu7O758+SIYHzp0KBo0aKB0/3p6enB1dRWNZ7XPk4iIiIiI1Ecd81JdnJMC315eHjFihGAsODgYJ06c+KVt2bJlgtfa2dmhU6dOGc7n3Llz6NevH+zs7NC5c2ccPnxYZ3e6Vcb79+9FY+r+PtB0IUBUVJRGxyP10vT3j6wTCkxMTODj44PZs2cLntT53ZcvXzBlyhSUL18e165dU0eaStGlz1IdxIp6IiMjNZqHNllbW+Po0aOws7MTvWbQoEEaPwVBX18fmzZtgqenp8zrDhw4gA4dOujcyybfyTrtR+wUFyIiIspaVFW7oAvzZLHnBJp8VqRrz4aIiIgo41gwT0SZRv/+/eHo6JimPTg4GGXLlsXw4cNx7tw5REZGIjk5GZ8+fcLZs2fRv39/1KxZU3RS1bVrV6VzUrbQXhF37txB7969UbBgQQwdOhSBgYFprnFwcFC6f7EFNGNjY+TIkUPpfjOiV69eoscUnzhxIks94B83bhxu374tGCtXrhz++eefDI/h5eUlGtu8ebPg8XdERERERETfqXNeqotz0u969OghemLXzzuJRUZGir6MPGDAABgaGio1/pcvX7BmzRqULl0aLi4uWLt2bZpFZCMjI5mFh5mF2EvkAGBlZaXWsTW9W3B8fLxGxyP10sXvn4kTJ+LChQuiOyF+9/DhQ9SsWRPTpk1DamqqqlJUmi5+lqok9rPs69evGs1D2woUKIA9e/aI/t0YFRWFnj17Cm58o056enpYv349evfuLfO6w4cPo23btjr5s7xOnTowNTUVjL1580bD2RAREZE2qKp2QRf+bS72nEDdzwh+p+1nQ0RERKRaLJgnokzD1NQUPj4+ggvmcXFxWLp0KVxcXJArVy4YGhrCxsYG9evXx5o1a0R3XStUqJDOvs17//59NG3aFOXLl8d///2XZqKYI0cOdO/eHefPn8edO3eUHkfsIXpCQgJSUlKU7jcjChcujIYNGwrGpFIppk6dquGM1OPw4cNYunSpYMzU1BQ7duyAsbFxhsepX78+ihYtKhj7+vUrZs2aleExiIiIiIgo69HEvFQX56TfmZiYoF+/foKxY8eO4dGjRwCA9evXCxY8GhkZYcCAAQqPm5SUhEWLFqFgwYLo378/7t+/n+aakiVLYvHixQgPD0fnzp0VHiMziYmJUWv/Ygvfc+fOhVQqVfmv2rVrq/XrIc0S+/7ZsWOHWr5/ChQoIFdeNWvWxO3btzF58mSZz5ZSUlLw999/o3Hjxvj06ZNSn4Gq6OpnqSpiO9pnx8KZWrVqYcaMGaLxs2fPYu3atRrM6Bs9PT2sXbsW/fv3l3mdn58fWrdurXMvOxgZGQluOARo/kQFIiIiytx0eZ6s7mcEv9PWsyEiIiJSDxbME1GmUrNmTRw8eBA5c+ZUSX/e3t4wMDBQSV+q8vnzZwwfPhzly5dPc4wX8O343mnTpuHly5fYvHkz6tSpk6Hx8ubNKxrT9HFrPxs0aJBobP/+/Th8+LAGs1G98PBw9OrVSzS+dOnSdHcCk5dEIsHAgQNF48uXLxfd5Z6IiIiIiLIfTc5LdXVO+t2QIUMEixmlUimWLl2K1NRUrFixQvDeTp06yfz6hJw4cQJly5bFqFGjEBkZmSbepEkTnDx5EsHBwRg+fLjoInZmI/biBAC1n4qWO3duwfZr166pdVzKGnT5+8fY2BgzZ85EcHAw2rdvL/Naf39/1KxZU6u7UOvyZ6kKYqefWlpaajgT3TB27Fi4uLiIxsePH6+V70eJRIKVK1di8ODBMq87efIkWrRoIfOEFG2wtrYWbNfESblERESUdejCv83FnhNo4+R0TT8bIiIiIvVhwTwRZTqNGzdGYGCgzAfq8pg2bRpcXV1Vk5SKPHr0CJUqVcLSpUuRnJz8S8zCwgJz5szBs2fP8Ndff4lOVBXl7OwsGsvIzvUZ1bZtW9SsWVM07uXlhdevX2swI9VJSUmBh4eH6ITe09Mz3eN/FTVw4EDR/9fJyclwd3dHbGysSsckIiIiIqLMR9PzUl2dk35nb28vejLdpk2bsGXLFjx79kwwPmzYMIXGmjp1Kpo2bYqHDx+midWvXx8BAQE4fvw4GjVqpFC/mYG9vb1o7NatW2odW+x78NKlS1o/5YB0n9j3z/nz5zWcibhChQrB19cX58+fR5UqVUSve/jwIVq1aoWEhAQNZvc/meGzVNb79+8RFhYmGHNyctJsMjpCT08PmzZtgoWFhWD88+fPCv89qioSiQTLly/H8OHDZV535swZNGvWTKeeqX7+/FmwXexzJiIiIhKiC/NksecEoaGhGj89R5PPhoiIiEi9WDBPRJlS0aJFcebMGRw+fBhVq1ZV6F5DQ0MsWLAAf/31l5qyU05MTAwaN26M0NDQNLEqVaogKCgIEyZMgJmZmUrHtbOzg52dnWDswoULKh1LERKJBEuXLoWenvBfVR8+fECrVq0y5XGykydPxrlz5wRj5cqVE30DPSNy5MiBhQsXisZDQkLQsWNHJCUlqXxsIiIiIiLKHLQxL9XVOenPRo4cKdgeGxsreqx29erVZRam/m7p0qWYOXNmmnY9PT0sW7YM/v7+qFatmtz9ZTZ58+YV3RX31KlTah27bt26gu3v3r3D6dOn1To2ZX5i3z/Xr1/Ho0ePNJyNbHXq1MHVq1exYsUK5MiRQ/CaGzduYPbs2RrO7JvM9Fkq6sSJE5BKpYKx0qVLazgb3eHg4IB//vlHNL5nzx74+flpMKNfLV68GKNHj5Z5zfnz5+Hq6oqYmBgNZSUuJSUFL1++FIw5OjpqOBsiIiLKzHRhnix2EntycjLOnj2rkRx+polnQ0RERKR+LJgnokzr9u3bOHbsGJ4/fy7X9cbGxvDw8MDdu3cxatQoNWenuNmzZ+PFixdp2p2cnODn56fWh9r16tUTbN+yZYvoYo4mVKpUCf379xeN37p1C66uroLH1KvT58+fMWDAAMH/X+k5dOiQ6EJQzpw54evrCxMTk4ymKKht27Zo1qyZaNzPzw+dOnVCfHy8WsYXEx4eDjc3N42OSUREREREaWlrXqqrc9LvKlWqhDp16gjGxOZPiuwgFhERgUmTJgnG/v33XwwZMkTuvjKz6tWrC7YfPXoUr169Utu4NWvWhJGRkWBs9erVahuXsob69euLxnTx+0cikWDgwIE4d+6c6EsqS5Ys0cou85nts1TEokWLBNuNjY1RuXJlDWejW/r37y9akAUAQ4cO1fizyp/Nnz8f48ePl3nNpUuX0KRJE0RFRWkoK2GBgYGihftly5bVcDZERESUmenCPLlGjRqiMW3MD9T9bIiIiIg0gwXzRJTppKSkYMKECahcuTK8vb3x7t07wetMTU1RrVo1DBkyBLt378a7d++wbds20beRtc3Hx0ewfcKECbCxsVHr2K1btxZsf/bsGXbs2KHWsdOzYMEClC9fXjR+5coV1KpVS/DIelVLTk7G6tWrUaJECaxevRqpqakK3f/s2TP07NlTsOBDIpFgy5YtKFy4sKrSFbRx40YUKFBANL5//340bNgQ4eHhas0DAL58+YK5c+eiZMmS8PX1Vft4REREREQkm7bmpbo8J/1ObCcxIfb29gq9FHzgwAHExcWlaS9YsGC2Wlxt1aqVYHtCQgL+/vtvtY1rYmICV1dXwdjevXtx5coVtY1NmV+hQoVEC1G9vb3x7NkzteegzItFVatWxfr16wVjUVFRuHnzpsz7JRKJYHtycrLCuXynC5+lOuzYsUP083R1dVXbxhmZhUQiwdq1a2FsbCwYf/LkCebNm6fhrH41d+5cTJ48WeY1AQEBaNy4MT5//qzUGKr4/vb29haNib2cSERERCREF+bJtra2qFq1qmDs6NGjuHTpktpz+J06nw0RERGRZrBgnogynTFjxmDevHlISUn5pd3CwgLdunXDtm3bEBISgpiYGAQEBGDZsmVwc3NDzpw5tZRx+l69eiW6W7msHXZUpX379qK7So0ePRofPnxQew5iTExMsHfvXtH8AODhw4eoWLEili5dmub7QhXi4+Oxdu1alChRAgMGDBB9SSO9Pjp27IhPnz4JxqdPny5aHKBKtra28PX1Fd0VAAAuX76MMmXKiBbLZFR0dDQWLFiAwoULY+LEiYiOjlbLOEREREREJD9tzkt1eU76XZs2bVCoUCG5rh0wYAAMDQ3l7vvy5cuC7TVq1ICBgYHc/WR2nTp1Ei0cXbduHbZu3aq2sUeMGCEa8/LyUroA8mcXL17E6NGjM9wP6R6x75+EhAT07NkTiYmJGR7jwIEDmD17tmDMw8NDqWKRpk2bisbS+7lrZmYm2P7mzRuF8/iZtj9LVQsJCUG/fv1E415eXhrJQ9cVK1YMEydOFI3PmzdP6y9MzJw5E3/99ZfMawIDA9GwYUOlTkOtVatWhp5tX7hwAdu3bxeMGRoair6cSERERCRGF+bJnp6eojF3d3e8ffs2wzkoQp3PhoiIiEgzWDBPRJnK+/fvsWzZsjTttra2CA4OxpYtW+Dh4YFixYpBTy/z/IiTNZmzsLBQ+/g5cuTA8OHDBWNv3rxBgwYNlCoSVxVnZ2fs3LlTZpH3169fMXz4cJQtWxY7duxAUlJShscNDg7G+PHj4eDggH79+uHp06dK99W/f39cv35dMNahQ4d0dylSpapVq2L16tWiu4EBQGRkJLp27YoaNWrg2LFjSu1W9rtr165h8ODBKFCgAMaMGaPxhxhERERERCROm/NSXZ+TAoCenp5cu70bGxujf//+CvUt9tlr4nmALsmVKxf69OkjGu/Tpw82b96sdP+ydr6uX7++6Ol2Dx8+RNu2bUVfgE9PeHg4evfujbp16yIkJESpPki3eXh4IG/evIKx8+fPo3v37oiPj1eq78ePH6Nt27Zo27at6GmADx48QJ06ddCzZ0+8evVKob7FpHeqSJ48eQTbQ0ND5f4+j4+PT3O6hrY/S1W6e/cuGjdujJiYGMF4mTJlNLJ5RmYxceJE0ZNhv379KvPFA02ZNm0aZsyYIfOamzdvokGDBvj48aNCfcfFxWH48OGoXLkyjh49qtC9d+/eRadOnUSL7T08PNR+gi0RERFlPbowT/b09BSdH7x69QqNGzfGkydPlMoBUPyELHU+GyIiIiLNyDzVpERE+LboIvTg18XFBQUKFNBCRuoXFBSkkXFGjx4NBwcHwdi9e/dQvHhxzJo1K8M7RSmrcePG2Lt3r+jxvN8FBwejS5cucHR0xPDhw+Hv748vX77INcbXr19x4cIFTJ06FeXKlUOpUqXwzz//ZHg3w8WLF4su6pcuXRqbNm2SWbyuDp6enukWzQPfjhNu3rw5ihYtiokTJ+Ly5ctISEiQa4zo6GicOnUKo0ePRtGiRVGtWjWsWLFCdKGQiIiIiIh0kybmpbo+JwW+7aBmaWkp85rOnTvD1tZWJeNp6nmALvnrr7+QK1cuwdj3HaZ79OiBsLAwuft8+PAhxo8fj5IlS8q8btGiRaJz5HPnzqFixYo4fvy43OMGBQVh4MCBKFSoEP777z+VvIhOusnY2Bjz5s0Tje/atQvVq1fH1atX5e4zICAAXbp0QYkSJXDgwIF0r5dKpdi8eTOKFCmCwYMH4+HDhzKvj46OxpAhQ0TjTk5OMu8vU6aM6GYlXl5eiIqKEr33y5cvWL16NYoWLZqmaF8XPksxd+/elesZYVJSEry9vVG7dm28fPlS8BqJRIKlS5dq/HmgLjMyMpL5rPLkyZP477//NJxVWlOmTMGcOXNkXnPnzh00aNAA79+/V7j/27dvo0WLFihbtiwWL14ss4AsPj4eCxYsQO3atUVfvjM2NsbUqVMVzoOIiIgI0P482cTEROb84N69e6hcuTJWrFgh94u1ycnJOHLkCNq2bYsJEybInft3mn42RERERKqVfc70JaIsoXjx4jA2Nk5TsHv+/Hm8fv0a+fPn11JmGSNWFAB8m4i6urqKTkYTEhIwatQoucdKSEgQLDo3NzfHxo0b0bhxY8GXEqKiojBlyhRMmTIFJUqUQKlSpWBjYwMrKyvBBTJ17NTUokUL7Nu3D+3atUu3aPvNmzdYunQpli5dCn19fZQoUQKFChVCgQIFYG5ujhw5ciAhIQExMTF49eoVwsLC8PDhQ4XfJE+Pv78/xowZIxq/d+8ezM3NMzzO8OHDsXjxYoXu6du3LyQSCfr165fuA4mnT59i7ty5mDt3LoyMjPDHH3/A2dkZ+fPnh5mZGYyMjBAfH4/o6Gi8ePECoaGhePz4MVJTUzPwVRERERERkaZoe16aGeakFhYW6N27NxYtWiR6jTw7jf3O0dFRsP3atWu4ePEiateuLXrvhQsXsGPHDrnGEXseoEty5cqF9evXo23btqLXbNmyBdu3b0eLFi3QqFEjVK9eHXnz5oWNjQ2kUinevHmDkJAQXLp0CX5+frh9+zYAIGfOnDLHdnFxwcCBA7FixQrB+LNnz+Dq6ory5cujQ4cOqFu3LhwcHGBjY4PExERERkbiwYMHCAgIwJEjR7LlCw/ZWc+ePbFr1y7RnaHv3LmD6tWro06dOmjdujVq164Ne3t7WFtb4+vXr4iIiEBQUBACAgJw4MABhIaGKpVHQkICVqxYgRUrVqBcuXJo2bIlGjRoACcnJ1hZWeHBgwc4ceIEVq5cKVr8XbZs2XQ3JrGxsUHFihUFT1O8fPkyKleujClTpqB58+YwMjLChw8fcOvWLZw8eRK7du2SWVCvK5/l7/bt24ejR4+iVatWaNy4MWrVqoX8+fPDwMAAHz58wLNnz3D8+HHs2rUr3Zd6Ro8eDRcXF5XklZXUrVsXXl5eWL9+vWB8xIgRP76ftWnChAkwMDDA2LFjRa8JCgpC/fr1cfr0adjZ2Sk8RlBQEEaOHImRI0fCwcEB5cuXR968eZEnTx7ExMTg6dOnOHfuXJpTGn43bdo0FC5cWOHxiYiIiADdmCf37NkTBw8exN69ewXjUVFRGDx4MGbMmIEOHTrAxcUFf/zxB3Lnzg1LS0vExcXh2bNnuHfvHs6cOYMjR478OA1I7LRDWdT1bIiIiIg0gwXzRJSpWFtbY/r06Rg/fvwv7W/fvkX58uUxadIk9OrVC1ZWVtpJUEm2traoWLEibt68mSZ28uRJDBw4EIsXL0aOHDnSxEaOHIn79++L9v3+/XvY2toiLi4OM2fOhJmZGaZMmSJ4bf369eHt7Y0BAwbIzPfhw4fp7lSlLs2aNYOfnx86duwo99G2KSkpuH//vszPSR2ePXsm8zhcXdCnTx9YWlqiV69ecu/En5iYiNu3b/8oOiAiIiIiosxPF+almWFOOmzYMCxdulRwnlezZk1UqlRJ4T5dXV1FF587duyIffv2oXr16r+0f/r0CTNnzsTSpUtFX/z+eWfby5cvo1+/frh3757C+WlamzZtMHv2bEyaNEn0muTkZBw4cCBDu0ULmTdvHk6fPi1zR1/Oh0nM2rVrUaFCBZm7Sl+4cAEXLlzQSD537tzBnTt3MGvWLIXuS+9n8HdDhw5Fz549BWNPnjyBp6enQuP+TNc+y+8SEhKwZ88e7NmzR+k+WrVqle4O5dnZP//8g4MHDwq+0BETE4OePXvizJkzoiccaMqYMWNgYGCAkSNHil4THBwMFxcX+Pv7w97eXumxXrx4gRcvXih8X5s2bdKsoxAREREpShfmyRs3bsSLFy8EX9j97u3bt/D29oa3t7fa8vhOHc+GiIiISDO0+0SJiEgJ48aNw4wZM9LsbPfx40eMGjUKdnZ2aNmyJZYvX4579+5lmiOvZe1Cvnr1ajg7O6N3796YPHky+vTpg6JFi6JJkybpFoF36tQJw4YNQ+HChTF37tx0d1Dv378/Vq9eDQMD3X2nysXFBTdu3NDqTkwNGjSAtbW1aDw2NhatW7dGRESEBrNSTqdOnRAQEIBy5cppZXw9PT20a9dOK2MTEREREdH/6MK8VNfnpE5OTqK7nyu7g1jz5s1RsmRJwdjbt29Rs2ZNNGjQAOPGjcPo0aPRsmVL2NnZYeHChTI/y82bN2PkyJFo2rQpatWqpfGXyDNi4sSJmD17tsbHNTc3x7FjxzJU2EjZl729PQ4fPgwLCwttp6K0KlWqoH///nJd6+HhgfLly6slj6zwWQpp27Ytdu3apbN/x+kCGxsbmbt1nj9/HvPnz9dgRuJGjBiBZcuWybwmJCQELi4uePXqlYay+qZp06bYsWOH6OlARERERPLShXmyhYUFjh8/jho1amgth5+p49kQERERaQYL5okoU+rUqRNat24tGEtISMCRI0cwdOhQlClTBrlz50bz5s0xdepUHDlyROaRv9rk7u6Oli1bisbfvn2L//77D7Nnz8b69evx5MmTHzFZE9Rz585h2bJlePfundy59OvXD/7+/ihUqJDc92iag4MDzpw5gw0bNsDBwUEjYxoYGKBLly64efMmTp8+LXqcu1QqRffu3TPV8etlypTB9evXsWDBAuTOnVsjY5qYmGDAgAF4+PCh6DF6RERERESkOboyL9X1OanQbrL58+dHhw4dlOpPX18f69atg6GhoWBcKpXizJkz+Pfff7Fw4UIcOXIEiYmJAACJRAI7OzvB++Li4rB48WKcOHFCqby0beLEifD19YWNjY1Gx3V2dsbly5dRunRplfZbrVo1rbwEQJpVpUoVnD9/HgULFlRpv82aNcPYsWMFY0WKFFHJGCVKlMDhw4fl3rnbwMAAu3fvVttJn9r4LNVFT08Pf/75J3x9fdOc1EJpde3aFY0bNxaNT5kyRebuopo0ZMgQrFy5UmZh+uPHj1GvXj2ldolXNqfDhw/ze42IiIhURhfmyTY2NvD395f7BV91U/WzISIiItIMFswTUabi6+uL6tWro3jx4nIfux0ZGYljx45h5syZaNmyJWxsbFCjRg2sXLlSp4rnJRIJtm3bhnr16sl9j5GRESZNmoQnT56gdu3a6V5fsGBBNGrUSK6+69Spg/v372PhwoUaK0hXhqenJx4/fox169ahWrVqKu9fT08PtWvXxuLFi/H8+XP4+PigQoUKMu8ZP3489u/fr/Jc1M3AwACjRo3Cs2fPsHDhQpU/9AAAQ0NDNG3aFGvXrsWrV6+wcuVKFC1aVOXjEBERERGR4nRpXqrLc9JatWqhSpUqv7QNHDgwQzsG16xZE1u3boWxsbHc95QvXx6XL1/G1q1b5bre09NTyey0p3379rh//z569+6d4R2ZZZ0S9ztHR0cEBgZi/PjxGS44rF27Ng4dOoSAgACULVs2Q31R5lC+fHncvXsXvXv3hr6+vtL9SCQStGjRAhcuXMDRo0fh6OgoeN2ePXvg5+eHBg0aKD2Wm5sbLl68CFtbW4XuK1KkCK5cuaJU0b6Liwvy588v8xpNf5bqUK9ePQQGBuLvv/+W+2UEAlatWgUTExPBWFJSEjw8PBAbG6vhrIQNGDAAq1evllk0Hxoainr16uHZs2eC8VOnTqF79+4K/Tvgd6VKlcKJEyewbNkynmJAREREKqcL8+QcOXJg1apV8Pf3T3e9Xh6KPCf4nTqeDREREZH68ekcEWUKb9++RZMmTeDm5oarV69mqK/U1FQEBARg0KBBKFSoELy9vSGVSlWUacZYWlrixIkTmD59OiwtLUWvK1KkCKZPn44XL15g1qxZMDExwbZt21CmTBnB6wsUKIAZM2bgwYMHchUwfJcjRw6MHDkSYWFhOHfuHCZPnowmTZqgUKFCMDc315lFHiMjI/Tu3RsBAQF4/PgxFi9ejJYtWyJv3rwK96Wnp4fChQuja9euWL16NV6/fo0LFy5g+PDhch01d+TIEfz777/KfBk6w8zMDCNHjkRQUBDu3LmDuXPnolGjRkrt6mdgYICSJUuid+/e2Lx5M969ewc/Pz/06dNH47sEEhERERFR+nRpXqrLc9KfdxIzNjZGv379Mtxnp06dcOnSJdStW1f0GhMTE7Ru3Rp+fn64efMmqlevjoYNG2LevHmCO9QbGBigWbNmuHLlCjZs2JDhHLXBzs4O69atQ1hYGKZNmyb6PfY7iUSCQoUKoWvXrtiyZQuCg4MVGjdHjhyYO3cunj59imnTpqF48eJyj1u2bFlMnjwZ169fx4ULF2Se3EBZk5WVFdatW4cHDx5g9OjRcr/4o6+vj2rVqmHmzJl48OABDh8+LNfPzKZNm+L06dMIDg7GpEmTUK5cOZnFu8D/fj6cOHECu3fvRq5cueTK8XclSpTA3bt3sWjRonRPBsmXLx8GDhyIy5cv48yZM8iTJ0+6/Wv6sxTTvXt3jB07Vq6NH+zs7NC/f38EBATg7NmzqFixotLjZleFChXCn3/+KRp//Pgxhg4dqsGMZOvbty/Wr18v898mz549Q7169fD06dM0scqVK2Pz5s149eoV1q9fjzZt2sDCwiLdcc3MzNChQwccPHgQQUFBMnfmJyIiIsooXZkn169fHzdv3oS/vz88PT3lPj3dxMQEVapUwZgxY3Dp0iX89ddfSucAqOfZEBEREamXRKorVaI6Lj4+HmFhYXB2duYxhkQaFh4ejrp16wo+SFaVLl26YNOmTaLHn2tDQkICzp8/j5CQEERHR8PKygp2dnaoVq2a6O5LUqkUV65cQVBQED5+/AgzMzPUqFEDVatWTXeRLKv68OEDHj9+jPDwcLx//x5fvnxBfHw8pFIpjIyMkCNHDtjY2MDW1hYFChRAkSJFMrSTT1b3+vVrhIaGIjw8HB8+fMDXr18RHx8PiUQCIyMjmJiYIFeuXLC1tYWDgwOcnZ116s8VERERERHJj/NSccnJyXB2dsarV6/g6emp8mL0sLAwXLhwAW/fvoVEIkGePHlQrFgxVK5cGUZGRoL3RERE4MSJEwgPD0d8fDycnZ3RtGlTpYtgdVlkZCRu376NZ8+eISIiAl+/fkVqaiqMjY2RJ08elCpVCmXKlIG5ublKx33z5g3u3LmDsLAwREVFITk5GaampjAzM4O1tTWKFi2K4sWLw9TUVKXjUtbw7NkzBAUF4fnz54iJiUFKSgrMzMxgbm6OXLlyoVixYihWrJjon3FFxcTE4P79+3jw4AE+f/6ML1++wMDAADY2NihUqBCqV68OMzMzlYz1s+fPn+PatWv48OEDPn/+DGNjYzg7O6NSpUoq29ldnZ+lp6cnNm3alKb9r7/+wrRp0wAA7969w927dxEcHIzPnz/DyMgIlpaWcHBwQKlSpdJ9cYBIHlKpFKGhoQgKCsK7d+/w+fNnJCUlwczMDPb29ihevDjKlCmTodMXiIiIiDJKV+bJjx8/RnBwMF69eoXo6GgkJiZCIpHA1NQUjo6OKFOmDIoWLarSfzup+9kQERERyUeR2m4WzMuJBfNE2tOwYUP4+/sLxmxtbeHp6YmmTZvijz/+gI2NDaRSKeLi4vD27Vu8ePECAQEBuHDhAi5cuICkpCTRcUaOHImFCxeq68sgIiIiIiIiIiIiIh0mT8E8ERERERERERER6QZFarsNNJQTEZFSTp06JVos379/f8yfP19wtzBjY2PY2Njgjz/+gKurK4BvO2MvX74c3t7eiImJSXPPokWL0K1bNx6RS0RERERERERERERERERERERERESURehpOwEiIlm2bt0q2O7l5YVVq1YpdLR2/vz5MWfOHNy9exeFCxcWvGbBggVK5UlERERERERERERERERERERERERERLqHBfNEpNOuXLmSpk0ikWDmzJlK9+nk5ITNmzcLxvz8/JTul4iIiIiIiIiIiIiIiIiIiIiIiIiIdAsL5olIp4WHh6dps7W1Rb58+TLUb82aNZEzZ8407ZGRkfj8+XOG+iYiIiIiIiIiIiIiktfZs2chkUh05tfGjRu1/ZEQERERKYz/piIiIiIiWVgwT0Q6LSUlJU1bVFQUUlNTM9y3WB9JSUkZ7puIiIiIiIiIiIiIiIiIiIiIiIiIiLSPBfNEpNMKFiyYpi0+Ph779u3LUL+nTp1CTExMmvYcOXIgT548GeqbiIiIiIiIiIiIiIiIiIiIiIiIiIh0AwvmiUinVa5cWbB94MCBuHv3rlJ9Pnz4EL169RKM/fHHH0r1SUREREREREREREREREREREREREREusdA2wkQEcnSr18/+Pj4pGn/8OEDqlatioEDB6JPnz4oVapUun0FBwfjv//+g7e3N+Lj4wWv6d69e4ZzJiIiIiIiIiIiIiKSl4uLC6RSqbbTICIiIsrU+G8qIiIiIpKFBfNEpNPq1auHVq1a4dChQ2liCQkJWLx4MRYvXoy8efOiVKlScHR0hIWFBYyNjZGYmIiYmBg8f/4c9+7dw7t372SOlS9fPvTs2VNdXwoREREREREREREREREREREREREREWkYC+aJSOdt2rQJlStXRmhoqOg17969S7cgXhaJRILNmzfD2tpa6T6IiIiIiIiIiIiIiIiIiIiIiIiIiEi36Gk7ASKi9FhbW+Py5cuoXr26Wvo3MTHB7t270ahRI7X0T0RERERERERERERERERERERERERE2sGCeSLKFPLmzYuzZ89iypQpMDExUVm/1apVw8WLF9GhQweV9UlERERERERERERERERERERERERERLqBBfNElGkYGxtjxowZePToEUaMGAE7Ozul+jEwMECjRo2wd+9eBAQEoGLFiirOlIiIiIiIiIiIiIiIiIiIiIiIiIiIdIGBthMgIlJUgQIFsGjRIixYsADnzp3DlStXcPv2bQQHB+PTp0+Ijo7G169fYWpqCnNzc+TMmRNFihRBqVKlUK5cObi6usLa2lrbXwYREREREREREREREREREREREREREamZRCqVSrWdRGYQHx+PsLAwODs7I0eOHNpOh4iIiIiIiIiIiIiIiIiIiIiIiIiIiChbUqS2W09DORERERERERERERERERERERERERERERERaRQL5omIiIiIiIiIiIiIiIiIiIiIiIiIiIgoS2LBPBERERERERERERERERERERERERERERFlSSyYJyIiIiIiIiIiIiIiIiIiIiIiIiIiIqIsiQXzRERERERERERERERERERERERERERERJQlsWCeiIiIiIiIiIiIiIiIiIiIiIiIiIiIiLIkFswTERERERERERERERERERERERERERERUZbEgnkiIiIiIiIiIiIiIiIiIiIiIiIiIiIiypJYME9EREREREREREREREREREREREREREREWRIL5omIiIiIiIiIiIiIiIiIiIiIiIiIiIgoS2LBPBERERERERERERERERHrKUFOAAEAAElEQVQRERERERERERFlSSyYJyIiIiIiIiIiIiIiIiIiIiIiIiIiIqIsiQXzRERERERERERERERERERERERERERERJQlsWCeiIiIiIiIiIiIiIiIiIiIiIiIiIiIiLIkFswTERERERERERERERERERERERERERERUZbEgnkiIiIiIiIiIiIiIiIiIiIiIiIiIiIiypJYME9EREREREREREREREREREREREREREREWRIL5omIiIiIiIiIiIiIiIiIiIiIiIiIiIgoS2LBPBERERERERERERERERERERERERERERFlSSyYJyIiIiIiIiIiIiIiIiIiIiIiIiIiIqIsiQXzRERERERERERERERERERERERERERERJQlsWCeiIiIiIiIiIiIiIiIiIiIiIiIiIiIiLIkFswTERERERERERERERERERERERERERERUZbEgnkiIiIiIiIiIiIiIiIiIiIiIiIiIiIiypJYME9EREREREREREREREREREREREREREREWRIL5omIiIiIiIiIiIiIiIiIiIiIiIiIiIgoS2LBPBERERERERERERERERERERERERERERFlSSyYJyIiIiIiIiIiIiIiIiIiIiIiIiIiIqIsiQXzRERERERERERERERERERERERERERERJQlsWCeiIiIiIiIiIiIiIiIiIiIiIiIiIiIiLIkFswTERERERERERERERERERERERERERERUZbEgnkiIiIiIiIiIiIiIiIiIiIiIiIiIiIiypJYME9EREREREREREREREREREREREREREREWRIL5omIiIiIiIiIiIiIiIiIiIiIiIiIiIgoSzLQdgIkrMymMtpOgTKJoJ5B2k5B45ycnPD8+fM07UWLFkVgYCBy5syp8ZxWrFiBwYMHC8bOnDkDFxcXmfeLfU3yMDQ0hImJCWxtbeHg4ICyZcuiZs2aaNKkidKfhUQiEWx3dHTEs2fPlOpTUypVqoSbN2+maTczM8ObN29gYWGh1vHv3LmD8uXLC8batm2Lffv2qXV8ABg0aBBWrlyZpl0ikSAkJARFixZVew5EREREmcFp/8LaToEyiYYNnmo7BSLSUWfPnkX9+vXTtMv7DEXsflksLS1hbW0Na2trODk5oXr16qhevTqqVauGHDlyKNRXdlOiRAmEhISkaZfn+R0REVF29qBESW2nQJlEyYcPtJ2CRnHd+ldct06fi4sLzp07p/B9OXLkgLW1NWxsbGBra4sqVaqgdu3aqF27NqytrdWQKREREVHWwx3miSjLePz4Mbp27QqpVKrRcS9evIgRI0ZodMyfJSUlITo6Gk+ePIG/vz8WL16MTp06wdbWFl27dsW9e/e0lps29OvXT7A9Li4O27ZtU/v4q1evFo0dPnwY4eHhah3/y5cv8PHxEYzVr1+fxfJEREREREREmVx0dDSeP3+O27dvY//+/ZgwYQJcXFxQoEABTJgwQeniFiIiIiIiUg2uW3PdWtXi4+Px5s0b3L9/H2fOnME///yD1q1bI1++fOjfvz+ePuVmD0RERETpYcE8EWUpR44cwV9//aWx8V6/fg03NzckJSVpbEx5JSYmwsfHB+XLl8fo0aORmJio7ZQ0wsPDA+bm5oKxtWvXqnXs9Iryk5OTsX79erXmsGvXLkRFRQnGxF4mICIiIiIiIqLMLyIiAvPmzUORIkXw119/ITk5WdspERERERFlW1y3/p/sum6tCQkJCVizZg2KFy+OmTNnajsdIiIiIp3GgnkiynJmzpyJAwcOqH2chIQEtG/fHu/evVP7WBmRkpKChQsXokmTJoiNjdV2OmpnYWGBLl26CMZu3ryJ69evq23sHTt2IDo6WuY169atQ2pqqtpyEHspIE+ePGjXrp3axiUiIiIiIiIi3ZCcnIzp06ejevXqePbsmbbTISIiIiLKtrhu/avstm6tSSkpKZg6dSrc3d35QgIRERGRCBbME1GWI5VK0aNHDzx8+FCt4wwcOBDXrl1T6xiqdO7cObi7u2v86D9tkLWT+po1a9Q27urVq9O95sWLFzh27Jhaxg8ODsbly5cFY7169YKRkZFaxpXX5s2b8ccff8DY2BiFChXCwoULs8X3IxEREREREZE23LhxA3Xq1GHRvIqEh4fDw8MDVlZWMDc3R6tWrRASEqLttIiIiIhIh3HdWlh2WrfWtJ07d2LYsGHaToPAtXEiIiJdxIJ5IsqSoqOj0a5du3R3+1aWt7c3NmzYoJa+1enIkSOYN2+ettNQu8qVK6NixYqCse3bt6tlx4Lbt28jMDBQrmvlKaxXhtju8hKJBH379lXLmPJaunQpevbsiQcPHiAxMRFhYWEYPXo0xowZo9W8iIiIiIiIiHRV9erVMX78+F9+DRs2DJ6enmjatClsbW3T7ePVq1do3bo14uPjNZBx1vX582fUrl0b27dvR1RUFOLi4nD48GHUrFmTLyQQERERkUxctxaWXdattWH16tXYtGmTttPI1rg2TkREpJtYME9EWdbDhw/Ro0cPlb+le+HCBYwcOVKlfYrJlSsXpFKpzF9xcXF49eoVTpw4gUmTJiF37twy+5w6dSqePHmikfy1SWyX+djYWPj4+Kh8PEWK4I8ePYpXr16pdPyEhARs2bJFMNagQQMUKVJEpeMpIjk5GX/99ZdgbPHixXj//r2GMyIiIiIiIiLSffXq1cPcuXN/+bVkyRJs2LABfn5+ePfuHe7evYvBgwfDwMBAtJ+goCDMnDlTg5lnPevWrUNYWFia9sjISMyfP18LGRERERFRZsJ1a2HZZd1aXl+/fhX8XJOSkvDhwwcEBwdj06ZN6Ny5M/T19WX2NWbMGMTExGgoc/oZ18aJiIh0FwvmiShLO3DgAGbMmKGy/l6/fo2OHTsiKSlJZX1mlKmpKfLnz4/GjRtj1qxZeP78Obp06SJ6fXJyMmbNmqXBDLXDw8MD5ubmgrE1a9aodKy4uDiFivBTUlKwbt06leawd+9eRERECMb69++v0rEU9f79e3z+/FkwlpqaitDQUM0mRERERERERJRFlClTBsuXL8fFixdlFqMsWrQIHz580GBmWcujR49EYyzwISIiIiJ5cN06reyybp1RBgYGyJ07N0qWLIkePXpgx44dCA4ORokSJUTv+fjxIxYsWKDBLOk7ro0TERHpLhbME1GWN23aNBw5ciTD/SQkJKB9+/Z49+6dCrJSH1NTU2zbtg2tWrUSvWbr1q148+aNBrPSPAsLC9EHMDdu3MCtW7dUNtb27dsVPkZx/fr1SElJUVkOYgX4tra2aNu2rcrGUYatrS1y5swpGNPX10fhwoU1nBERERERERFR1lKtWjUcOHBAdJfBL1++iJ5MR+krWrSoaKxYsWIazISIiIiIMjOuW6eVHdat1aFYsWI4d+4c8ubNK3rN5s2bNZgRfce1cSIiIt3FgnkiyvKkUim6du2Kx48fZ6ifgQMH4tq1ayrKSr0kEgnWr18PCwsLwXhycjKOHz+u4aw0r1+/fqKx1atXq2wcsb5MTExEi9VfvXqlkgdiAPD06VOcOXNGMNarVy8YGhqqZBxlGRgYYNq0aYKxoUOHIk+ePJpNiIiIiIiIiCgLqlmzJnr06CEa379/v+aSyWL69u0LR0fHNO3W1tYYNWqUFjIiIiIiosyI69ZpZZd1a3WwtbXF/PnzReNhYWEICgrSYEYEcG2ciIhIl7FgnoiyFEtLS8H2qKgotG3bFrGxsUr16+3tjQ0bNojG8+fPr1S/6pQnTx4MGDBANH7y5EkNZqMdlStXRoUKFQRjPj4+iIuLy/AYt27dwvXr1wVjnTt3xrhx40TvVVXR/rp16yCVStO0SyQS9O3bVyVjZNSIESOwfv16lChRAoaGhnBycsI///yT4aMAnz59qqIMiYiIiIiI6Hecc2U+np6eorFr166p9LS77MTKygoXL15E586dYWlpCVNTUzRr1gyXLl2Ck5OTttMjIiIiIh3Edev/4bq1+nTp0kXmLvP379/XYDb0nbrWxomIiChjWDBPRFnKxo0bIZFIBGPBwcEyFw3FXLhwASNHjhSNu7m5oU+fPgr3qwkdOnQQjWWXyXH//v0F22NiYrB9+/YM9y+r6H3AgAGoUaMGSpcuLRj38/PDixcvMjR+cnIyNm7cKBhr2LChTh3p5uXlhQcPHiAxMRFhYWEYO3Ys9PSU/6fI/v37MWjQIBVmSERERERERN9xzpU51ahRQ3SunZCQkOHnENlZgQIFsGPHDkRFRSEuLg5Hjx5FyZIltZ0WEREREekorlv/iuvW6qGvr4969eqJxsPDwzWYDf1M1WvjRERElHH8m5iIspR27dphwoQJonFfX1/Mnj1b7v5evXqFjh07IikpSTBesmRJmW/wa1uZMmVEY+/fv9dgJtrj4eEBc3NzwdiaNWsy1HdsbCx8fHwEY+XKlUO1atUAiBftp6amYu3atRnK4dChQ3j79q1gTGzcrGD37t3o2LEjEhIStJ0KERERERFRlsM5V+ZlaGiIXLlyicY/fvyowWyIiIiIiLIvrlv/iuvW6uPo6CgaU8WJ60RERERZBQvmiSjLmTlzJpo0aSIanzp1Kvz8/NLtJyEhAR06dMC7d+8E4xYWFti3b59oMbYuMDIyEo1FRERoMBPtsbCwgLu7u2AsMDAQd+7cUbrv7du3IyYmRjD2c7F6t27dYGJiInjd+vXrkZycrHQOYgX3efPmRZs2bZTuV5f5+PigS5cuGfrciIiIiIiISBjnXJmfrB3rEhMTNZgJEREREVH2xnXr/+G6tfpIpVLRmKWlpQYzISIiItJtLJgnoixHT08P27dvh5OTk2A8NTUVHh4eePr0qcx+Bg4ciGvXronGN23ahOLFi2ckVbWTtWuYhYWFBjPRLlk7ra9evVrpfsV2qDc3N0fXrl1//N7KygqdO3cWvPbNmzc4dOiQUuO/fPkSx48fF4z16tULhoaGSvWryzZt2oTu3bsjJSVF26kQERERERFlOZxzZX7Jyckyi01YLEFEREREpDlct/4frlurz4cPH0Rj+fLl02AmRERERLqNBfNElCXZ2Nhg7969ort6f/r0Ce3atRM9gszb21vmkXUTJkxAu3btVJKrOgUHB4vG8ubNq8FMtKty5cqoUKGCYGzbtm348uWLwn3evHkT169fF4x16dIlzQJ0v379RPtStmj/v//+Q2pqapp2iUSCvn37KtWnLlu3bh169eol+DUTERERERFRxnDOlTVcvXpV5ukA2el5EBERERGRLuC69Tdct1afwMBA0VjFihU1mAkRERGRbjPQdgJEROpSoUIFrFq1Cj179hSMBwUFwcvLCzt37vyl/cKFCxg5cqRov40aNcLMmTNVmqu6HD58WDTm7OyswUy0r1+/fhg4cGCa9ujoaOzYsQNeXl4K9SeryF1oR/saNWqgdOnSuHfvXprYiRMnEBYWptD/k9TUVPz333+CscaNG6NQoUJy9SOVSnHv3j2Ehobi48ePP3ahs7GxQcGCBVG1alVYW1vLnZe6rFixAkOGDJF5pCAREREREanPly9fcPPmTTx69AifP39GfHw8rK2tYWtriwoVKsg9B8nMQkJCcP/+fbx8+RKxsbHQ19eHlZUVnJ2dUblyZeTKlUvtOSQnJ+Pu3bt4/Pgx3rx5g7i4OOjp6cHMzAwFChRAqVKllNpVUNfmXPfu3cP58+cRHR0NW1tbVK5cGWXKlIFEIlGon/fv3+PWrVv4+PEjPn78iLi4OOTMmRN58uRBxYoVUaRIETV9Bdqzbds20ViBAgVga2urknEeP36MkJCQH59tcnIybGxsYG9vjypVqmi04CUmJga3bt1CWFgYPn78iC9fvsDQ0BBOTk4oWrQoihcvDnNzc43lk9mkpKTg3r17CAoKQmRkJGJiYmBhYYFcuXKhdOnSKF26NPT19bWdJhEREVGmxnVrrlury+PHj0VfRihWrJjS815dXkNOSEiAv78/7t+/Dz09PTg6OqJOnToqm+/+LDw8HCdPnkR4eDisrKxQqlQpVKtWDcbGxiofSxHx8fG4efMmHj9+jA8fPuDr168wMTFB3rx5Ubx4cVSoUEErp9Gr6nkOERGRurBgnoiytB49euDatWvw9vYWjO/atQuVKlXCuHHjAACvXr1Cx44dkZSUJHi9g4MDtm/fnikWid6+fYs1a9aIxl1dXTWYjfZ17doVY8eORWxsbJrYmjVrFCqYj42Nxfbt2wVjlSpVQqVKlQRj/fv3x9ChQ9O0S6VSrFmzBnPmzJE7h+PHj+PFixeCMVm72X935swZrF27FqdPn8b79+9Fr5NIJKhUqRL69u2Lrl27wszMTO4cfzZt2jT8/fffadp79uyJjRs3yrx3yZIlGDFihGDs3Llzck2w5RmHiIiIiIjSOnz4MFauXInjx48jJSVF9Lo8efKgTZs28PDwQL169aCnJ/tgy7Nnz6J+/fpy5aCnp4ecOXPCysoKVlZWsLW1RaVKlVC9enVUq1ZNLQui3927dw8rV66Er68v3r17J3rd97lTz5490bt3b9GdA5WRkpICX19fbNu2DadOnUr3lDQ7OzvUr18fzZo1Q+vWrZEzZ06Z16t7ziV2f1hYGJycnH5pu3nzJkaMGIELFy6kud7JyQnjxo1Dv379ZD6XefPmDZYuXYpjx47h7t27Ml8CsLW1Rbdu3TBgwAAULVpU9LrMIiwsTObct0GDBhnq/9atW/D29sbJkydFn0l8V7JkSfTu3Ru9evWCjY1NhsYV8unTJ2zYsAG7d+9GYGCgzJ9P+vr6qFy5ssxdO+WhyPfyz8R+3jk6OuLZs2cK53H79m3BkxQV7e/OnTtYvnw5duzYIfi87DtTU1M0bNgQXbt2RevWrVX6842IiIgoO+G6Ndet1WHixImiMXnWjH+n6TXkjRs3olevXmna69Wrh7Nnz/7SJpVKsXLlSkyfPj3NMxqJRIImTZpgxowZqFKliuBYLi4uOHfuXJr2DRs2wNPT85e29+/fY+zYsdi2bVua+aalpSX69++PSZMmwcrKSnCsjKyNi0lJScGePXuwceNG+Pv7IzExUfRaU1NTtGzZEoMGDUK9evWUGk/Tz3OIiIg0QfbKFRFRFrBo0SLUqlVLND5p0iScOnUKCQkJaN++vegCeI4cObB3717kzp1bXamqzNevX+Hm5iZzEbBFixYazEj7LCws4O7uLhi7evUq7t69K3dfPj4+iImJEYwJ7S7/Xbdu3UQXFTds2CD6wEvI2rVrBdvt7OzQunVr0ftu376Nxo0bo0GDBti+fbvMBx3AtwcP169fR//+/VGyZEkcOHBA7hxVYf78+aKFG0REREREpD7h4eFo1qwZWrVqhaNHj8osRgWADx8+YN26dWjQoAFKly4NHx+fdO+RV2pqKj59+oSwsDDcunULx48fx+zZs9G6dWvkzZsXtWvXxo4dOxSaU6Xn7du38PDwQNmyZbFixQqZxfLA/+ZOQ4cORZEiReDr66uSPPbu3YuiRYuic+fOOHjwYLrF8t9z3759O3r06IF8+fJh2LBhotfq0pxrxYoVqF69uuDiKgA8e/YMgwYNQpUqVXD//v008bi4OIwbNw6FCxfG3LlzcefOnXR3zH///j0WLlyIP/74A2PHjs1QMbW2ff36FT169MDXr19Fr+nRo4dSfYeFhaFjx46oVKkS1q9fn26xPAA8ePAAY8aMQdGiRbF+/XqVnV7w5csX/PnnnyhYsCBGjx6NgICAdH/WpKSk4OrVq5gwYQJevXqlkjwys8TERIwaNQqVKlXCunXrZBbLA98+80OHDsHd3R0FCxbE7NmzER0draFsiYiIiLIWrlsLy27r1qoyZ84c0ecPzs7OGDJkiNx96foackxMDJo3b47BgwcL/rmQSqU4fvw4qlWrhmHDhiE+Pl7psS5fvozSpUtj8+bNgvPN6Oho/PvvvyhevLjG1s5PnjyJP/74A+7u7vDz85NZLA98m8ft2rULLi4ucHV1VeplbXll9HkOERGRJrFgnoiyPENDQ+zevRv58uUTjKekpKBz587w8PBAYGCgaD/e3t6iO4frkpCQENStWxeXLl0SvaZ9+/bZ8mg7WW/Ry9rVQN5rLSws0KVLF9H7rKys0LlzZ8HYu3fvsH//frnGf/v2LQ4dOiQY8/LyEj1ebd++fahZsyZOnTol1zi/e/nyJdq2bYvp06crdb+iZs+ejbFjx2pkLCIiIiIi+p8XL16gTp068PPzU+r+Bw8eoGvXrpg/f76KMxN26dIldOnSBQ4ODvDx8clwf/7+/ihbtiy2b9+uVJFveHg43NzcMHLkSKWLhL98+YJu3bqhQ4cOCAsLU6oP4FthwubNmwVjujTnmjt3LgYPHizXSw+3bt1CtWrVflmUfvPmDerWrYt///1XZsG4mOTkZMyfPx/16tXDp0+fFL5f20JDQ9G4cWNcvHhR9Jrq1aujYcOGCvd96dIlVKlSBXv27FHq+zkyMhJ9+vRBv379Mlw0f/PmTZQvXx4zZszI1C83aNP3wqtFixYp9VJTREQEJk+eLPp8i4iIiIhk47p1Wtl13Toj3rx5Aw8PD0yaNEkwbmpqCl9fXxgbG8vVn66vIcfExKBBgwZyPaeSSqVYtmwZateune7mB0LOnDmDRo0a4cOHD+le+/79e7Rt2xZTpkxReBx5paamYuzYsWjSpAkePXqkVB/Hjx9HxYoVcfr0aRVnl/HnOURERJrGgnkiyhby5cuH3bt3ixYSR0ZGYu/evaL39+vXD15eXupKL0NiYmLw+PFjbNu2DW5ubihVqhSuX78uer2+vj5mzZqlwQx1R5UqVQSPrAaAbdu2ybWofuPGDdy4cUMw1q1bN5ibm8u8X1bR/urVq9MdH/h2NF1ycnKadolEgr59+wrec+rUKbi5uSlVOPC7v/76C8uWLctwP7L8/fffmDx5slrHICIiIiKitKRSKTw8PBAaGprhvlS547s83r59i65du6Jr166IiopSqo99+/bB1dVVroXR9CxevFjmKWRioqOj0bhxY2zbti3DOYjRpTnX5s2bZR4hLyQuLg4JCQk/fl+9enXcvHkzw7ncuHEDrq6uKjsdQR2+fv2Kt2/f4vbt21izZg06duyIYsWKySxAMTAwwNKlSxUe68GDB2jUqBEiIiIykjIAYN26dRgzZozS9x85cgR16tTB48ePM5xLdvb333/jyJEjGe5H0z/fiYiIiLISrlv/T3Zet5aHVCpFbGws3rx5g0uXLmHFihVo1aoVHBwcsH37dsF7rK2tcezYMdE18d/p+hpySkoKOnToIPP7SEh4eDhy5Mih0D337t1D27ZtFf4sIiMjFbpeXikpKSrbkOLTp09o2bIl/P39VZDZN6p4nkNERKRpLJgnomyjVq1aWLhwocL3Va1aValFRVWIiIiARCKR+cvS0hLFihVDt27d4Ovrm+6i7p9//okSJUpo6CvQPWIF658/f8bOnTvTvV/WTvTyFELUqFEDZcqUEYz5+/vjyZMnMu+XSqVYv369YKxJkyZwcnISjL169Qqpqanp5ievyZMn4+3btyrr72d//vknpk2bppa+iYiIiIhINl9fX5mFt5mBj48PatSoofBOYnfu3IGHh4dKC0HXrl0Lb29vua9PTk5Gu3btcPnyZZXl8DtdmnPdvXsXAwYMUPi+li1bolOnTj9+/+LFC5XldO3aNblfaFe3efPmpXkOZGpqinz58qFChQro378/9uzZk+6zoEWLFqFKlSoKj//u3bsMHWP/uyVLliAoKEjh+06ePIn27dvjy5cvKsslOwoPD9fYyR9EREREJBvXrb/J7uvWvzMxMfnl89TT04OFhQXs7e1Ru3ZtDB48GIcPHxbcWA0A6tevj+vXr6Nu3bpyj6nra8h//vknTp48qfB9S5cuRc6cOeW+PjY2Fm5uboiOjlZoHHt7e8ydO1fR9OQyZcoU7NixQ2X9xcfHo2PHjip5hqKq5zlERESaZqDtBIiINGnIkCEIDAwUPY78d3ny5MGePXvkPq5M13Xs2BFTp07Vdhpa1bVrV4wZM0bw6O41a9bA09NT9N6YmBj4+PgIxqpVq4Zy5crJlUO/fv0wdOjQNO1SqRRr1qzBP//8I3rv2bNnRYvqldm50NnZGZ07d0atWrVQoUIF5MyZE3FxcQgJCcH+/fuxatUqwbfoY2JisHz5csycOVPhMdNjZmaG8ePH/9IWFBSEo0ePprm2YMGC8PDwSLfPzHAsJRERERGRLpC1EFeuXDmMHTsWVatWha2tLT5+/IjQ0FCcO3cOp06dwtWrVzM8vqWlJQYOHJimPTU1FZ8/f0ZkZCTu3buHkJAQmf08ePAAzZs3x6VLl+TaUSw6Ohpubm6ixcGGhoZwc3NDq1atUKlSJeTOnRt6enp4+/Ytrly5gs2bN+Ps2bOC944fPx6tW7dGwYIF081jypQp6e72VaVKFXTs2BEuLi6wt7dHzpw5ERUVhcePHyMgIAD79u3DtWvXRO/XlTlXYmIiPDw8fsw5nZ2dMWjQILi6uqJAgQJ4+/Yt9u3bB29vb7x+/frHfebm5nK9hJAjRw64ubnBxcUFNWvWhL29PVJTUxEeHo5z585h6dKlot9Hc+bMwaBBgxT+mnSNRCLB3LlzMWTIEJX2mzdvXri7u6N27dqoUqUKbGxsEB8fj9DQUBw9ehTLly8X3GEvJSUF8+bNw9atW+UeKywsDB07dkRiYqLoNRKJBK6urmjevDlq1qyJvHnz/ni+ER4ejgcPHuDMmTM4cuQI3rx5o9TXnBXs3btX9IWgvHnzYvTo0WjWrBkKFCiAmJgYvHr1CpcuXcKZM2dw6tQpmf8PiIiIiEhxXLfmurWqlCtXDn/99Rfatm0LiUSikj51YQ354sWLmDNnzo/fN2/eHH369EGFChVgZWWF27dvY8OGDfDx8fnlJYJWrVrBzc1NobFGjRr14xmBhYUF+vXrBzc3NxQuXBiJiYk4efIkli1bluZ0u2XLlsHS0jIDX6WwI0eOYN68eaJxe3t7eHl5wcXFBcWKFYOVlRViY2Px7NkznDp1CitXrhSc/0ZGRmLIkCE4ePCg0rmp+3kOERGROrFgnoiynVWrViEoKAi3bt2SeZ2+vj527Ngh14J2ZtCmTRts2rRJZZPkzMrCwgJdunTBunXr0sSuXLmCe/fuoXTp0oL3+vj4IDY2VjCmSLF6t27dMG7cOMGHCBs3bsTMmTNhZGQkeO/atWsF2/Ply4dWrVrJnUOJEiXw559/olOnTtDX1/8lZm5ujrx586Ju3bro1asX6tati8+fP6fp48iRI2opmP+9cAP49rkIFW8UKlRIbW/tExERERFlR2JHXNeqVQv+/v6/zFVy5syJwoULo3Hjxpg5cyYePnyItWvXYt26dQrvyPWdtbW1XP/G//DhAzZt2oSFCxeKFsDevHkTY8eOles48ClTpoi+nFyjRg1s2bIFhQsXThOzsrJCiRIl0KtXL+zduxeenp6IiYn55Zq4uDjMnj0bK1eulJnDrVu3ZO7+bG9vj2XLlqF9+/ZpYubm5sifPz9cXFwwYcIE3Lt3D3PnzhV8AUJX5lzTpk3D/fv3AQC9evXCsmXLYGZm9iNuZWWFiRMnYvjw4Zg+fTrmz5+PlJQUzJgxAw4ODqL9mpiYYOTIkRg+fDhsbW3TxK2trVGqVCl4eXnBzc0NR44cSXPNq1evcOfOHblfjNdFdnZ2WLVqFdq0aaOyPgsUKIDJkyfD09MzzYsoFhYWyJMnD6pVq4a+ffuiTp06ePbsWZo+/Pz8kJqaCj09+Q6/9fT0RFRUlGjcxcUFixYtQvny5dPEvj/fqFChAjw8PCCVSlGsWLF0T/fLqsR+vtvY2OD69esoUKDAjzYrKysULFgQNWrUwJgxY378zF2xYgXCwsI0lTIRERFRlsd16+y9bq0qoaGh+O+///D8+XO4u7vDzs5O6b50ZQ05NjYWvXv3hlQqhampKTZt2pSmCN7FxeXHc5DevXvjypUrShVlnzhxAtu3bwfw7RSHnTt3pjnV3dPTEz179sTmzZsxYsQIfP78GW3atBF8RpNRX79+/fG1/04ikWDChAmYNm1amnoCCwsL5MuXDzVq1MDYsWMxZMgQwZPrDx06hKtXr6JatWpK5aeu5zlERESaIN9TaSKiLMTExAR79+6FjY2NzOvmzJmDBg0aaCgr9TE1NcW///6LvXv3wsTERNvp6IR+/fqJxtasWaNwzMrKCu7u7nKPb2Vlhc6dOwvGPnz4gL179wrGIiIiRGNeXl4wMJDvPbixY8fizp076NKlS5oHHb8rU6YMZs+eLRi7fft2mkIQIiIiIiLK3N69eyfY3qdPH9EXe78rUaIEFixYgCdPnmDQoEEwNDRUR4oAvu2sN2bMGDx+/BgdO3YUvW7lypW4e/euzL7ev38v+FI1ADRo0AD+/v6CxfK/a9++PQ4cOCA4N9u4caPMol/g27HlYsfVlyxZEgEBAXIvxJYuXRpbt27FjRs3FDqKXZO+L0Z7enpi/fr1vyyu/szU1BRz587F6dOn4erqimHDhon2WalSJQQFBWHWrFmCxfI/y5EjBzZu3AhTU1PB+IULF+T8SnRLzpw5MXHiRNy/f1+lxfLdu3dHcHAwBgwYkO6pDQUKFMCKFSsEYxEREQgODpZrzN27d+P8+fOi8cGDB+PUqVOCxfJCJBJJus9BsjKxn++tWrX6pVheyPefuQ8fPsSCBQuQK1cudaRIRERElO1w3ZpUISYmBocPH8bIkSPh4OAAd3d33Lt3T+F+dGkN+caNG3j06BEMDQ2xb98+mTvGlyxZEhcvXsS4ceMwe/ZshV8s+f58oly5cjh+/HiaYvnvJBIJevbsibt376JevXpYvny5QuPIa926daLzt1WrVmH27NnpPqPLkSMH1q1bh969ewvGlyxZonR+6nieQ0REpCksmCeibMnJyQnbt28X3c3Kzc0NY8eO1XBWqpUvXz6MHz8eoaGhGDNmjNw7d2UHVapUEV1M3bp1K+Lj49O0X79+Pc0Ra991795d4Yc6sor2V69eLdi+ZcsWJCQkpGnX09ND37590x3TwMAAW7duxT///JPuJPpnXbp0Ed3hQWyyTkREREREmZNYIezDhw/l7iNPnjzw9vbGmDFjVJWWKDMzM+zatQs9evQQjKekpKS7Q/qSJUsETwDLkycPdu7cmW5x8M/q16+PAQMGpGmPj4/H/v37Re8LCQnBsWPHBGPW1tbw8/NTaifBcuXKZeiYbXUrXrw4Vq1aJdeugvXq1cOxY8dEn2+0a9cOFy9elOvlhu9y586NJk2aCMbevn0rdz+6pHz58hg5cmS6BTeKmDt3LjZv3gwLCwu573F1dYW1tbVgTN7PVtbx8127dsXy5cuzdQG8olTx893IyAijRo2Cj4+PqtIiIiIiyva4bk2qlJSUhJ07d6JixYqYPHkyEhMT071Hl9eQJ02aJDpv/5menh7mzZuHoUOHKjWOsbExdu7cCSsrq3SvLViwIM6ePZvui8fKSE5OFj190NPTU2aNgZClS5cib968adoPHDiAL1++KJUjoNrnOURERJrEv42IKNtq0qQJZsyYkaa9ZMmS2LBhgxYyUpy+vj5MTU1hb2+PSpUqwd3dHXPmzMGVK1fw8uVLzJ07V3ACRED//v0F2z99+oTdu3enaZe187xYX7LUqFEDZcqUEYydPXsWISEhadrXrl0reH2TJk3g6Ogoczx9fX1s374dXbt2VThXKysr0Qn/hw8fFO6PiIiIiIh0V4kSJQTbFy5cKFrQLUaThawrV64Uzd3X11fm7u579uwRbJ80aRJy586tcC5iO2adOHFC9J7NmzeLxpYvX55lj6xesmQJjI2NM9xPu3btsHv3boVebvhObG6eWee7586dQ4UKFXDjxo0M9yWRSLBgwQKMHz9eqXtLly4tGJPns71//77o11C4cGHRZyQkTuxn5NWrVzF16lSF+uKLCkRERESqxXVrUrWkpCTMnj0bzZs3l7nbuy6vITs4OGDSpEkZ7kceI0eORPHixTUyliyBgYF48eJFmnYjI6N0N4QQYmpqKrjL/JcvX3Dp0iWlcgRU9zyHiIhI01gwT0TZ2sSJE9G2bdsfv7ewsMC+fftgbm6uvaR+kitXLkilUtFfycnJiIuLw+vXr3H9+nVs374dEyZMQPXq1blwlY6uXbuKHg/2e3F8TEzMj6PFflerVi2UKlVKqRxkvQH+ew6XL18WPbJcnoL9jh07yjyqLj1ib9ML7XhPRERERESZV8eOHQXbk5KS0Lp1ayxatAhSqVTDWaXP1NQUkydPFowlJibi6NGjgrHw8HA8evQoTbuRkRG8vLyUyqVo0aLIly9fmnZZC5GHDx8WbC9WrBjc3d2VykPXFS9eXK5d4uTh4+Oj9HMQXZ7vjh8//sczoJSUFHz8+BEnT57EwIEDYWpqKnrf69ev0ahRIwQGBmZo/GrVqmHUqFFK35+Rz1bszwTw7WUWRU/6I8h8LjRz5kz06NEDsbGxGsyIiIiIiH7GdWv6+vWrzM84KSkJERERCA0NhZ+fH+bNm4c6derI3OX79OnTaNy4seg8TJfXkAcMGKDQjvfK0tfXx6BBg9Q+jjzOnDkj2N6uXTulXzipV6+eYLuyBfOqfJ5DRESkaSyYJ6JsTSKRYNOmTT/eFv75vylrs7CwEC06uHjxIh48ePDj9z4+PqILhgMGDFA6h+7du4sucG/atOmXBwliO6fZ29ujZcuW6Y6lzC57P+MRaURERERE2cPAgQNFT7BKTk7GqFGj0LhxY4SFhWk4s/S5u7vDxsZGMCa2CHj27FnB9urVq8PS0lLpXPLnz5+m7cWLF4Jzy5iYGAQFBQn207dv3yw7H2vTpo1cR3fLIyNz3szy+erp6SFXrlxo1KgRVqxYgeDgYDRq1Ej0+s+fP6Nx48a4f/++0mNq81nClStXBNstLS3RvXt3pfvNzipVqiT6UhQAbNmyBeXKlRP9uUhERERE6sV1a0qPgYEBbGxs4OzsjKZNm2LcuHE4f/48QkJC0KxZM9H7rl69Knoani6vIf/8Aok6VapUCQULFtTIWOkRm481bdpU6T6FnlEBUPp5gSqf5xAREWla5lgNICJSI0tLS5w/fx737t1Du3bttJ0OaZCsndl/3uF99erVgtfY2Nhk6I37nDlzolOnToKxiIgI7NmzBwAQHR2NXbt2CV7n5eUFAwMDpXNIT0hICKZOnYqnT5+qbQwiIiIiItIdJiYm2L9/v8xi8dOnT6N06dL4559/kJycrMHsZDMwMEDt2rUFY3fv3hVsF5vrnD9/HhKJROlf169fT9OnVCpFaGioYG5iu/bXr19f7MvN9GrUqKHV8aOjo7FhwwZs2rRJq3koy9HREcePH8eYMWNEr4mKikLr1q0RGRmpwcyAly9fYu7cuQgICFC6j5CQEMH2unXrwtDQUOl+s7u1a9eibNmyovHQ0FA0aNAAvXv3RkREhAYzIyIiIiKA69aknKJFi+Lo0aOYOXOm6DVr1qzB+fPnVTamuteQraysUKJECbX0/TttP5/4mdjn6eXlpfQzqtKlSys0Vnp06fMiIiJSFAvmiYgA2NraolSpUtpOgzSsSpUqKF++vGBs8+bNSEhIQGBgIG7duiV4Tc+ePTP81n2/fv1EY98L9X18fPDly5c0cT09PfTp0ydD4wv58OEDli1bhqpVq6JEiRKYOXMmj+QmIiIiIspGypcvj/Pnz4vuNA8AX758wfjx41GuXDmcPn1ag9nJVrlyZcH258+fC7ZruiD03bt3adqePXsmeK2hoaHonDUrKFCggMbHTE5OxtGjR9GlSxfY2dnBy8sLt2/f1ngeqqKnp4d///0XkydPFr0mNDQUHh4eoi9lqMr3FxAaNGgAR0dHTJw4UfD7XV7h4eGC7VWrVlW6T/q2ecOZM2fQsGFD0WukUin+++8/FCtWDCtXrkRqaqoGMyQiIiIirluTsiZPnoxBgwaJxv/+++8M9a/JNeT8+fNrbBdzbTyfEKPJ51TKztl16fMiIiJSFAvmiYgoWxMrWI+MjMSePXt+2Wn+d7J2qJdXjRo1UKZMGcHYhQsX8ODBA6xdu1Yw7urqKrOARREJCQnYtWsXWrduDXt7ewwbNgyBgYEq6ZuIiIiIiDKfcuXKITAwEHXr1pV5XXBwMBo1agQvLy9ERUVpKDtxuXPnFmwX22Fb0wXzQp/R+/fvBa+1sbGBvr6+ulPSGmtra42NdePGDYwaNQr58+dHixYtsGPHDnz9+lVj46vbzJkz0a1bN9H48ePHsWzZMpWPm5KSgqNHj8LDw+PHCwhnzpxRSXF+XFycYHuePHky3Hd2Z2NjAz8/PwwdOlTmdZGRkRg0aBBq1aqFR48eaSg7IiIiIiLKiLlz54o+G/H398eLFy8U6k9ba8iafGagybFkSU5O1uizNWXH0pXPi4iISBksmCciomyta9euMDMzE4wtWbIE27dvF4y5uLigePHiKslB1i7zgwYNws2bNxW+T15v3rzBn3/+CQcHB3Tu3BmHDh1CcnLyL9dYW1vD3Nw8w2MREREREVHmkidPHvj7+2Pu3Lnpnq61YcMGlC5dGhcvXtRQdsKsrKwE28WKoxMTE9WYTVrx8fFp2oROFAPEv5asQt0vAyQlJWHHjh2oUaMGKleujEWLFqV5OUFPTw/58+dXax6asnbtWlSsWFE0Pn78eDx8+FAlY33+/Bnz589H4cKF0aJFC2zfvj3NnzEzMzPkypVL6TH09ISXLrL6nwtNMTAwwNKlS3Hw4MF0/wwEBASgfPnyWLlypYayIyIiIiIiZVlYWKBDhw6i8ZMnT8rVj7bXkDW5gYCubFaQlJSk0fGEnlHJQ1c+LyIiImWwYJ6IiLI1S0tLuLu7C8YCAwNFdzRTxe7y33Xv3h2mpqaCsbNnzwq258+fHy1btlR6zIiICAwaNAiOjo6YMWOG4I6GDRo0wM6dO/HmzRsULlxY6bGIiIiIiCjz0tfXx/jx43Hnzh3Ur19f5rWvXr2Ci4sLFixYoKHs0oqOjhZsNzQ0FGwXK+gdMGAApFKpyn/J2gX8dzExMXJfS/8jlUqxefNmODs7o0uXLggICEhzjYODA2bOnInnz59jzJgxWshS9XLkyIGdO3fCwsJCMB4fH48+ffpkaPf3uLg4TJkyBQUKFMDYsWPx/PnzNNdUqVIF69evx9u3b1G7dm2lxxJ7TiL2nIaU06pVK9y/fx8DBgwQfUkB+PbS0aBBg+Dh4aF0UQUREREREWlGzZo1RWM3btyQeS/XkLXHxMQEJiYmgrGAgACVP6P6/QUIIiKi7IAF80RElO0pulN7njx50L59e5WNnzNnTnTq1Emhe3r37q3U29spKSnw9vZGsWLFsHLlyjRvqhsbG6N379548OABTp8+jU6dOsHY2FjhcYiIiIiIKGspVqwY/P394evrK3MxNCUlBWPGjMGIESM0l9xPhBZygW8vSwsRO6b82rVrKsspPWKFwR8/ftRYDllFYGAgatasiZ49e+L169dp4tWqVYOvry/CwsIwefJkFChQQAtZqk+RIkWwZMkS0filS5ewatUqpfrevn07SpQogVmzZqUpWtfT04ObmxuuXbuGa9euwcvLK8O7DObNm1ewPSIiIkP9Ulo5c+bEypUrcfPmzXRfjNq+fTsaNWqE2NhYDWVHRERERESKypcvn2hM7LkJ15B1gy48pyIiIsrKWDBPRETZXtWqVVG+fHm5r/f09ISRkZFKc1CkaF9PTw99+vRReIzY2Fi0bNkSQ4YMQWRk5C8xiUSCvn374vHjx1i3bh1KlCihcP9ERERERJT1tW/fHsHBwViwYAGsrKxEr1uyZAnmz5+vucT+n9Bu4gDg5OQk2O7s7CzYHhQUhM+fP6soK9ns7e0F2xMTExEcHKyRHLKC1atXo0aNGoLfAxUqVICfnx8CAgLQvn17mTtpZ3a9evVC69atReMTJkxAeHi43P0lJyfDy8sLHh4eePXqVZp4hw4dcO/ePezevRtVqlRRKmchYn8279y5o7Ix6FflypWDv78/9u/fj2LFioled+nSJXTp0iVDpxUQEREREZH6/F7s/rPf14gBriHrErG58Pnz5zWcCRERUdaUdVcGiIiIFCBvwbpEIkH//v1VPn6NGjVQpkwZua5t1qwZChYsqPAYPXr0gJ+fX5r2PHny4MyZM1izZo1S/RIRERERUfZiZGSEUaNGISQkBG5ubqLXTZ48GSEhIRrLKz4+HufOnROMlS5dWrC9bt26gu1JSUnYtWuXynKTRdZi86lTpzSSQ2Z38OBBDBgwACkpKWlikyZNwrVr19C0aVMtZKYdq1atgrW1tWAsOjoao0aNkruvcePGYcOGDWnaTUxMsGfPHuzZswclS5ZUOlcxFSpUEGy/ePFipivUNjQ0FGxPTk7WcCbyadOmDYKCgvD333+Lvlxy+PBhbNy4UbOJERERERGRXO7evSsaE/o3PteQdYfYc6rDhw8jKipKw9kQERFlPSyYJyIiAtC1a1eYmZmle13Dhg1RuHBhteQgb9G+MgX7x48fx759+9K06+vr4/Dhw6hXr57CfRIRERERUfZma2uL3bt3Y/LkyYLxxMRELF68WGP5rFmzBnFxcYKx2rVrC7YXLlxYdNF3zZo1GinMLV26NMzNzQVja9euzXTFwZqWkpKCwYMHC8aGDh2KWbNmwcDAQMNZaVe+fPlknvCwc+dOuV7GCA4OxpIlSwRjW7duRYcOHZTOMT1izylevHiBs2fPqm1cdRA7jePTp0+aTUQBRkZG+PPPP3HgwAEYGxsLXvPPP/9oOCsiIiIiIpLH3r17RWOOjo6//J5ryLqlfv36gu3x8fHYvHmzhrMhIiLKelgwT0REBMDS0hLu7u7pXqeO3eW/6969O0xNTWVeU6BAATRv3lzhvrdt2ybY3rFjR1StWlXh/jRNIpEItuvqbmxERERERJmRsoXZM2fOROvWrQVj/v7+GUlJbpGRkZg7d65gTF9fH61atRK9t127doLtN27cwI4dO1SSnyz6+vqi87x79+7Bx8dH7Tlk5jnXuXPn8OrVqzTtpqam+Pvvv7WQkW7w8vISXWgHgMGDByMxMVFmHzt27EBqamqa9urVq6N9+/YZzlGW+vXrw8LCQjAm9mddV9nY2Ai2f/nyBU+ePFG4v/j4eKXyUOZnfMuWLTFnzhzB2MOHD/HmzRulciEiIiIiIvU4cuQIAgMDReONGjX65feZfQ05q6lVqxby5MkjGJsxYwaio6M1nBEREVHWwoJ5IiKi/5feDu92dnZo06aN2sbPmTMnOnXqJPOa3r17Q19fX+G+L1++LNgudqybrhHb/Z8Ls0REREREqnP37l14enoiMjJS4XubNm0q2P7hw4eMppWu1NRUdO3aVXR+0Lp1a+TOnVv0/mHDhgkeSQ4AI0eOxPPnzzOc4/3799G7d2/RuKenp2hs0KBBCA4OznAOsmTmOZfYfLd06dKwtrbWcDa6ZdWqVaK7gz969AiLFi2Seb82nyUYGxuja9eugrETJ05g69atas9BVfLmzQtLS0vB2P79+xXq6+vXrxg2bJhSeTRv3lypnyViP98BzfyMJyIiIiIi+bx8+VLmereJiQlcXV1/acvsa8hZjbGxMQYOHCgY+/Dhg8o291u3bh3WrVunkr6IiIgyExbMExER/b+qVauiXLlyonEvLy8YGhqqNQdZk1x9fX306dNHqX7fvn0r2C62W5uuEXuTPjQ0FCEhIXL1ER8fj7i4OFWmRURERESUpUilUmzatAnFihXDihUrkJSUJPe9jx8/FmwX21lZVeLj4+Hh4QE/Pz/BuEQiwcSJE2X2UbhwYdEd8t+9e4fmzZvj5cuXSuX36dMnjBs3DhUqVMDVq1dFr3N1dUXZsmUFY9HR0WjatCmuX7+uVA5A+jvFZ+Y5V2af76pTsWLFMGnSJNH433//LfpnF9D+Zzt69GgYGBgIxnr37o19+/ZpJI+M0tPTQ40aNQRjixYtkvslpZiYGLRq1UrmbpGyXLlyBeXLl8eoUaMUejFK1veIun/GExERERGRfIKDg9G4cWOEh4eLXjNkyJA0L5Zre95HaQ0aNEj05fcdO3Zg5MiRgqfByePGjRuoW7cu+vbti8+fP2cgSyIiosyJBfNEREQ/EStY19PTQ9++fdU+fvXq1UWLJJo1a4YCBQqodLygoCCV9qcuZcqUEd3x0cvLC1FRUaL3fvnyBatXr0bRokVlLvISEREREdE3ERERGDx4MIoXL44VK1YgJiZG5vWXLl3C6tWrBWNOTk4KjR0dHS13MWhAQADq1KmDnTt3il7Ts2dPVKlSJd2+5s6dixw5cgjGgoODUaFCBezYsUPuBcnQ0FBMmDABjo6O+Pfff9N9+UAi+T/27js8qqL9//gnCQQILQQSem+hV+klICBdeu9FukhRQURQQAEREEhEOggPvUpHQugdRXrvvQdIIe33Bz/8iuzZbDabtrxf1+X1PJw5Z+be5OxmZ849Mw76+eefDctv3rypSpUqafTo0RZvvx0REaGdO3eqffv2ateundlz7bHPderUKUVERMR1GHFuyJAh8vT0NFkWGBio7t27R/lBe2yNJeTJk8dwNfVXr16pSZMmatKkiQ4fPmx1skBsqVWrlsnjt2/fVuPGjfXkyROz1x84cEBlypTR9u3boxVHSEiIJk2apJw5c2ro0KG6fv262fPv3LmjL7/80mRZ0qRJlT59+mjFAwAAACB6Tp06pUGDBql06dJmJ7xnzJjR8Lu9KQnlGbI9Sp8+vdnFHyZPnqyaNWvqzJkzFtUXHh6uP/74Q3Xr1lXp0qW1e/duW4UKAECCY3p5FgAA3lNt27bV559//s6qeLVq1Ypyooe1unfvrn79+r1zPDpbrGXPnt3ktttz587VkCFDzG5T7+PjY/GW3cHBwYYz3qPDzc1NJUuWNLmi4r59+1S6dGl9/fXXqlu3rpydnfXgwQP9+eef2rZtm5YtW2Y2uQMAAACAaVeuXFGfPn00ePBgVa9eXfXr11epUqWULVs2BQcH6/jx41qwYIFWr16tsLAwk3XUq1cvSm0+efJEZcqUUcmSJfXxxx/Ly8tL+fPnV8qUKfXs2TPdvXtXe/fu1bp167Rt2zazdeXKlctsEvq/5c+fX999952++OILk+WPHj1S69atNXz4cLVs2VJVq1ZV7ty55ebmpoiICD169EgXL17UgQMHtGXLFh04cCBKr1uSvLy8NGDAAE2aNMlkeXBwsIYPH64JEyaoadOmqlatmooVK6Z06dLJ1dVVwcHBunbtms6cOaOdO3dq/fr1unnzpiTp448/Ntt2Qu5zZc+e3eTxu3fvatGiRWYnC5w+fVo+Pj4WtRMeHq6wsLAY33nO1pydnTVjxgxVrVrV5ASCnTt3atKkSRo0aNA7ZdmzZ9epU6feOb527VpdunRJuXPnNmx31apVFid3mxtLGD16tLZu3aqTJ0+aLF+9erVWr14tNzc3lS1bVh4eHnJzc5Ozs7PJ8x88eGBRTLbWuXNnffPNNyZ3Ydi1a5fy58+vPn366KOPPlKuXLnk4uKi+/fv6+DBg1q4cKE2btxo03j8/f01duxYjR8/XmXKlFH9+vVVpUoVZc+eXcmSJdOpU6e0du1azZ4923DSVK1atRLc+wEAAACIz4YPHy4nJyfD8oiICAUEBOj58+e6efOmjh8/rocPH0Zar5OTkxYvXqy0adO+U5bQnyHbq6+++kqrV6/W8ePHTZb7+vqqUKFCqlOnjurUqaPy5csrQ4YMSp06tV68eKEHDx7or7/+0v79+7VmzRrduXMnll8BAADxEwnzAAD8S6pUqdSyZUvNmTPnrePRSVaPqvbt2+vLL79UQEDAP8eyZs2qOnXqWF1n7dq1TQ5YPHjwQPXq1dOKFSuUKVOmt8rOnz+vQYMGaf369Yb13r9/X9LrAZoFCxZo3bp1WrlypdVxmtOvXz917NjRZNnFixfVqVOnGGkXAAAAeN8FBgZqw4YN2rBhQ5SuS5Uqldq0aWNVm8eOHdOxY8esulaS0qZNq/Xr1ytVqlQWXzNw4ECtX79eu3btMjzn4sWLGjNmjMaMGWN1bOaMGzdO58+fN/uzfvbsmebMmfNOvzW6Emqfq3bt2oYTHXr16qXUqVOrQYMGbx0PCAjQ5MmTNWbMmLf63v/2pr8rvV6xr2fPnvrtt99ibTK9LVWuXFldunTR7NmzTZYPGzZMtWvXVqFChd46Xrt2bZOJ2sHBwapXr57WrFnzzur1t27d0rBhw7RgwQLDFf7//bNdv369xo8fb/i+S5YsmX7//XdVqFDB7AP+x48fa9OmTYblcS1NmjTq06ePxo8fb7L8wYMHGjlypEaOHBlpXZkzZ9atW7dsEld4eLgOHDhg1SSfnj172iQGAAAAAK9NmDDB5nU6Ojpq5syZqlq1qslye3iGbI8SJ06sBQsWqHz58objFhEREdq4caPNJ1gDAGDPTO+zCwDAe+y/yfGZM2d+5+F6TEqdOrVatGjx1rGuXbuaXVEgMv369TNcXW3//v3KkyePmjdvrq+++kp9+vRRhQoVlD9/frMDHdLr2e2ff/65ihYtqk6dOunRo0dWxxiZNm3aqHjx4jFWPwAAAADbGj16tNKnTx/r7WbMmFF//PGHChQoEKXrnJyctHr1ahUsWDCGIotc4sSJtWLFikhXhI8JCbXPVaRIEdWqVctk2YsXL9SwYUOVLVtWgwYN0hdffKGmTZsqffr0GjZsmOFDZ0natm2bevfuraZNm6pYsWLas2dPTL2EWPHjjz/Kw8PDZFlwcLDatWunV69evXW8U6dOSpcunclrzp07pyJFiqh+/foaMmSI+vfvrw8//FDZs2fX/PnzDZPlJemnn37S4MGDVaFCBTVo0EDXr183G3uOHDm0a9cu5cyZM5JXGb999913KlmyZLTqyJcvn+bNm2ebgKKhSZMm0VrYAQAAAEDMc3Z21vz589W5c2fDc+zhGbK9Klq0qJYsWcLOXgAA2BAJ8wAA/EeZMmVUrFixf/4d3WR1a/w7ad/JyUldu3aNVn05cuQwuwJiYGCgVqxYoR9++EE+Pj7av3//P2UpUqRQypQpTV536dIlTZgwwXBrdFtKlCiRli9fLldX1xhvCwAAAHgfubq6GibHRtWAAQPUr18/m9QVFZUqVdLBgwetTvx2c3PT7t27DVdes5anp6d8fHwsOjdp0qRatWqVvvnmm1jtiybkPpe3t7dSp05tWH7o0CFNnDhRP/74o1atWqUXL178U/bflfLeCA0N1S+//KJVq1YpLCzM5jHHtjRp0mjSpEmG5X/99ZeGDBny1rGUKVOavW9DQ0O1YcMGjRs3TlOmTJGvr+8/P6vEiRMbfp7cv39fP/3001tjD5HJkyePjh49+s4CAwlJkiRJtHLlSuXJk8eq68uVK6ddu3ZZ/Tltbbv/ValSJS1YsMAmdQEAAACIGaVKldLRo0fVrl07s+fZwzNke9agQQNt3LhRadKksVmdDg4Oatu2rdmJFAAA2CsS5gEAMOGTTz6R9DpZvVu3brHefrly5VS0aFFJUr169ZQlS5Zo1zl48GB99tlnUbqmadOmOnPmjPr37x/puS4uLmrVqpWV0VkmT548/6xmEFVeXl7KnDlzDEQFAAAA2IccOXLoypUr+vHHH5U1a1ar6kiePLm8vb01ceJEG0dnXvr06eXj4yM/Pz+rY3/Dzc1Nvr6+Gj9+vNkkbEsULVpUCxcu1MmTJ1WlShWLr3N0dNS3336rw4cPq1q1atGKQZLFD1YTap8rT548Wrt2bZR+X7ly5dKGDRvk5+cnR8fIh8kbNGggd3f36IQZ59q0aWO4Gr8kTZ48WVu2bHnrWPPmzTVx4kQ5ODhY3E61atV0/PhxjR07NtJzEyVKpA4dOlhUb5o0abR06VL5+vqqRo0aFscTn+TIkUMHDhyIUvyJEyfWl19+qR07dkRr145Dhw5p6dKlKl26tNV19OrVS1u2bFHy5MmtrgMAAABAzHBwcFC1atW0cOFCHThwQIULF7boOnt4hmzPatSooRMnTqhx48bRqidRokRq06aN/vrrLy1cuFBp06a1UYQAACQcJMwDAGBCu3btlDx5ctWpUyfayRbWepO0/+Z/bWHSpElasmSJcuXKZXhOunTp1LNnT504cUIrVqxQlixZNGzYMMNV3FKmTKnu3bvrzJkz6tmzp81iNeLp6am///5bkyZNMvs6JCljxozq1auX9u3bpx07diT45AYAAAAgpqVIkUKDBw/W5cuXtW7dOrVt21YZMmSI9Do3NzcNHDhQp0+fVu/eva1uP2PGjJo+fbqqVasW6ZbTSZIk0UcffaR58+bp2rVr6tWrl81WZHd0dNTnn3+uK1euaMKECSpRooTFCcN58+bVgAEDtHPnTh0/flxt27a1Oq4SJUrI19dXR44cUe/evS1OSE+cOLGKFi2qvn37asuWLZozZ47FbSbUPlfVqlV1+PBhffzxx4a/q8SJE+vDDz/U8uXLde7cOdWtW1d58+bVggUL5OLi8s75Dg4Oqly5sjZu3Kh169bZRZLwL7/8omTJkpksi4iIUMeOHXX//v23jg8YMEBbt259aze+/0qVKpXatm2rvXv3ytfXVwUKFFDnzp316aefmpyQkDRpUrVs2VLHjx/Xd999F6XXUK1aNW3btk3Xrl3TlClT1KpVKxUtWlRubm4JYqv6tGnTatu2bVq7dq0qVKhgOGHDzc1N/fr10+nTpzV27FglTZo0Wu06OjqqRYsWOnz4sA4dOqT+/fsrf/78kV6XJEkStWjRQgcPHpSPj4/J9woAAACA2OHg4KAUKVIoU6ZM8vT01IcffqhBgwZp0aJFunr1qnx9fdW2bVslSpQoSvXawzNke5Y5c2atWrVKx44dU48ePSyeTO3s7CwvLy9NnDhRly5d0qJFi/5ZtA8AgPeRQ0RERERcB5EQBAUF6cqVK8qZM2e0B6YBAIhrEREROnr0qI4dO6aHDx8qefLkcnd3V7FixVSwYEHD5IILFy5oz549unfvnhwcHFS0aFFVr15dSZIkieVX8H+uXbumQ4cO6cGDB3r69KmSJEminDlzqlSpUsqePXucxQUAAADYkxs3bujkyZO6cuWKXr58qaCgIKVIkULp0qVT8eLFVbhw4SitQO3n52dy5fTs2bPr6tWrkl5v+33q1CmdOHFCN2/elIODg1xcXJQhQwblzZtXxYoVk7Ozs61eYqQePXqkP//8U5cvX9bTp08VHBysZMmSKUWKFEqdOrVy584tT09PpUqVKkbjuH79uk6ePKlr167p2bNnCg4OlvR6xbZMmTKpSJEiKlCggM0ShxNin+vOnTvy8/PTrVu3FB4errRp0ypXrlwqV66cYbL4ixcvtGXLFt24cUMvXrxQlixZVKtWLWXKlCmWo4/fTp06pYMHD+r+/ftydnaWu7u7ChYsqOLFixtODLl165Z8fX119+5dhYSEyNPTU7Vq1VKKFCliOfr46eHDh9qzZ4/u3Lmjp0+fyt3dXYULF1aZMmUs2v0gup48eaITJ07o/PnzevbsmQIDA5UkSRK5ubkpX758KlOmTJyO+wAAAACIPfb0DNnenTt3TqdPn/5nHEN6vfNj8uTJ5eHhofz58yt37txRnjwBAEBCE5XcbhLmLUTCPAAAAAAAAGAbliTMAwAAAAAAAAAAAEaiktsd88uTAAAAAAAAAAAAAAAAAAAAAAAQB0iYBwAAAAAAAAAAAAAAAAAAAADYJRLmAQAAAAAAAAAAAAAAAAAAAAB2iYR5AEC0+Pn5ycHBId78N2/evLj+kQAAAAAAAAAAAAAAYhHPrQEAAGAOCfMAAAAAAAAAAAAAAAAAAAAAALtEwjwAAAAAAAAAAAAAAAAAAAAAwC6RMA8AAAAAAAAAAAAAAAAAAAAAsEuJ4joAAEDC5uXlpYiIiLgOAwAAAAAAAAAAAADwnuK5NQAAAMxhhXkAAAAAAAAAAAAAAAAAAAAAgF0iYR4AAAAAAAAAAAAAAAAAAAAAYJdImAcAAAAAAAAAAAAAAAAAAAAA2CUS5gEAAAAAAAAAAAAAAAAAAAAAdomEeQAAAAAAAAAAAAAAAAAAAACAXSJhHgAAAAAAAAAAAAAAAAAAAABglxLFdQAAAAAAAAAA3i9eXl6KiIiI6zAAAAAAAAAAAADwHmCFeQAAAAAAAAAAAAAAAAAAAACAXSJhHgAAAAAAAAAAAAAAAAAAAABgl0iYBwAAAAAAAAAAAAAAAAAAAADYJRLmAQAAAAAAAAAAAAAAAAAAAAB2iYR5AAAAAAAAAAAAAAAAAAAAAIBdImEeAAAAAAAAAAAAAAAAAAAAAGCXSJgHAAAAAAAAAAAAAAAAAAAAANglEuYBAAAAAAAAAAAAAAAAAAAAAHaJhHkAAAAAAAAAAAAAAAAAAAAAgF0iYR4AAAAAAAAAAAAAAAAAAAAAYJdImAcAAAAAAAAAAAAAAAAAAAAA2CUS5gEAAAAAAAAAAAAAAAAAAAAAdomEeQAAAAAAAAAAAAAAAAAAAACAXSJhHgAAAAAAAAAAAAAAAAAAAABgl0iYBwAAAAAAAAAAAAAAAAAAAADYJRLmAQAAAAAAAAAAAAAAAAAAAAB2iYR5AAAAAAAAAAAAAAAAAAAAAIBdImEeAAAAAAAAAAAAAAAAAAAAAGCXSJgHAAAAAAAAAAAAAAAAAAAAANglEuYBAAAAAAAAAAAAAAAAAAAAAHaJhHkAAAAAAAAAAAAAAAAAAAAAgF0iYR4AAAAAAAAAAAAAAAAAAAAAYJdImAcAAAAAAAAAAAAAAAAAAAAA2CUS5gEAAAAAAAAAAAAAAAAAAAAAdomEeQAAAAAAAAAAAAAAAAAAAACAXSJhHgAAAAAAAAAAAAAAAAAAAABgl0iYBwAAAAAAAAAAAAAAAAAAAADYJRLmAQAAAAAAAAAAAAAAAAAAAAB2iYR5AAAAAAAAAAAAAAAAAAAAAIBdImEeAAAAAAAAAAAAAAAAAAAAAGCXSJgHAAAAAAAAAAAAAAAAAAAAANglEuYBAAAAAAAAAAAAAAAAAAAAAHaJhHkAAAAAAAAAAAAAAAAAAAAAgF0iYR4AAAAAAAAAAAAAAAAAAAAAYJcSxXUAMO2MZ4G4DgEJRIGzZ+I6BEDBwcG6cuWKrly5olu3bunFixd6+fKlQkJCJEmJEiVS2rRp5e7urjx58qhAgQJKkiRJHEcNSE+ePNHly5d19epVPXjwQAEBAQoICFCyZMmUOnVqubq6Kl26dCpYsKA8PDziOlzgvXLs2DGdOXNGd+7cUaJEiZQlSxYVKFBABQoUkKMj834B2EaGHX/FdQhIIO5WKx7XIQAAAABAnPHu6RvXISCB6DO9elyHAAAAAAAmkTAPAIiyiIgI7d27V+vWrdOePXt09OhRvXr1yuLrnZyc5OnpqerVq6tmzZqqVq2aUqRIYXU88+bNU+fOnd85XrVqVfn5+VldL+zPw4cPtWbNGu3YsUP79+/XlStXLL7Ww8NDRYsWValSpVStWjVVrlxZLi4uMRhtwpcjRw5du3bNZFlEREQsR4OEICQkRFOmTJG3t7fh+zN58uQ6cuSIPD09Yzk6AADeL0bf5fLmzavDhw8rderUsR6Tj4+P+vTpY7Jsx44d8vLyMnu9ue+nkUmcOLGSJUsmDw8PZcuWTUWLFlWFChVUq1Ytq38WDg4OJo9nz55dV69etarOuNSpUyfNnz/f4vMTJUokV1dXpUmTRm5ubipatKjKlSunChUq8F0vimrXrq0tW7a8c3zu3Lnq1KlT7AcEAAAAvCfoO7+NvnPMiYiIkKenp86fP//W8djo9129elU5c+Y0jCsyRr/DK1euKEeOHNEJDWbcvXtXGTNmNFnGc1oAwPuKhHkAgMXu3bunadOmac6cObp9+7bV9YSFhenUqVM6deqUpk6dqqRJk+qjjz5Sq1at1LBhQ5KQYVPh4eFav369pk6dqh07digsLMyqeu7fv68//vhDf/zxh8aNG6ekSZOqevXq+vjjj9W0aVOlTZvWxpED75fTp0+rWbNmOnPG/O45L1++VFBQUCxFBQAA/uvChQtq27atfv/9d8MHnjFhz549+uyzz2Ktvf8KCQlRSEiI/P39dfHiRfn6+mry5MlydnZWs2bNNHToUBUuXDjO4kuIQkND9fDhQz18+FCSdPDgQc2cOVOSVKpUKfXt21etWrVS0qRJ4zJMAAAAAIgy+s70nW1t69at7yTLS9LkyZOZKA0AAGAhx7gOAAAQ/z158kT9+/dX9uzZNXr06Ggly5sSFBSktWvXqnXr1sqYMaM++eQTHTp0yKZt4P20bNky5c+fXx9//LH++OMPq5PlTQkKCtLGjRvVo0cPZciQQfXq1dOyZcsUHBxsszaA98WePXtUsWLFSJPlAQBA/LBhwwaNGDEi1tq7deuWmjVrppCQkFhr01KvXr3S//73PxUvXlyDBg2K0u5rMHb06FF17txZnp6e7BwHAAAAIEGi7/x/6DtH39SpU00eP378uHx9fWM5GgAAgISJhHkAgFlz585V3rx5NWXKlFhJBPb399fMmTNVtmxZNW/ePMbbg306e/asKleurJYtW+rixYsx3l5oaKg2btyoli1bKlOmTDHeHmBPrl27pkaNGunp06dxHQoAAIiC0aNHa+3atTHeTnBwsJo0aaJ79+7FeFvRERYWpokTJ6pWrVp68eJFXIdjN65du6bq1atr8ODBCg8Pj+twAAAAACBK6Du/jb6zdS5fvqxNmzYZlk+aNCkWowEAAEi4SJgHAJj09OlTtWjRQl26dNGjR4/iJIYbN27ESbtI2GbMmKFSpUppz549cdL+48eP46RdICF69eqVmjZtGmd/ZwAAgPUiIiLUoUMHnT17Nkbb6dWrV4LagWznzp1q1aqVIiIi4joUuxEREaGffvpJnTp14ucKAAAAIEGh72wafeeo8fb2NjuJfMOGDTp//nwsRgQAAJAwJYrrAAAA8c/Vq1dVp06dKA3eJE+eXEWLFlXu3LmVLl06pUiRQk5OTpKkgIAAPXnyRNeuXdORI0f05MmTmAod77GwsDD16tVLM2fOjNJ1mTNnVv78+ZUzZ06lTp1aLi4uCggIkL+/v54+faqLFy/q3LlzCgwMjKHIgffXr7/+qqNHjxqWp0yZUl5eXsqePbtSp06thw8favfu3XJwcIjFKAEAgBF/f381btxYBw8eVKpUqWxev7e3t+bOnWvzemPahg0bNG7cOA0ZMiSuQ4k3unfvLjc3t3/+HRERoefPn8vf31/nz5/XiRMnFBQUZLaO3377TZ6envrqq69iOlwAAAAAsBn6zqbRd7ZMQEBApL/fiIgI/fzzz/L29o6lqAAAABImEuYBAG85ceKEatWqpbt370Z6bqZMmdS6dWs1a9ZMpUuXVqJElv1ZuXTpkvbu3av169dry5Yt8vf3j27YeM8FBweradOm2rBhQ6TnOjo6qkaNGmrevLlq1aqlbNmyRXpNRESELl++LF9fX23dulVbt27lvgWiKSgoSD/88IPJskSJEmnkyJEaPHiwkiRJEsuRAQCAqDh79qw6dOig1atX23RS2+7duzVgwACb1WdO2rRp9fDhQ7PnvJkIfvr0afn5+WnGjBlmrxk+fLiaNWumPHny2DrcBGngwIHy9PQ0LA8JCdG6dev0008/af/+/YbnjRw5Uo0aNVLBggVjIkwAAAAAiBH0nU2j7xy5hQsXWrQY3fz58zV69GilSZMmFqICAABImBzjOgAAQPxx8eJFi5LlM2fOrFmzZunKlSuaMGGCypUrZ3GyvCTlzp1bHTp00LJly/Tw4UNt3rxZzZo1U+LEiaP7EvAeCg0NVcuWLSNNlnd0dFTXrl119uxZbdmyRd26dbMoWV6SHBwclDt3bnXv3l3Lly/XnTt3NH/+fFWtWtUWLwF4Ly1cuFB37twxWebj46Nhw4aRLA8AQAKxdu1ajRo1ymb13bp1S82bN1dISIjN6owuFxcXZc6cWTVr1tSYMWN07do1tW7d2vD80NBQjRkzJhYjTNgSJ06spk2bas+ePRoxYoTheSEhIWbLAQAAACC+ou/8LvrOkZs2bZpF5718+VIzZsyI4WgAAAASNhLmAQCSpIcPH6pmzZqRJsv37dtXZ8+eVdeuXeXs7BztdhMnTqyPPvpIy5cv161btzR27FilT58+2vXi/dGjRw+tXbvW7DklSpTQ0aNHNWvWLOXNmzfabbq4uKhDhw7y8/PTkSNH1KxZMzk68rUKiIpVq1aZPF6uXDl17949lqMBAADRNXLkSIt2fIpMcHCwmjRponv37tkgqpjj4uKiRYsWqUGDBobnmJsgCNMcHR01cuRI9ezZ0/CcNWvW6P79+7EYFQAAAADYBn3nd9F3NrZz506dOHHC4vOnTZum0NDQGIwIAAAgYSOzCwCg8PBwtW3bVlevXjU8x8XFRStXrtTUqVOVIkWKGInD3d1dX375pa5cuaKJEycqY8aMMdIO7MeMGTM0Z84cs+f07dtXBw4cUPHixWMkhlKlSmn58uU6efKkGjVqFCNtAPZo//79Jo/36NEjliMBAAC2EBERobZt2+rChQvRqqdXr146dOiQjaKKWQ4ODpo9e7ZSpkxpsjw0NFRbtmyJ5ajsww8//GC4jXxoaKjWr18fyxEBAAAAQPTRd34XfWdjU6dOjdL5N2/e1PLly2MoGgAAgISPhHkASKAuX75ss7p+/PFHbd261bA8TZo0+uOPP9SkSRObtWlOsmTJNGDAAMPVh5FwXbp0yWZ1nT59Wv379zd7zk8//aSpU6faZDeEyBQoUECrV682TAKG/bLlff2+uHnzpp4+fWqyrE6dOrEbDAAAiLJUqVKZPP7s2TM1atRIL168sKpeb29vzZ0717A8c+bMVtUbk9zd3c2uhr5t27ZYjMZ+uLq6mp2QvG/fvtgLBgAAAACsQN/5/9B3jrqbN28a7rCdLFkyw+smTZoUUyEBAAAkeCTMA0AC9MUXX2jBggU2qevKlSv69ttvDcuTJUumDRs2qHz58jZpLyocHBxivU3EnP3799t00kWvXr0UFBRkWD5+/HgNHDjQZu1Zqly5crHeJuKOt7e3xowZE9dhJDg3btwweTxdunRKnz59LEcDAACiat68eYb9tdOnT6tTp05RrnP37t0aMGCAYXmzZs3UrVu3KNcbG5o2bWpYdurUqViMxL5UqlTJsCy6qzECAAAAQEyj7/w2+s5R88svvyg0NNRkmY+Pj+GEjMOHD2vPnj0xGRoAAECCRcI8ACQwAwYM0I8//miz+gYNGqTAwEDD8nnz5sVJsjzsy+7du1WrVi09e/bMJvUtXrxYu3btMizv0aOHPv/8c5u0BRiZNGmS+vbtq/Dw8LgOJcG5f/++yePxceUbAADwrsaNG2vIkCGG5StXrtT3339vcX03b95U8+bNFRISYrK8QIECZlfPi2tFihQxLDP63oPIZciQwbDs4cOHsRgJAAAAAEQdfee30Xe2XHBwsGbOnGmyLFOmTGrXrp3ZiRGsMg8AAGAaCfMAkEBERESoT58+mjx5ss3qPHXqlNasWWNY3r17d7Vo0cJm7eH9tGPHDtWpU8fqrSX/KyIiwuyK3kWLFtXPP/9sk7YAI+PGjYuTHQzshdFErRQpUsRyJAAAwFqjR49WrVq1DMuHDx+uzZs3R1pPcHCwmjZtqnv37pksT5kypVavXh2vvyc4Ozsblj169CgWI7Evjo7GQ9evXr2KxUgAAAAAwDr0nf8PfWfLLV26VA8ePDBZ1q1bNyVKlEj9+vWTk5OTyXPWrFmjK1euxGSIAAAACRIJ8wCQAERERKhHjx7y8fGxab0//vijIiIiTJZ5eHho/PjxNm0P75+tW7eqXr16evnypc3q3LBhg+HWjA4ODpo+fbqSJElis/aA/xo1apTZVWEQOaMEp0SJEsVyJAAAwFqOjo5avHixcuTIYbI8PDxcbdq00aVLl8zW06tXLx06dMiwfP78+cqfP390Qo1x5lY7T5kyZSxGYl/u3r1rWGa09TwAAAAAxCf0nf8PfWfLTZs2zeRxJycnde/eXZKUI0cONW7c2OR54eHhmjJlSozFBwAAkFCRMA8A8Vx4eLg6d+5suO2atV6+fKnly5cblg8fPlyurq42bRPvl40bN6phw4aGK0lba86cOYZlTZs2Vfny5W3aHvBv33zzjb755pu4DiPBCw8Pj+sQAACADbi5uWnVqlVKliyZyfInT56ocePGhhNovb29zW4XP2TIEMOHv/HJ6dOnDcvSp08fi5HYl7179xqW8XMFAAAAkFDQd36NvrNlDh48qMOHD5ssa9CggbJkyfLPvwcMGGBYz+zZs+Xv72/z+AAAABIylnAEYBcCAgJ07NgxnT9/Xk+fPlVQUJDSpEkjDw8PlShRQrly5YqRdu/cuaO//vpLV65ckb+/v8LDw5UiRQply5ZNxYoVU86cOaNVf1hYmDp27KhFixbZKOL/s3btWgUEBJgsS5s2rbp06WLzNuOTe/fuad++fbp8+bJCQkKUPn16Zc+eXRUrVoy11cnPnz+vs2fP6saNG3r+/LnCwsLk4uIiDw8P5ciRQ8WKFYvxrROvXLmiY8eO6d69e3r69KmSJEmitGnTKnfu3CpVqpRcXFysqnft2rVq0aKF4SrS1vL399fGjRsNy7/88kubtvc+ePXqlY4fP67Tp0/ryZMnevnypVKnTi13d3cVLVpUnp6ecnBwiOswLXb9+nXt379f169fl/R6kDVfvnwqU6aMHB2jN1d0yJAhGjdunC3CjLKgoCAdO3ZMFy5c0IMHDxQYGKhkyZIpffr0yp8/v0qUKKHEiRPHelwnT57Url275O/vLw8PD5UuXVpFihSJk3vm1atXOnr0qG7duqWHDx/q8ePHSpYsmdKkSaP8+fOrZMmSsfb5Hhoaqr///lsXLlzQnTt39PLlSzk6Oip58uTKkiWLChUqFCOr/cTFfRIWFqaTJ0/qxIkTevz4sZ4/f66UKVMqbdq0Kly4sAoXLmy4LSwAwD6UKFFC06dPV8eOHU2WnzhxQl26dNHSpUvfOr57926zD3Zr1Kih0aNH2zTWmLJ+/XrDsuiOC7yvAgICtGbNGsPyUqVKxVjbz58/17Fjx3Tx4kU9fvxYwcHBcnFxUaZMmVSgQAEVKVIk2n0LSwQFBemvv/7SpUuXdO/ePb18+VJOTk7Kli2b8uTJo/z58ytNmjQxHkd8c/fuXf3999+6evWqnj59qlevXilp0qRyc3NTrly5VLp06RgZS7l69apOnDiha9euyd/fXw4ODkqVKpVy5MihEiVKKFOmTDZvEwAAAPaDvjN9Z0tNnTrVsKxXr15v/btChQoqU6aMyd0Hnj9/rtmzZ5u9f+zVo0ePtG3bNl29elUpUqRQ/vz5VaFCBSVPnjxa9caXfuHdu3d1/PhxXbt2TU+fPlVgYKBSpUqlXLlyKW/evMqbN2+cPDOMS+Hh4Tp9+rTOnz+vmzdv6sWLF4qIiFDy5MmVKVMmeXp6qnDhwjYfzwkJCdHx48d17tw53b17V4GBgUqSJInSpUunvHnzqlSpUoaTpQAAcYOEeQAJ2vr16/XLL79oy5YtCgsLMzzP3d1dH3/8sdq0aaOqVatG64vw/fv3NX36dC1ZskRnzpwxe26OHDnUunVr9evXTxkzZoxSO6GhoWrbtq2WLVtmsvzbb7/Vt99+G2k9c+fOVadOnd45vnnzZsNrWrZsaXWidHzn5+enH374QX/88YfJFY6TJ0+uhg0b6ttvv1XevHlt3v62bdu0cOFCbdy40ezWg9LrbRpLlCihRo0aqWPHjsqaNatNYrh79658fHw0d+5c3bx50/A8JycnffDBB2rdurVatmxp8eoOK1euVOvWrRUSEvJO2bVr1yxKpK1atar8/PzeOf7HH38oODjY5DWFCxdW6dKlLYoxNgUFBSlr1qwmf9+lS5c2XCXCEk+ePFGWLFlMTn759NNP9fPPPxteu3v3bnl7e2vNmjWGP1NJSp06terUqaO2bdvqo48+itUBlpEjR5r8nOvYsaPmzZv31rHVq1frxx9/1P79+03WlTZtWrVt21bDhg2Th4dHlGMZNGiQJk6caLJs/vz5mj9/fqR1jBgxQiNHjrS4zbCwMK1YsULz5s2Tr6+v2QkoLi4uql+/vnr37q2qVata3Ma/Gb03r1y58s52sceOHdNnn32m3bt3v3N+jhw59MUXX+iTTz75J1Hay8tLO3fujDSGnTt3mozD6GcXFham3377TUuXLtXu3bsNV+CRJGdnZ9WsWVM9e/ZUvXr1bJ7UHxYWppUrV2rRokX6448/DCelvZEhQwZVq1ZNderUUcOGDZU6dWqr243N++SN48ePa9q0aVqyZIlevHhhts0PP/xQbdu2VcOGDRkYBAA71aFDBx06dEje3t4my5ctW6ZSpUrpiy++kCTdvHlTzZs3N9lnkKRs2bJp8eLFCWLS1d27dzVjxgzD8tq1a8diNPZj6tSpZvvM1atXt2l7wcHB+u2337RgwQLt27fP7BiTq6urGjdurH79+qlEiRI2jSMgIEALFy785/ut0XtEev39vUiRIvr444/14MEDq9qbN2+eOnfu/M5xoz55ZNasWWNyZUtr63vjypUrmjlzplauXKnz58+bPTdRokT64IMPVL16dTVu3DhakyuuXr0qHx8fLVu2TNeuXTN7bsGCBdWuXTv16tWLHRsBAABgEn1n+s6RuXfvnuEO8Xny5FHNmjXfOT5w4EC1atXK5DVTpkzRp59+miDuESOdOnUy+QzO1HOjFy9e6Ouvv9avv/6qoKCgt8qSJk2q9u3ba+TIkVFKbI8v/cILFy5o1qxZWr16tS5cuGD2XBcXF1WtWjVaYydGz/WMck8i06hRI61du9Zm9b2xefNmLViwQBs3btSzZ8/Mnuvm5qaqVavqo48+UpMmTeTu7h6tdmfPnq2NGzeafR745tlk9+7d1bBhwwS1SB0A2KuYXwoHAGLA7du3VadOHTVo0EAbN240+yBTkh48eKBZs2apevXqKly4sP73v/9Fes1/BQcHa+TIkcqRI4dGjBgRabK89LoD9cMPPyhXrlwaNWqUQkNDLWorJCRELVu2NEyWtwVTSY5vNGvWLMbajSuPHj1SixYtVK1aNW3dutVksrwkvXz5UosXL1bBggX13Xff2az9TZs2qWjRoqpVq5YWLFgQabK89Hom9NGjRzV8+HDlzJlTbdu21ZUrV6IVx5w5c1SgQAGNGjXKbLK89DoJ88CBA+rfv7+yZcumHj16RNr+kiVL1KpVK7MP9aMjId63SZMmVc+ePU2WHTlyRHv37rW67jlz5pjshDs4OKhfv34mr3n27Jnat2+vKlWqaOnSpWaT5d+cv2TJEjVo0EC5c+eWj49PpNfEpqtXr+rDDz9UkyZNDJPlpdefAVOmTFHu3Lm1cOHCKLXx6aefGibLx5Rt27apYMGCatWqlTZv3hzpbg0BAQFatmyZvLy8VLt2bV29ejXGYvPx8VG5cuUM349Xr15V79699cEHH+jUqVMxFseqVatUsGBBde7cWZs3bzabLC+9XoF+w4YNatCggSpVqqSTJ0/aNJa8efOqZcuWWrduXaTJ8tLrBwSLFy9Whw4dlDFjRn366adRbjcu7pNXr15p4MCBKlWqlGbNmmU2Wf5Nm7///rtatWqlrFmz6vvvv2cbWACwU5MmTVLFihUNy7/66qt/JsA2adJE9+7dM3le0qRJtWrVKqVLly6mQrWZwMBANWvWzOz3kHr16sViRPbhyJEjGjFihGF5tmzZ5OXlZbP2lixZoly5cql79+7avXt3pONFT58+1dy5c1WyZEm1bdvWov59ZEJDQzV58mRlzZpVPXr0kK+vb6T96oiICP39998aNWqUjh07Fu0Y4qMHDx6oS5cuyps3r3744YdIk+Wl1z/L/fv3a8yYMSpdurSKFy+uAwcORKldf39/9evXT3nz5tWPP/4YaVKEJJ0+fVpfffWVcubMqenTp0epPQAAALw/6DubRt/5tRkzZhiO8/fo0cNksm3Tpk0NF127evWq2d3b7MnZs2dVrFgx/fzzz+8ky0uvFzibOXOm8ufPr5kzZ0ZaX3zpF964cUNt2rSRp6enxo8fH2myvPT6ucymTZv0+eef2ySG+Gjnzp0qXry46tSpo8WLF0eaLC9Jjx8/1urVq9WzZ09lypRJrVu3jvS52n8dPXpUZcqUUZ06dbRixYpInwe+eTbZqFEjlS1bVsePH49SewAA2yNhHkCCc/36dVWuXNnsCunmnDlzRm3bttWECRMsvubatWuqUKGCvv32WwUGBka5zaCgIH3zzTeqUaOGnjx5Yvbc4OBgNW3aVKtWrYpyO5Z6+PChYZKcs7OzypcvH2Ntx4XTp0+rdOnShjPyTQkNDdWIESPUrl07w+R6Szx9+lStWrVS3bp1deLECavrCQsL0//+9z8VLFhQkyZNUkRERJTrGDNmjLp27aqnT59G+dpXr15pxowZKliwoOE5CxcuVLt27SyeGGINcw+5q1SpEmPtRlefPn3k7OxssszcKvDmhIeHG65CUqdOHeXJk+ed40+fPlXNmjWjnDD+xo0bN9SnTx999tlnVl1va7t371bp0qXl6+tr8TUvXrxQ+/btzSbgvBEREaGePXua3f7S1sLDw/X555+rVq1aFiWDmLJlyxaVLFlS27dvt3F00tixY9WnTx+LJsX8+eefKlu2rMkVI6IjIiJCX331lZo2bWr1z2jfvn364IMPtHXr1mjFEhAQoHbt2qlp06bRmtAUGBioBQsWWHx+XN0nbx7STJo0KcoTD6XXE1eGDRumli1bRvlaAED8lzhxYi1fvtxwd7WwsDC1bNlSbdq0MbvLkre3d7RWhI4t586dU5UqVcxOgG3SpAnbykfRypUrVb16dbOTdIcOHWqTFbkCAwPVrl07tW7dWrdv37aqjv/9738qWbJktB54Xr58WRUqVNCAAQP0+PFjq+uxN9u3b1ehQoU0d+5cq757vnH8+PEoJcwfP35cJUqU0LRp06wa33j69Kl69eqlli1bxqvJ5gAAAIgf6Du/i77za6GhoYZJ1kmSJDG5O5j0epcto0W0pNeTNOzdqVOnVKlSJV2+fDnSc1+8eKFPPvlEnTp1Muxrxpd+4f/+9z8VKlRIixcvjla+gj0JCwvT559/Li8vr2iNxYSGhmrJkiUWLYD1xqRJk1SuXDmrd48/fPiwypUrp8WLF1t1PQDANkiYB5CgREREqE2bNhZ1diJj6QrY58+fV8WKFW2yWtfOnTtVo0YNPX/+3GR5UFCQGjVqpN9//z3abZlz8eJFw7LChQsradKkMdp+bDp79qy8vLysXm150aJF+v7776269uLFiypTpoyWLl1q1fWmBAUFaeDAgWrevHmUOnBbt27V119/He32jd43c+fOVceOHaP1ENsS586dMywrXbp0jLYdHRkyZDDcDnH16tW6ceNGlOvcsGGDYYKu0UrVvXv3troT/28xtYNAVOzevVu1a9fWo0ePrLr+u+++06JFiwzLw8PD1a1bN/3666/WhhhlYWFhUZ7QZeTJkyeqX79+lCYTRGbBggUaOnRolK55+fKlzZNERo4cqR9++CHa9QQFBalhw4ZWvyf8/f1Vs2ZNs/dRTIjL++Tbb7/Vhg0bot1ufPgMAQDEjIwZM2r58uVKnDixyfLHjx+bnRz+ySefqEuXLjEVXrQ8f/5cFy5c0KJFi9SsWTMVKlRIR44cMTzfyclJY8aMicUIE5aIiAj5+/vr+vXr2r59u0aPHq2iRYuqWbNmhmMmklSyZEl179492u2/fPlSderUscl3uRs3bqh69epWTZI/dOiQypYta5N+mj1ZsmSJateurQcPHsRqu/v27VOVKlVsMu64bNkyNW7cOEYXFQAAAEDCRN/5/9B3/j+rVq0ynMzdokULpU2b1vDa7t27K3ny5CbL9u7da9d9zjt37lj1vPD+/ftycnJ653h86ReOGDFCbdu2NTtG8r4JCQlR8+bNbfJ8LKo+//xzDRw4MNp9/KCgILVr187qxe0AANFHwjyABGXlypVmZ6Db2vPnz9WgQQPdunXLZnUeO3bM5CDGq1ev1KBBA6tXzo8Kcx283Llzx3j7seXRo0dq0KBBtB+wjhw5Un/++WeUrjl37pwqVapk0bZo1li5cqUaNGhg8Y4HAwcOjJE4JGnWrFnq2rVrjM9sf/bsmeEODR4eHkqZMmWMth9dAwYMMHk8NDTUqhXMja7x9PRUrVq13jl++PBhu5mxfunSJTVu3DhKk0ZM+eSTTww/3zt16qQ5c+ZEq/6o+vrrr7VkyRKb1RcUFKTmzZvr+vXr0a7r77//Vs+ePaN8Xf369dWiRYtot/9vlmx7aang4GD17ds3yrt2hIaGqnHjxtq3b5/NYrFUXN0nt2/fjpNBSABAwlOxYkVNnDgxyteVKVNGU6ZMiYGIIvfo0SM5ODiY/S9VqlTKly+f2rVrp5UrV0Y6Wfibb76Rp6dnLL2C+K9AgQJv/TwdHR2VOnVqZc+eXTVq1NDw4cMjTThPmzatVq5cafKBdlR1795dO3fujHY9bzx+/FiNGzeWv7+/xdf8/fff+uijj/Tw4UObxWEPtm3bFuO715ly8+ZNffzxx1H6HUZm06ZNUZ50DAAAgPcDfefX6Dv/H3PPCnv16mX2WldXV8MV6CX7XWU+LCxMrVq10s2bN6N0XfLkyfXLL7+8czy+9Au/++47fffddzaLwV5069ZNq1evjvV2f/31V5s+H3uzaJstFuwEAERdorgOAACiwlyCWLFixfT555+rTJky8vDw0MOHD3X58mXt3LlTf/zxhw4ePBjl9rp166bz588blleuXFlt27ZV2bJllTFjRrm4uOjRo0f666+/tGrVKi1evNjkA74VK1Zo1apVatKkyT/HXr58qVKlSr2zfd6GDRt08uTJd+qoWLGiKlWqFOlrKFKkyDvHzG3xbbQFYEL035+bg4ODGjVqpBYtWqhUqVJKnz69nj17poMHD2r69Onavn27yXrCwsI0YcIEi1eee/DggWrVqqV79+4ZnpMyZUo1a9ZMtWvXVuHCheXh4SFHR0c9ePBAly9f1vbt27VmzRpdunTJsA5fX1+1b99eK1asMBvPyZMnderUKZNlSZIkUffu3dW+fXvlzJlTERERun37to4ePaodO3Zo06ZNkW4JHx4eri+++OKtY9evXzeZnJ0qVapIB3UkKVeuXO8cu3PnjuH5CeG+LV68uLy8vOTn5/dO2axZszRy5Ei5uLhYVNfZs2f1xx9/mCzr27evHBwc3jlubqeDXLly6YsvvlDVqlWVMWNGPXnyRNeuXdPu3bu1fft27dq1K15t9bdnz563/p04cWK1bt1aTZs2VeHChZUuXTo9evRIu3fv1pQpU3T06FGT9QQEBGjKlCkaN27cO2WZMmXSl19++U67piZtFS5cWPXq1Ys0bnOf2Rs2bDAZx7/j6dKli7y8vJQvXz65urrqxYsXunr1qv744w/98ssvJt8jjx8/Vt++fbVu3bpI4zPy6tUrtWnT5p8JOjlz5lTv3r1Vu3ZtZcmSRXfv3tXq1avl7e391gSEFClSyNvbW5LUpk0blStX7p+yEydOaOPGje+0lTVrVrVp0+ad45b8vStfvrwaNGigSpUqydPTU8mSJdOTJ0/0119/acGCBYaflYcOHdL27dtVo0aNSNt44+uvv450VfYPPvhAzZs3l5eXlzJlyqTUqVPr2bNnunDhgg4cOKDVq1fr0KFDFrcpxe19smrVKsOV4dOnT69BgwapTp06ypIli54/f66bN29q79692rFjh/744w+9evUqSq8VAJCw9e3bV4cPH9aCBQssOt/d3V0rVqxQkiRJYjiy2NG8eXMNHz48rsOwKxkzZtTmzZuVI0eOaNfl4+NjdjJxnjx51KVLF1WuXFk5c+Z863vc5s2b9euvv+rp06fvXHfp0iV9/fXXFiWvPHnyRA0bNjRZz79VrlxZDRo0UNWqVZUhQwa5ubkpMDBQd+/e1blz57Rr1y5t2LDBJivfxQe3b99Wy5YtzSbVpEyZUi1atFD9+vVVoEABpU+fXhEREbpz547+/PNP+fr6atWqVZH+bP8tNDRULVu2NJy84OjoqLp166pp06b64IMP5OHhIWdnZz18+FCHDh3S0qVLtW7dOpMTcSdOnKiWLVvG613xAAAAEDfoO9N3fuP48ePvPPt6o1ixYipfvnykdfTv318+Pj4mn+ctX75c48ePV5YsWaIda3wybtw47dq1S5Lk7Oyszp07q1WrVsqfP78SJUokPz8//fLLL9qxY8db13333XfKnj37W8fiS79w1apVGjFihNlzXFxc/skzKFq0qNzd3ZUsWTL5+/vr2rVrOn78uLZv364tW7boxYsXkbaZEEyfPj3Sz8oCBQqoZcuWqlmzprJkySI3Nze9ePFCly9f1qFDh7Ru3Trt3LkzSs+8//zzT/Xv39+wPE2aNOrUqZM+/PBDFS5cWGnSpFFQUJBu3LihnTt36pdfftHFixffuS44OFjdunXT4cOHbbIwBADAciTMA0hQjLZsq1ixonx9feXs7PzPsdSpUyt37tyqWbOmRo8erbNnz2rmzJmaNWuWRbOCV61apWXLlpksy5Qpk+bNm6eaNWu+U5YyZUrlyJFDjRo10pdffqkmTZqYTLofPny4Gjdu/E9ia5o0aTR27Nh3zrt7967JhPkaNWpo5MiRkb4OU16+fGlYliJFCqvqjO88PT21YMECffDBB28dT5UqlbJmzapmzZpp4sSJGjRokMnrly9frsmTJ8vd3T3Sttq1a2e4Uq+Dg4P69eun4cOHK126dO+Uu7m5KX/+/KpTp47GjRunhQsXaujQoYbJ4itXrtSUKVP06aefGsZjbqvDVatWqW7dum8d8/DwUPHixdW1a1cFBQVp5cqV+uWXXwx3d/jkk0/eOebn52cyAcHoPreEufvWaJvB+GbAgAEmE+afPHmi+fPnWzSZQJKmTZtmcsAlderU6tixo8lrjO6DPHny6OjRo0qVKtVb9eTIkUNVq1bV119/revXr2vOnDmaPn262YkgcaFcuXKaP3++8uXL99bxVKlSKWfOnGrXrp0GDRqkyZMnm7z+119/1ejRo9/Z+tTUfTpy5EiT74NSpUpZfV9LUmBgoLp27Wryd+rg4KAhQ4Zo5MiRb/2Nk17/vcmYMaPKly+vzz//XH379tXs2bPfqeP333/XwYMHVbZsWaviGzly5D+Tbjp37qypU6e+9Z5zdXXV0KFD1b9/f3333XeaMGGCwsLCNGrUKGXLlk3Su58T8+bNM5kwnytXrij/LD/66CMNHz5cFStWfKcsRYoUypo1qxo0aKDffvtNHTp0MFnHhg0bLE6Y//PPP82uJJEpUyZNnTr1rUlx/44nc+bM8vLy0pAhQ3Ty5EmNHTvWohXj4/o+MfoMcXNz05EjR94aaHd1dVXWrFlVvnx5DR48WA8ePND8+fPl4+OjK1euRPpaAQD2Yfr06Tpx4kSku3U5OTlpyZIlypo1ayxFFrM+/vhjzZ8/3+QkVlinZs2amj17tk3ukdu3bxv2+5MkSaKxY8eqf//+7/z+/v097ssvv1SHDh20fv36d+qYPn26vvjii0iTEPr3729256RixYrp559/VtWqVd8pS5Eihdzd3VWkSBE1a9ZMU6ZMUY0aNQwXAUhI+vbta7iznCR17NhR48aNU/r06d8pS5MmjQoWLKi2bdvKx8dHc+fO1fjx4y36/jllyhTD3aM8PT21aNEilSxZ8p2yN2OPrVu31u7du9WiRQvdvXv3rXPCw8M1fPhwbdq0KdI4AAAA8P6h70zfWYre6vJv5MmTR/Xr1ze5MM6b3a7NLciT0Jw4cUIbNmyQ9Pq1r1y5UkWLFn3rnObNm6t58+basGGDevTooVu3bqlUqVImE6DjQ7/w4cOH6t69u9lzevTooW+//dZkvzhlypTKnDmzKlSooF69eunmzZt28Zlx+/Ztff7554blqVOn1oQJE9SlSxc5Ojq+VZYiRQplyJBBFSpU0GeffaarV6/qxx9/1OzZsxUcHGy23YiICHXq1MnwvC5dumjy5MlKmTLlW8dTpUolDw+Pf+61kSNHasyYMe883/vzzz+1YsUKtWzZ0mwcAADbcoz8FACIP4wSNbt16/ZOgth/eXp66qefftLFixfVu3fvd5Ij/+v77783eTxz5szas2ePyWT5/ypUqJD8/PyUOXPmd8pOnz6tbdu2RVpHTDC3yqutByZu3rwZ6fZ85v7z8vKKdgwNGjTQkSNH3kmW/6+BAweqT58+JstCQkIMZ/b/22+//aatW7eaLHNxcdGyZcv0888/m0yW/y8nJyd17NhRR48eNZkI+sawYcPeWtX5v4zeN9mzZ38nWf6/kiZNqrZt22rPnj1au3atChQoEGncMSUgIMCwLKEMqNWvX1958uQxWTZlyhSTibD/5e/vr/nz55ss69y5s+GkF6P7oG3btm8ly5uSLVs2jRw5UhcvXtTXX38dbyYo9OjRQ7t3734nWf7fHB0dNWnSJMMV4J89e6a//vorhiK0zKxZswx/P9OnT9f3338f6d+4pEmTatasWeratavJ8p9//tnq+N5MfunUqZNmz55t+Pt3cXHR2LFjtX37dtWuXdvsRB5bSJ48uRYuXKjNmzeb/Yx8o3379mrRooXJst27d1vc7rBhwwxXvCxQoIAOHDhgMlnelMKFC2vhwoU6evSoqlSpYvbcuL5PjNpu0KBBpAlh7u7uGjx4sM6ePauffvpJadOmNXs+AMA+JEuWTKtWrZKbm5vZ83744QdVr149lqKKOS4uLvrxxx+1atUqJUuWLK7DsQtFixbVkiVLtHXrVps94P3pp58UFBT0zvHEiRNr5cqV+uyzzyLtX6ZJk0Zr1qxRrVq13ikLCQmRj4+P2esPHTqk3377zbC8SZMm2rdvn8lkeSOJEiX8dXEOHTpkuLW6g4ODxo0bp3nz5plMCvivJEmSqGfPnjp79qx++OGHdx5e/1twcLB++uknk2VFihTRnj17TCZF/FflypW1fft2k/3rzZs3m93BEgAAAO8v+s54/Pix/ve//5ksS5kypdq2bWtxXQMGDDAsmzlzptnFyRKaVatWKTg4WFmzZtX27dvfSZb/t3r16unEiROqXbu2Zs6c+c6K3vGlXzhixAjDnd+dnZ01f/58TZ8+3aJ+sWQfYwWSNHr0aMOV8jNmzKhdu3apW7du7yTLm5IjRw55e3vrzJkz+vjjj82OAa1fv15///23ybKhQ4dq9uzZZscbpNf5HqNGjdJ3331nsjw6z28BANYhYR5AgpI0aVKTx8+ePWtxHe7u7vL29tbgwYMNz9m2bZuOHj36znEHBwctXLhQOXPmtLi9jBkzGn7RNbcFeExycXExLDOXlJwQtWvXTqtXr7Y4wXfMmDGG5+7fv9/stSEhIfrmm29Mlr25d5o1a2ZRHP+WMWNGbd26VaVKlTJZ/uLFC7MrMhu9bx48eKBHjx5ZHEfDhg3jNLHY3CSXhHLfOjo6GiYRnz17Vlu2bIm0jnnz5pkcFHB0dFTfvn0Nr7PF52eKFCk0atQoTZw40eJrYsrQoUM1ffp0iwd7Jk2aZDjoYbRiRGwIDQ01XK28U6dOJndwMGfKlCkmB8rWrl0brfdJ/vz5NX36dIsmp1StWlWbNm2yaGDKWhkyZNC+ffuiNFAsSW3atDF5/L+rfRg5d+6c4QogadKk0ebNm61K5ipWrJjJVV/eiA/3iS0+Q5ydnTVw4EDDwX8AgP3JkSOHFi9ebPi9oFmzZmZXiEoIMmbMqC+//FKXL1/W4MGDY/Q70Pumbdu2Nl1l68mTJ5oxY4bJsmHDhhlOsjXFyclJc+bMMfkdKbKxnvHjxxuWeXl5aenSpWbHbezVpEmTDMsGDBigL774Isp1Ojs7a8iQIYYTRiVpwYIFun379jvHkyZNquXLl0dpsmfBggUNx4XiagwQAAAA8R995/fb7NmzFRgYaLKsffv2Udod3svLS8WLFzdZ9uTJE82bN8+KCOMvBwcHzZ8//5/djs1JkyaNNm3apBIlSrxTFh/6hQ8fPtScOXMMy729vQ13UbZnT58+NbxvnZ2d9fvvv5udLGEkZ86cWrNmjVKnTm14jlH+RfXq1TVmzJgotTds2DCTce7fv19Xr16NUl0AgOjhWyiABMXT09Pk8YkTJ0Z5a+P/zhz+txUrVpg83rBhQ6tWPG/SpInJVeaNViKPaeaSxx88eBCLkcSsIkWKaN68eWZ/1/+VOnVqNW7c2GTZ6dOnzV67Zs0aww7NoEGDDOu1hIuLi9atW6c0adKYLJ83b55hkqPR+yYgIECtW7c2HIQxJSo/S1tzdXU1LEtI923nzp0NO9+TJ082e21ERIS8vb1NltWtW1e5c+c2vNboPli6dKlmzZpltt3/isv7QHr9Wo12ATGSN29ew1XI43Klv8OHD+v69evvHHd2djY7EcaIi4uLyWSQgIAA7d2716oYpdcrHCRJksTq623J3d1dfn5+Vg2AFSlSxORxSz9DFixYYFg2bdo0iwZlrREf7hOjz5CDBw9q+PDhUWo/rj9DAACxq1atWho1atQ7xwsUKKC5c+fGQURR5+TkJBcXF2XKlEmlSpVSq1at9MMPP2j//v26ceOGxo4da/HqXrDcl19+qcaNG0epz2rO5s2bTU4+9vDw0JAhQ6JcX+bMmU3uLHT16lVduHDB5DVPnjwxnCjp6uqqpUuX2s0KcFHx4sULw9XlCxUqpB9++CHG2jYaA+zRo4fy588f5fp69uxpcuenuBoDBAAAQMJA3/n9FB4ebnaXsl69ekW5TnOrzP/8888W7XadULRs2VLVqlWLdj3xoV+4dOlSkzviSVLr1q3VrVu3KMdhD5YvX244LjRixAjDBQej686dO4YLrk2YMMGiBcb+zcHBwXDhu23btkU5PgCA9UiYB5CgNG/e3OTxkJAQNWzYUJMmTbJJJ2/Hjh0mj/fs2dOq+hwcHFSlSpV3jt++fTtOZoxmzJjRsOzSpUuxGEnMcnNzsyopr0KFCiaPP3nyxOx1Rivmurq6atiwYVGO478yZcpk+BD/xYsXWr9+vcmyatWqGc5837Ztm6pUqaLLly9HO76YZi4R9fbt2woODo7FaKyXIkUKde/e3WTZ1q1bza7WvGXLFsPkbqOV698w+vyUpO7du+vLL79USEiI2TriC3d3d6uus/a9HZOM/t40btzY6oHjqlWrmjxubcJ8/vz5VatWLauujQmjRo2yaoBSMp548+rVK4uuN/qczZcvn1q1amVVTJaID/eJuR1SRo8erQ4dOhhuiQkAwNChQ9WoUaN//p0yZUqtXr06SqukxaS0adMqIiLC8L/Q0FC9fPlSt27d0pEjR7R48WINGTJE5cqVYyKYhc6cOfPPz/PVq1e6dOmSfvvtN8PvJG+sWbNGDRo0sEnSvNF3qs6dO1s9OTSq36m2bt1q2O/q16+fPDw8rIojodu2bZthn37IkCEmEw1sISQkxPB3Ze0YYPLkyU0+sD98+HCC6XMDAAAgbtB3fv+sX7/eMFegYsWKKly4cJTrbNWqlWEuwIULFwyfcyREkT0btUR86Rca/V6cnJz07bffWhWHPTD6ubi6utrk92/EaAypbNmyJncpsIStn98CAKxDwjyABKVXr17Knj27ybLQ0FANHDhQNWvW1JUrV6xu4/bt2yZXAkuSJEmkD3LNMbXCvCSdOnXK6jqtZW4V6hMnTigsLCwWo4l/jH5XT58+NbwmPDzcsOPUvn17s6ujR0W/fv0Mt2Y3at/Z2VnfffedYZ1HjhxRsWLF9Msvv8TrVQVcXFwMk+bDw8N18uTJWI7Iev369TM5OBgREaGff/7Z8LqpU6eaPF6gQAHVrFnTbJuNGzdW2bJlDcvHjx+vsmXL6vjx42brSciM3ttxmTDv5+dn8vhHH31kdZ22/nvz8ccfR3mlhJiUNGlSq6+Nzjavz58/14kTJ0yWde/ePUa3kI0P90mpUqXMTrz57bffVKxYMcNYAQDvtzdbZL+Z9Pbv/4/3T+LEiZUrVy61a9dOfn5+Wr16tdlJsdu3b1fjxo2jPVYRH75T7d+/3+RxBwcH9e7d2+o4Ejqjh8Ourq5q2bJljLV7+PBhvXz58p3j2bJlM9xhyRKm7ouQkJA43d0MAAAA8R995/eP0XM/6XU/ycHBIcr/JUmSRHfu3DGsd9KkSTHxUmKdh4eHypcvH+164ku/8MCBAyaP16xZU3nz5rU6joTOaJX3tm3bxuhkovgwhgQAiBkkzANIUJIlS6Y1a9YoVapUhuds375dhQsX1vjx4xUaGhrlNoxWWA8ODpaLi4tVHVMHBwdNmDAhSu3FpDx58ihx4sQmy168eKG//vordgOKZ4zur4CAAMNrLl26pGfPnpksq127tk3ikl6/B4y2ljOX6Ny7d2917NjRsPzFixfq3bu3KleuHK8Tz0uXLm1YtmfPnliMJHqyZcumpk2bmixbsGCByQTuS5cuafPmzSav6devX6RtOjg4aPny5cqSJYvhOX/++adKly6tL774wuz9nlAZvbdtsVqltYz+BnTp0sXqvzdGK45Y+/fGFgOOcS0iIkK7du3SwIEDra7j77//NpxUZIstP82JL/fJzJkzVbRoUcPyy5cvq3r16uratasePXoUtRcJALB7qVKl0q5du3Ty5Ek1btw4rsNBPNKoUSMdPXpUxYoVMzxny5YtGjRokNVtREREGO6sVr16dau/U9WvX99knUbfqc6dO2fyeKFChZQhQwbrXpwdMBrPqFSpkuH4lS0Y/Z6uX79u9T3h4OCgFStWRKk9AAAA4A36zu+Ps2fPavv27bHe7o4dO+xi8SxbPbuKD/3Ce/fuGS7cV6NGDatfW0J369YtPXz40GRZXD2X++6776y+J4wS/BkrAIDYRcI8gASnePHi2rVrl+FK89LrxOYvv/xSxYoVi3JHM7YTvO7duxer7UmvV+ctWbKkYfmaNWts1laWLFnMbs/35r+EwFycRg/eJZn9WVujXLlyJo9HtrPC7NmzI00W3bt3r0qUKKGBAwcaTgCIS+Z2eVi3bl0sRhJ9AwYMMHk8ICBAM2fOfOe4t7e3wsPD3znu6uqqDh06WNRm1qxZtWfPHrOJKKGhofrxxx/l6empZcuWWVQvrBebf3Os/XtjbpJFfHf27Fl9/fXXypkzp6pWraq5c+daXZfRtqiJEydW8eLFra7XEvHlPkmdOrV27NihDz/80PCciIgIzZkzR/ny5dMvv/xi8nMLAPD+8vDwUKFCheI6DMRDWbNm1Y4dO1SkSBHDc37++Wf973//s6r+Z8+exepuekbfqW7fvm3yeJkyZWIynHjP6Lt2TP9c3ocxQAAAACQ89J3fD9OmTYuzZ+T2sMq8rZ5dxYd+odFYgfR+jxcYjRVI9jVe8OTJE7169SrW2gOA9x0J8wASpGLFiunw4cOqUqWK2fNOnz6tGjVqqEuXLhYn/8Z2pyiukpLN/ewWLVpEglsUmVoRXHq9qne6dOls2paHh4fJ40Yzz99wcnLSTz/9pPnz5ytJkiSG54WGhmrSpEkqVKiQNm3aFJ1Qba5u3bqGZTt37tStW7diMZroKVeunOHkB29v77eSOV6+fGmY6NulSxclT57c4nazZ8+uvXv3Gq5w/8aNGzfUsmVL1a9f3+zWjbBeaGhorP4NsLatNGnS2DiSmPXw4UNNmzZNZcqUUYECBTRmzBhdu3Yt2vXev3/f5HE3Nzc5OTlFu34j8e0+cXNz0+bNmyPd2eLx48fq3bu3KlasaLjFKAAAwL+lSZNGGzduNLvSeu/evXX9+vUo1x1fxnpMbfMuSe7u7jEZTrxn9F07pn8u8eW+AAAAAPB+ef78uRYsWBBn7S9evFh3796Ns/ZtwVbPruJDv9BorEB6v8cLjMYKJPsbL/D394/V9gDgfUbCPIAEy93dXb6+vho7dqySJk1q9ty5c+eqcOHC2rNnT6T1xvbszaCgoFht7w1zybJXrlwx3CYMpoWGhpo8nihRIiVKlMimbRlt1xUSEmLR9R06dNCxY8cMk7XfuHXrlurWrauePXvG2X36X3ny5FHlypVNloWFhWny5MmxG1A0Ga0yf/36da1ateqff//2228mJ0Q4Ojqqb9++UW43efLkWrFihWbPni1XV1ez527YsEGFChXS6tWro9wOzLP0PWsr1r6PYzIZ3JaOHz+url27KmvWrOrXr58OHz78zjnZsmWzuv6AgACTxyN7D0VXfLxPEiVKpClTpmjdunXKnDmz2XMPHDig4sWL65dffrFViAAAwI5lyZJFK1asUOLEiU2WP3v2TB07dozyKnzxZazH0dH0cHxMf6eM7+Lqu3Z8uS8AAAAAvF/mzZun58+fx1n7r169ko+PT5y1bwu2enYVH/qFRmMF0vs9XmA0VpAkSZJI84OiKz7cFwCAmEHCPIAEzcnJSV9++aWOHz+uatWqmT335s2b8vLy0k8//WT2vLRp05o87unpqYiICJv/N2vWLKtff3SULVtWefLkMSwfMWIEWz9FgYuLi8njISEhNh/wePz4scnjUVllvGDBgtq7d68mTZqkVKlSmT33119/Vbly5axaxS8m9OjRw7Bs+vTpCWqV+SZNmihr1qwmy/6d/D9t2jST59SvX185c+a0uv0uXbro9OnTatasmdnznjx5oiZNmmjQoEHsPmFDyZIlU7JkyUyWHThwwOZ/b4wm9iR0p06d0kcffaTixYtrzpw57wwqJU2aVO3bt9euXbt0/Phxm7cf04Pa8fk+adCggU6dOqWePXuaHdANDAxU79691aZNGwb9AABApCpWrKhRo0YZlvv5+WnmzJlRqtNorEeS7t69a/PvVBcvXjTZltHYgbnV5N5nMf1d2+i+qF27doyMAX799dcx+noAAAAAxH8RERHy9vaO6zA0ffp0xusVP/qFRmMFEuMFpgQHB8f4YlNG98WSJUti5L7IkiVLjL4eAMD/IWEegF3Ily+ffH19tXLlSuXOndvwvLCwMA0ePFifffaZ4Tnp0qUzefzcuXN2txVSnz59DMvOnj2rsWPHxmI0CZuHh4dh2Z07d2zaltH2Y+ZiMMXR0VGfffaZLly4oO7du5tNdjx+/LjKlSun06dPR6mNmNCsWTPDbdZevHih/v37x3JE1kuUKJH69etnsmzfvn06cuSIfH19derUKZPnfPrpp9GOIWPGjFq+fLn8/PxUokQJs+dOnDhRzZs3t9vE67hg9Dfn0KFDsRxJwvP06VP1799fxYsX19atW98pT5cunUaOHKkbN25owYIFhrtTWMpowPLhw4fRqtcS8fk+SZ06tX755RcdO3Ys0smLixcvVo0aNfTixYtYig4AACRUn3/+uby8vAzLv/zyyyj1tdOmTSsHBweTZbH5nSp9+vQmj8f2Vt/xTVx91zb6nm1qtyoAAAAAsIVt27bp3LlzJsvq1q1r80TcBg0amGzrwYMHWrhwYUy+1AQhPvQLjcYKpPd7vMDcRIK4Gi+ID8/lAADRQ8I8ALvSpEkTnT59Wj/99JPZ7al+/vlnTZgwwWSZ0WrNERER2r17ty3CjDe6d+9udpW17777Trt27YrFiBKuvHnzGpbt3bvXpm3t37/f5HFzk0XM8fDw0IwZM/Tnn3+qZs2ahufduXNH9erVi5XkUHOSJElidrXBlStXasaMGbEYUfR0797dcHeAyZMna+rUqSbLChUqpA8//NBmcVStWlVHjhzRnDlzlClTJsPzVq1aZXbSEaLG6G8On73mnT9/XqVKldKUKVPemcCRMmVK/fDDD7p69apGjBhhOKgVVUbvi1evXsX4ZKKEcJ8UK1ZMvr6+WrNmjfLly2d43t69e9W6dWtFRETEYnQAACChcXR01Pz585UyZUqT5U+fPo3SBGInJyfD3b1i8zuV0fe6mNgJKSEx+q79559/xmi7Rr+PR48eGU5cBwAAAIDoMHruJ9lmoaz/GjRokGHZv3e7fl/Fh35hhgwZDHcafp/HC8w9r46r8YL49FwOAGAdEuYB2B1nZ2cNHDhQ586dU7NmzQzPGzZsmMnZ2zlz5jR8iLpo0SKbxRkfJE+eXCNHjjQsDwsLU9OmTePFquLxXfr06ZUtWzaTZVu2bLFZO4GBgYYJ+KVLl45W3UWLFtXWrVu1fPlyubm5mTzn6tWrZgdWYkv37t3Nrob+6aef6o8//ojFiKzn6uqqzp07myxbtmyZfv/9d5NlRivTR4ejo6M6d+6ss2fPqnfv3obneXt7y9fX1+btv4+qVKli8vj69ev17NmzWI4mYXj+/Llq1qypy5cvv1P2wQcf6MSJExoyZIjhRBRreXp6GpbF9OdNQrpPPv74Y504cULffvut4c4l69ev17x582I3MAAAkOBky5ZN48ePNyxfsWKFNm/ebHF9Rt+pFi9erPDw8CjHZw2jfuyxY8fiZJv1xIkTmzwe27uKGX3X9vX1jdHfTbly5eTs7GyyzN7GAAEAAADEvStXrmjjxo0my/Lly6datWrZvM2qVasaPkM+deqUTZ9jJ0TxoV/o4OCgYsWKmSyLqwUd48N4Qf78+Q13C4yr53JHjhzR+fPnY7RtAEDMImEegN3y8PDQ8uXLNWzYMJPlr169Mpw1bbTt95o1a3Tv3j0bRRg/9O7dW6VKlTIsf/jwoWrUqKETJ07EYlQJU40aNUweX7Vqla5fv26TNmbNmqXAwECTZdWrV7dJG82aNdPBgweVPXt2k+WLFi3SrVu3bNKWtRwdHeXt7W2YjBkcHKxGjRpp+/btsRyZtHDhQvn4+ETpmv79+5t8LSEhIQoLC3vneJo0adS+fXurY4xMypQp5e3trV9//dVwIOLHH3+MsfbfJ9WqVTN5PCgoSAsWLIjlaBKG77//3uRnao4cObR582bDz67oKly4sFKkSGGybObMmTG6YnpCu0+cnZ31zTffaO3atUqSJInJc8wlvwEAALzRo0cPw4eU0uuJxEFBQRbVZfSd6tatW9qwYYNV8UVV1apVTR4PCgrSsmXLYiWGfzPanfHJkyexGkf58uVNHn/06JFWrlwZY+0mS5ZMZcuWNVk2f/58i+8tAAAAALCEt7e34aTgvn37Gj6Ti67Bgwcblk2aNClG2kwo4ku/0Gi8YPXq1Xrx4kWsxPBv8WG8wNXV1XCC/aJFi2J04QGjMSRJ+vXXX2OsXQBAzCNhHkCCYW0i2ujRo9WwYUOTZUYrJDdu3Njk8cDAQH3zzTdWxWEto46xrWbvOjo6asGCBWZX4r1z544qVaqk9evX26RNe9W6dWuTx0NCQjR8+PBo1+/v769x48aZLPPw8DDsSFvz3smTJ49Wr15tsiwsLCzS7cZi+r6VXj9QHz16tGH5y5cvVadOHc2cOdNmbZpz+PBhVa9eXe3bt9f9+/ejdG2ePHlUv359i8/v2rWrXFxcohpilH3yySeGK9n7+fnF2iqM8UVM3NcVK1aUu7u7ybJRo0bJ39/f6rrt1f/+9z+Tx4cMGWK4O4YtODk5qW7duibLTp48aRiXLcSH+8SavyX169fXDz/8YLLs7NmzunPnTnTDAgAAds7BwUEzZ840nIR38eJFw37yf9WrV89w1bghQ4aYnKxsa56ensqbN6/Jsp9++inWV3Y3+v584cIFw8n65libSNCgQQPDspEjRyokJMSqei1hNAZ4+/bt9z5xBAAAAIDtBAQEaM6cOSbLUqZMqU6dOsVY282aNTNcbGjLli3v/W7z8aFfaJTP8uLFC02dOjVWYvg3o/GC48ePW1WfrccL7t+/b7g4pi3kypVLRYsWNVnm7e2tq1evxljbAICYRcI8gATj77//VqdOnfT48eMoX/vRRx+ZPP7gwQOTxz/++GPlzJnTZNmsWbMMt0qLisePH6t9+/Z69OiR2fOMEtltmWRWsGDBSJOK/f391aBBA/Xq1UtPnz61Wdv25MMPP1TBggVNli1YsEDz5s2zuu6IiAi1b9/ecGX3Xr16ycnJyWRZv3799Pvvv0e5zRIlShgmaBq9d94wum8fPnxo0wSAIUOGGA5iSK8nK3zyySdq0qSJbt++bbN2/23fvn1q1KiRypQpox07dlhdz4ABAyw6z8nJSX369IlS3U+fPlW9evV048aNKMdl9PkZFBQUJysaxKWY+DxOkiSJevXqZbLswYMH6tGjh9V1/9usWbM0a9Ysm9QVl27evGm4Y4e5lUdtxdyAde/evWNsUDk+3Cd169a16vUZfYZIkf8tAQAAkF5vSz906FDD8nHjxln0oDJ9+vRq1aqVybLTp08b7lAYFaGhofrhhx/MLjjQtWtXk8dPnTqlsWPHRjuGqDBK3g8JCYnyqvsPHjzQV199ZVUcBQoUUJkyZUyWnT592vC7sC107dpVKVOmNFk2evRoHTt2LNptXL9+Xc2bN492PQAAAAASrkWLFhmuzt2xY0fDfoktODk56bPPPjMsj8nE44QgPvQLK1SooAIFChjGcP78+WjHEBX58uUzeXzLli1RTn5fvny5tm7dalUcHTt2NFzQ7Ntvv43Ws/nIGL1ngoOD1bFjR7169Srabaxdu1bff/99tOsBAFiOhHkACUZERITmz5+vfPnyycfHJ0qrS124cMHkcaOZsY6Ojurfv7/JsvDwcLVs2VI7d+60uP1/Cw0N1cyZM5U/f34tXLgw0hVbjRKWt23bZnHicWRJ+dLr1dEt+TI+ffp05cmTRz/++KNNEufv3bun+fPnR7ue+MDBwUGjRo0yLO/Ro4cWLFgQ5XqDgoLUoUMHrVu3zmR52rRp9emnnxpef/PmTTVs2FANGjTQ2bNnLW730aNHhgM3ka3ibHTfBgcHG+7s8F9hYWF69uyZ2XMcHBw0f/58wxneb6xevVp58+bV119/bZPJJs+ePdPMmTNVtmxZVaxYUWvXro12nV5eXipevHik5zVo0EA5cuSIcv0bN25UgQIFNHr0aAUEBFh8ndHnZ+LEiWN08C4+MrqvDxw4YPHn4bNnz9757O7du7fhiplLlizRgAEDrF7N/+jRo6pSpYq6d+9uF5Od7t69a1gWG/dj7dq1DT9v/P399dFHH+nIkSNW12/u73pc3yf79+9X8eLFNXDgwChNXjT6DJEi/1sCAADwxtChQw234Q4MDNQnn3xiUT3mJiqPGzdOEydOtCo+6fUuhiVKlNBXX31l9uFxjx49lCZNGpNl33zzjaZNm2Z1DFGVLl065c+f32TZ6NGjLX74e+fOHdWoUUNXrlyxOpYvv/zSsGz27Nn69NNPo7XSvNF37VSpUhlOYggICFD9+vV18uRJq9oMDAzUuHHjVLBgQW3atMmqOgAAAADYB6O+noODg/r27Rvj7Xfr1k2urq4my3777Tc9fPgwxmOIr+JLv9CoXxwQEKDq1avHatJ8xYoVTR5/+PBhlCZYrF69Wu3atbNqF2Pp9cKPRru0h4SEqEmTJtq8ebNVdUvmn8u1adNG6dOnN1m2a9cutW/f3uqV8y9cuKBGjRqpUaNGMbboHwDANBLmASQ4jx49Up8+fZQ/f375+Pjo+fPnZs/fu3evfv31V5Nl5pJOe/ToYfgw9sWLF/rwww/13XffWbzC8pMnT+Tt7a08efLok08+sbjTWaxYMZPHb9y4oQEDBpjtXNy9e1dDhw6NNJn4jaFDh+rrr7+O9LxHjx7piy++UJYsWdSuXTutWrXKoqR8SXr16pX27dun4cOHq1SpUsqYMWOMbjEX25o0aaJ69eqZLHv16pU6duyo3r176/79+xbVt337dlWoUEELFy40PGf8+PEWJR2uX79ehQsXVrt27XT48GGz57569Uo9e/Y07CRGlrCdNWtWw5j69eunmzdvGl4bEhKipUuXqnDhwhbNCk+ZMqV8fX0N3ytvBAQEaMyYMcqePbsaNWqkBQsWmI3j3yIiInTu3DnNmDFD9evXV4YMGfTJJ5/o0KFDFl1vKXOrO7xhbnJEZF6+fKnhw4crZ86cGjt2bKSfQ2fPnjWcSJMtWzbDGf32yugeCwgIUJcuXRQcHGx47dOnTzV+/HjlypXrnb8b6dOnN7ti5uTJk1WzZk2dOXPGojjDw8P1xx9/qG7duipdurR2795t0XUJ3YkTJ2K8DQcHB/3888+G5Tdv3lSlSpU0evRo+fv7W1RnRESEdu7cqfbt26tdu3aG58WH+yQkJESTJk1Szpw5NXToUMPV/t+4c+eO4QBv0qRJDQcaAQAA/svZ2Vm//vqrYR9k27Zthlvb/1vx4sXNjkEMGjRILVu2jPR7zhuvXr3S6tWrVbFiRX344YcWPUB3dXXVt99+a7IsIiJC/fr1U7Vq1bRjxw6b7tBmpFatWiaPHz9+XO3atYv04e/GjRtVunRp/f3339GKo0mTJqpWrZph+dSpU1WlShXt2bPH4jrv37+vn3/+WQUKFDD7uxk2bJjhBOk7d+6obNmy8vb2jtIEgu+//17Zs2fXkCFD9PLlS4tjBgAAAGB/du3aZdhnqlmzpuFEZltKkSKF4W61QUFBmj59eozHEJ/Fh35h+/btVbp0aZNlt27dUrFixTR48OBoTVa3VKlSpQyf9X/zzTdasmSJ2esDAwM1ZMgQNW3aNNorsU+YMMFwQak3u6wPHDhQ9+7ds7jOI0eOqHfv3qpevbrhOUmSJNG4ceMMy5ctW6Zy5crp4MGDFrd74MABtW7dWp6enjZZkA8AEHWJ4joAALDWlStX1KdPHw0ePFjVq1dX/fr1VapUKWXLlk3BwcE6fvy4FixYoNWrVyssLMxkHUaJzdLrRK65c+eqYsWKJldsDQsL04gRIzR58mS1bt1a1apVU5EiRZQ2bVolSZJEjx8/1s2bN3Xw4EH5+flpy5YtVnUGvLy8lDhxYpOraE2bNk2nTp3SkCFDVK5cOb169Up37tzR/v37tWnTJq1fv16hoaFKnTq1xe2NGjVKGTJkUP/+/Q1/bm+8fPlSixYt0qJFiyRJuXPnVt68eZUtWzalSpVKyZIlU2BgoPz9/fX48WOdPn1a58+fj5UHvnFp7ty5KlmypGEy9i+//KLffvtNzZo1U926dVW4cGF5eHjIyclJjx490o0bN+Tn56cNGzZEulJxmzZt1KVLF4tjCwsL++d3ljdvXtWvX1+1atVSrly55O7urosXL8rPz0/Tpk0zTBBwc3NTuXLlzLbj6Oio6tWra8WKFe+UnT9/Xh988IG++uorNW3aVClTptSDBw906tQpbd++XUuWLIlSh1Z6vcr+9u3bVaNGDf31119mzw0JCdHatWv/6YRmzJhRBQoUULZs2eTm5qZkyZIpIiJCL1++1P3793X16lWdOXMmVlbnbt26tYYMGWK4inaRIkXMJhBY6v79+xo6dKi++eYbVa5cWfXr11e5cuWULVs2OTo66sSJE1q6dKkWLVpkmARu7vPTXhUrVkweHh4mJ7ysXr1a5cuX17Bhw/4ZXLl3754OHz6sLVu2aNWqVQoMDDSs+6uvvtLq1at1/Phxk+W+vr4qVKiQ6tSpozp16qh8+fLKkCGDUqdOrRcvXujBgwf666+/tH//fq1Zs8YmOynER9myZTMsmzRpkmrXrm2YRBUcHKyBAwda3FZwcLDJATgvLy8NGDBAkyZNMrxu+PDhmjBhgpo2bapq1aqpWLFiSpcunVxdXRUcHKxr167pzJkz2rlzp9avX//P34uPP/7YbEzx5T7x9/fX2LFjNX78eJUpU0b169dXlSpVlD17diVLlkynTp3S2rVrNXv2bMOJjbVq1VLixImtah8AALyfqlSpoi5dumj27Nkmyz/77DNVr1490gnekyZN0tatWw1X8Fq2bJlWrVqlxo0bq1atWipTpozc3d2VMmVKPXv2TPfv39fRo0e1d+9erV271nBnNnP69u2rdevW6Y8//jBZ7ufnJz8/P6VIkULlypVThgwZ/umvmhKdVeb69OmjadOmmVyQYfny5Tp06JD69eun6tWrK2vWrEqSJIlu376tPXv2aN68eVFKYI/MnDlzVLJkScOf6YEDB1S5cmWVK1dO9erVU+XKlZU1a1alTZtWzs7OevjwoS5evKjDhw9r27Zt8vPzs2gMKl26dPL29laLFi1MlgcEBKhv3776/vvv1bp1a3l5ecnT01Nubm5ycnLS48ePdfXqVR04cEDbt2/Xjh07rN79CQAAAID9mTp1qmFZdBbKiqp+/fpp4sSJJvMOvL299cUXX8jZ2TnW4olP4kO/0NHRUQsWLFCZMmVMLtoYFBSkn376ST/99JNy5MihEiVKyM3NTWnSpJGTk9M750dn8nbixInVs2dPkwurhYSEqHXr1lqwYIE6duyoDz74QOnSpVNISIjOnz+vTZs2acaMGVF+3m8kX758Gj9+vPr372+yPDw8XJMmTdIvv/yixo0bq3r16ipdurTc3d2VJk0ahYaG6ubNmzp79qx2796tjRs3/jOOEtmCfB07dtSyZcu0ceNGk+XHjx9XuXLlVLlyZTVs2FCVKlVSpkyZlCZNGgUGBurRo0c6ceKEDhw4oLVr1+ry5cvR+2EAAKKNhHkACV5gYKA2bNigDRs2ROm6VKlSqU2bNmbPKVeunIYOHaoxY8YYnvPkyRP5+PjIx8cnSu1bytXVVe3atdPcuXNNlu/YscOiVbijok+fPsqbN686dOgQpY7MpUuXdOnSJZvGkhC5u7try5Ytqly5sh4/fmzynBcvXmjevHmaN2+e1e18+OGHFq2gZ+TChQuaNGmSYdKnkW7duilRosi/QvTr189kwrz0eveDTz/91KaDQGnTppWvr69atmypbdu2WXzdnTt34k1ysbOzs3r37q1vvvnGZHm/fv1s2l5ISIh8fX3l6+sbpeucnJzUrVs3m8aSEDg4OKhPnz4aMWKEyfI///xTzZo1s6ruxIkTa8GCBSpfvrwCAgJMnhMREaGNGzcaDsq8Dzw8PFSyZEkdO3bsnbJt27apV69emjx5spImTfpO2YABA3Tq1CnDuu/fvy8PDw+9fPlSo0ePVvLkyQ13XRk3bpzOnz9v9rvHs2fPNGfOnGh9Tv9XfLtPwsPDdeDAAR04cCDK1/bs2TMGIgIAAPZu/PjxWrdunR48ePBO2fPnz9WxY0ft2LFDjo7GG6u6urpqzpw5qlevnuFCAaGhoVq+fLmWL19us9j/zcHBQcuWLVOlSpV0+vRpw/NevHhhmFRvK/nz51fz5s21bNkyk+XXrl3T4MGDLaorc+bMunXrltWx5MiRQytXrlTdunXNrmxv7XdQc5o3b662bdv+syiEKbdv3/4nOQEAAAAALHHz5k2tWbPGZFnu3LlVp06dWIslc+bM/yQ6/9fdu3e1ZMkSdejQIdbiiW/iQ7+wQIECWrx4sRo3bmx2AvjVq1d19erVGInhjX79+mnatGmGOypv2rRJmzZtirQeR0dHeXh4GC4YZ4lPP/1Up0+f1q+//mp4TlBQkBYvXqzFixdb3Y4pM2fOVIkSJUwuqPbG7t2735sdvwEgoTN+cgAAdm706NFKnz59pOeNGjUq0sT6mDZ8+HClTJkyVtusVauWTpw4oaZNm8Zqu/+VMWPGOG3fWgULFtSuXbuUJUuWGKm/cePG+v333w23H4sp2bJl0/Dhwy06t0qVKrG+CnmaNGm0adMmjRgxIs5WLs6SJUukK/Cb07Nnz3eSfaXXK/u3a9cuOqHZTP/+/VWkSJG4DiNOfPrpp8qcOXOM1F20aFEtWbKEVbcjYS5Z59dff1XOnDnVtWtXDRs2TN26dVPevHlVq1Yts8nyktSiRQt9+umnyp07t8aOHWt2IDJx4sRasWJFpCvCxwR7uE+aNGkSqw8BAACA/XBzczM76XvXrl2aMGFCpPV89NFHmjZtmuHuRLEhTZo08vPzU6lSpeIshjd++eUXZc2aNVp1VKxYUT/++GO0Y6lWrZrWrl0b6+NgkjR79mx5eXnFersAAAAA7Nf06dMNnzf06dPH7ITvmDBo0CDDsqgusmaP4kO/sH79+lq1apVcXFziNI4MGTJo1qxZ0a5n8uTJKlu2bLTr8fHxUa9evaJdT1RlypRJ69evj5NxCgCA7ZEwDyDBcHV1Vbp06WxS14ABAyxeqdnBwUG//fab4RZP1nJzc9P06dMtek05c+bU7NmzY/1Brru7u1asWKEdO3aoZMmSsdZukiRJ1LJlS/n5+dl8BnBsKlSokI4cOaKPPvrIZnU6Oztr3LhxWrFiheFW7P+VJ08em7SdPn16bdu2TSlSpLD4mvnz5yt79uw2ad9STk5OGjlypP7880+b/uwjU7RoUS1YsECXL19W7dq1ra7H3d3dZGJ8t27dLP6d/5ezs7OyZctmdUz/1qxZM40fP94mdSVErq6uWrp0aYxNVmnQoIE2btyoNGnS2KxOBwcHtW3bVp07d7ZZnXGpVatWql+/vmH53bt3NWfOHH3//feaPXu2Ll68+E9ZpkyZDK/buXOnpk6davHOKkmTJtWqVav0zTffmNzqMibFxX1iq78llSpVMrl6DQAAgKXatm2rmjVrGpZ//fXXOnLkSKT19OzZUwsWLDA5YdlaiRIlUv/+/VW3bl2Lznd3d9eePXviJEni39zc3LRmzRp5eHhYdX2DBg20adMmq/us/1WrVi3t27dPhQsXtkl9lkqSJIk2bdqk5s2b27TeLFmy8B0YAAAAeA8FBwdr5syZJsuSJ08eJ89tihYtatin/uuvv+Tn5xe7AcUz8aVf2KBBAx06dEglSpSwaRxR1bx5c40aNcqqaxMnTqwZM2bYbAd1R0dH+fj4yMfHx2bjD5b64IMPtGvXrmgvNvBfderU0eeff27TOgEA5pEwDyDByJEjh65cuaIff/zR6i+iyZMnl7e3tyZOnBil6xwdHTV58mT9/vvvyp07t1Vtv5EhQwb98MMPunz5snr06GHxdc2bN9eqVauUPHnyKLWXKFEitWzZMqphvsXLy0tHjx7V9u3b9fHHH8fIqrbJkydXw4YNNWPGDN25c0dLlixR1apVbd5ObEufPr02b96sxYsXK1euXFbX4+joqGbNmunkyZP64osvovQgfcKECTpw4IAaNWpk9QN4Ly8vHTx4UPny5YvSdWnTptX+/fv1wQcfRLnNEiVKqGDBglG+7o1ChQpp8+bNOnjwoNq2bRsjs/CzZcumAQMGaN++fTp+/Ljat29vk/fHZ5999ta/nZyc1KdPH6vrc3Fx0YULFzRjxgx5enpaVUeiRIk0YsQILV68ONaTg+ObihUrytfXN8rJJA4ODmrUqFGk92KNGjV04sQJNW7cODphKlGiRGrTpo3++usvLVy4UGnTpo1WffGFg4ODFi1aFKW/Ec7Ozvrqq6908eJFVapUKdLzs2bNqho1akR6nqOjo7799lsdPnxY1apVszgeI1FJgI/t++TQoUNaunSpSpcubXVbvXr10pYtW6L8XQYAAOC/pk+fbvhwNCQkRG3atNGLFy8iraddu3Y6duxYtFePS5o0qXr16qVz585p8uTJUep/Jk2aVNOmTdPhw4fVpEmTOOtvlSxZUgcOHIjSw/jkyZNrwoQJWrNmjc1XWitcuLCOHDmiH374QalTp45WXc7Ozhb/TpImTaply5Zp7ty5ypAhQ7TazZUrl7y9vXXhwgU1adIkWnUBAAAASHiWLVum+/fvmyxr3769XF1dYzeg/8/cTr6sMh9/+oWFChXS4cOHNXv2bBUoUCBacUTH119/rd9++y1K/f4iRYpo165d6t69u83j6dWrl06cOKEmTZpEe8HJqDyXK168uP7++2917do1WmM3Dg4Oqlevnnbv3q2NGzfG+uKDAPC+I2EeQIKSIkUKDR48WJcvX9a6devUtm1bizopbm5uGjhwoE6fPq3evXtb3X79+vV19uxZLVq0SDVr1rR4hWF3d3e1b99eK1as0NWrVzVkyBCrHvY1atRI58+f12effSY3Nzez5xYsWFDffPONzp8/r19//TXKbZlSvXp1rVmzRvfv39f8+fPVtm1bq5LAnZ2dVbBgQTVu3FhfffWVtmzZokePHmnt2rXq3r27TVfMjS9atWqlCxcuaM2aNWrevLlFv39HR0cVL15cI0aM0MWLF7V8+XLlzZvXqvbLli2r1atX6/LlyxozZozKli2rRIkSmb3GwcFBlSpV0vLly+Xr62t1Zy1jxozat2+f5s6dqyJFipg9183NTR06dNCWLVt07NixKCfom1KmTBktXLhQd+/e1fLly9W9e3cVKFDAqo6sm5ubatasqZEjR+rgwYO6du2aJk6cqPLly0c7zn8rVKiQatWq9c+/P/7442ivEO/s7Kzu3bvr9OnT8vX1Vffu3S36naZIkULdunXT33//rZEjR0Z637wvKlSooLNnz2rkyJHKmDGj2XNz5sypwYMH6++//9bq1avl7Owcaf2ZM2fWqlWrdOzYMfXo0UPp06e3KC5nZ2d5eXlp4sSJunTpkhYtWqSiRYtadG1CkipVKm3dulXfffedUqVKZXhenjx59N133+n69esaM2aMkiVLpkWLFhl+FmXJkkWjRo3SmTNnLEqsf6NEiRLy9fXVkSNH1Lt3b2XOnNmi6xInTqyiRYuqb9++2rJli+bMmWNxm1Ls3ieOjo5q0aKFDh8+rEOHDql///7Knz9/pG0lSZJELVq00MGDB+Xj4xPnW4gCAAD7kCtXLn3zzTeG5RcuXLB4BbMCBQpox44d8vPzU7t27SxOWHBxcVHdunU1ffp0Xb9+XT4+PtGaKF+yZEmtXLlSt2/f1syZM9WxY0eVLFlS6dKls6gPYQs5c+bUkSNHNG/ePBUrVszwvEyZMumrr77S+fPnNWjQoBhbHT9JkiQaMmSIbt68qenTp6tatWoWT1L38PBQ3bp1NWnSJF27di3K4wudOnXSpUuXNH36dFWsWNHiMYQsWbKoR48e2rhxo86fP6/evXvbdBcDAAAAAAnH1KlTDcv69u0bi5G8rVatWobPBNavX68LFy7EckTxU3zoFzo5OalLly46ffq0jhw5olGjRqlevXrKly+fUqZMGWuT7tu1a6dLly6pf//+cnd3N3mOg4ODKlSooN9++03Hjh1TuXLlYiye3Llza+XKlTpz5ow+//xzi3dJdnJykqenp7p27aqVK1dq27ZtUWrX1dVVs2bN0pkzZzRo0CCLn987OTmpbNmyGj16tM6cOaP169dH6TkkAMB2HCIiIiLiOoiEICgoSFeuXFHOnDkZ4AbioRs3bujkyZO6cuWKXr58qaCgIKVIkULp0qVT8eLFVbhw4WjPLjUlKChIf/75py5cuKD79+8rMDBQzs7OSpEihVKkSKHs2bPL09Mz2jOPTYmIiNDff/+tEydO6NGjR3r+/LlSp06tfPny6YMPPog0od6Wnjx5okuXLunq1at68OCBXr58qcDAQDk6Ov6zilfatGnl7u6u7NmzK2fOnO/9CtXh4eE6c+aMzp07p5s3b+rFixcKDw+Xi4uL3N3dlTNnThUrVszmK7T9W2BgoE6fPq3Tp0/r0aNHCggIkIODg9KkSaNs2bKpfPnyMTJ54d69e9q/f7/u3r2rJ0+eyMnJSdmzZ1eJEiWUN2/eGHmvmhIUFKTz58/r5s2bunPnjvz9/RUYGKjQ0FAlTpxYzs7OSp06tdzd3ZUhQwblzp1b6dKli5XYJGnz5s2qU6eOJMnPzy/Gdly4d++eTp48qYsXL+r58+cKCgpSsmTJlDZtWhUqVEglSpQgSd4C586d07Fjx/Tw4UM9e/ZMKVKkUJ48efTBBx9YnMRsSRunT5/WjRs3/lktM3ny5EqePLk8PDyUP39+5c6d+737fQUHB2vXrl06d+6c/P395erqqgwZMqhs2bKGiesRERHav3+/Tpw4oYcPHyp58uQqX768ypQpY7PPoOvXr+vkyZO6du2anj17puDgYEmvE6syZcqkIkWKqECBAjbftSW275MnT57oxIkTOn/+vJ49e6bAwEAlSZJEbm5uypcvn8qUKWPxBEMAAID4IDw8XCdPntTZs2d1+/ZtvXz5Ug4ODv+M9WTMmFH58+dXjhw5YixRPL64efOmDhw4oHv37snf318ZMmRQiRIlVLx48TiLKSgoSMePH9fFixd17949BQQEKDQ0VIkSJZKrq6vy58+vYsWKRXlHsMg8f/5cf/75py5evKhHjx4pKChISZMmVfLkyZUqVSrlzJlTBQoUiNXxOAAAAABA7KFf+Fp4eLiOHDmic+fO6d69e3JwcFCOHDlUuXJlm/fFo+LevXs6fvy4rl27psePHysoKEjS6x0D0qdPr8KFC6tw4cI2z/m7evWqTpw4oWvXrun58+cKCwtT8uTJlSJFCqVNm1b58uVTvnz5Ym0xBAB4H0Ult5uEeQuRMA8AAAAAAAAAAAAAAAAAAAAAcS8qud32vQQOAAAAAAAAAAAAAAAAAAAAAOC9RcI8AAAAAAAAAAAAAAAAAAAAAMAukTAPAAAAAAAAAAAAAAAAAAAAALBLJMwDAAAAAAAAQDzm5+cnBweHePPfvHnz4vpHAgAAAADAW+g7AwAAwBwS5gEAAAAAAAAAAAAAAAAAAAAAdomEeQAAAAAAAAAAAAAAAAAAAACAXSJhHgAAAAAAAAAAAAAAAAAAAABglxLFdQAAAAAAAAAAAGNeXl6KiIiI6zAAAAAAAIi36DsDAADAHFaYBwAAAAAAAAAAAAAAAAAAAADYJRLmAQAAAAAAAAAAAAAAAAAAAAB2iYR5AAAAAAAAAAAAAAAAAAAAAIBdImEeAAAAAAAAAAAAAAAAAAAAAGCXSJgHAAAAAAAAAAAAAAAAAAAAANglEuYBAAAAAAAAAAAAAAAAAAAAAHaJhHkAAAAAAAAAAAAAAAAAAAAAgF0iYR4AAAAAAAAAAAAAAAAAAAAAYJdImAcAAAAAAAAAAAAAAAAAAAAA2CUS5gEAAAAAAAAAAAAAAAAAAAAAdomEeQAAAAAAAAAAAAAAAAAAAACAXSJhHgAAAAAAAAAAAAAAAAAAAABgl0iYBwAAAAAAAAAAAAAAAAAAAADYJRLmAQAAAAAAAAAAAAAAAAAAAAB2iYR5AAAAAAAAAAAAAAAAAAAAAIBdImEeAAAAAAAAAAAAAAAAAAAAAGCXSJgHAAAAAAAAAAAAAAAAAAAAANglEuYBAAAAAAAAAAAAAAAAAAAAAHaJhHkAAAAAAAAAAAAAAAAAAAAAgF0iYR4AAAAAAAAAAAAAAAAAAAAAYJdImAcAAAAAAAAAAAAAAAAAAAAA2CUS5gEAAAAAAAAAAAAAAAAAAAAAdomEeQAAAAAAAAAAAAAAAAAAAACAXSJhHgAAAAAAAAAAAAAAAAAAAABgl0iYBwAAAAAAAAAAAAAAAAAAAADYJRLmAQAAAAAAAAAAAAAAAAAAAAB2iYR5AAAAAAAAAAAAAAAAAAAAAIBdImEeAAAAAAAAAAAAAAAAAAAAAGCXSJgHAAAAAAAAAAAAAAAAAAAAANglEuYBAAAAAAAAAAAAAAAAAAAAAHaJhHkAAAAAAAAAAAAAAAAAAAAAgF0iYR4AAAAAAAAAAAAAAAAAAAAAYJdImAcAAAAAAAAAAAAAAAAAAAAA2CUS5gEAAAAAAAAAAAAAAAAAAAAAdomEeQAAAAAAAAAAAAAAAAAAAACAXSJhHgAAAAAAAAAAAAAAAAAAAABgl0iYBwAAAAAAAAAAAAAAAAAAAADYJRLmAQAAAAAAAAAAAAAAAAAAAAB2iYR5AAAAAAAAAAAAAAAAAAAAAIBdImEeAAAAAAAAAAAAAAAAAAAAAGCXEsV1ADDNu6dvXIeABKLP9OpxHQJgc+Hh4bpx44YuX76sa9eu6fnz53r58qWCg4MVEREhBwcHubq6ysPDQ9myZVPhwoWVOnXquA4bUGBgoK5cuaIrV67o9u3bevnypQICAuTk5KTUqVPL1dVVadKkUb58+ZQjRw45ODjEdcjAe+Pq1as6fPiw7ty5o6CgIGXOnFl58uRRsWLFlDRp0rgOD0AcyTFkQ1yHgATi6th6cR0CAAAAAMSZn1rWj+sQkEAMWro+rkMAAAAAAJNImAcAvCVp0qQKDg5+5/iVK1eUI0eOGGv3/PnzWrlypXbt2qX9+/fr2bNnUbo+W7ZsqlKlimrWrKmaNWsqY8aMVsdy9epV5cyZ02RZRESE1fXC/gQFBWnz5s3asmWL9u/fr5MnTyosLMyia1OmTKnChQurWLFiqlq1qqpXry4PD48Yjjhh69Spk+bPn2+ybMeOHfLy8ordgJAgrFu3Tt9//70OHjxosjxRokSaMWOGOnfuHMuRAQAQv+XIkUPXrl1753jevHl1+PDhOJm07OPjoz59+pgss+T7oNFrskTixImVLFmyfyZuFy1aVBUqVFCtWrWs/lkYTaDNnj27rl69alWdccnLy0s7d+40WRbTYwqIfzw9PXXu3Ll3jtN3AwAAAIB3GY0R0J8GAACwHRLmAQBxJigoSAsWLJCPj4+OHz8erbquX7+uhQsXauHChXJwcFD58uXVsmVLtWzZUunTp7dRxMBrx44d0+TJk7V69Wq9ePHCqjqeP3+u/fv3a//+/Zo+fbocHBxUpkwZNWzYUM2bN1fevHltHDXwfnn27Jnat2+v33//3ex5oaGhUZ6kBQDA++zChQtq27atfv/991jdMWnPnj367LPPYq29/woJCVFISIj8/f118eJF+fr6avLkyXJ2dlazZs00dOhQFS5cOM7iAwAAAAAAAAAAgDHHuA4AAPD+CQ0N1dSpU5U9e3b16NEj2sny/xUREaF9+/apf//+ypIlixo2bKg1a9YoNDTUpu3g/XP06FFVr15dpUqV0m+//WZ1srwpEREROnjwoIYNG6Z8+fKpdOnSmjJlih49emSzNoD3xd27d1WpUqVIk+UBAIB1NmzYoBEjRsRae7du3VKzZs0UEhISa21a6tWrV/rf//6n4sWLa9CgQXr16lVchwQAAAAAAAAAAID/IGEeABCr9u3bp2LFiunTTz/V/fv3Y7y90NBQ/f7772rcuLGyZ88eLxMsEP89e/ZMXbt21QcffKAdO3bESptHjx5V//79lSlTJh05ciRW2gTsQUhIiJo0aaKTJ0/GdSgAANi10aNHa+3atTHeTnBwsJo0aaJ79+7FeFvRERYWpokTJ6pWrVo2nVgLAAAAAAAAAACA6CNhHgAQK8LDwzV69GhVrVpVp0+fjpMYbt++rbCwsDhpGwnX3r17VaxYMc2ZM0cRERGx3v6rV69IuAGiYMCAAdq/f39chwEAgN2LiIhQhw4ddPbs2Rhtp1evXjp06FCMtmFLO3fuVKtWreKk7wAAAAAAsB8HDhyQl5eXkiVLJg8PD/Xq1Uv+/v5xHRYAAACQYCWK6wAAAPYvMDBQbdq00Zo1ayy+JlGiRCpUqJDy5MmjzJkzK3ny5HJ2dpb0OoH4yZMnunv3ro4ePaobN27EUOR4382ZM0c9evRQaGioxdekTp1ahQoVUs6cOZUuXTolT55coaGhevbsmfz9/XXt2jWdOXNGT548icHIgffT33//LR8fH8PyRIkSqUKFCipQoIDSpk2rly9f6tixY0qUiG4RAADW8Pf3V+PGjXXw4EGlSpXK5vV7e3tr7ty5Nq83pm3YsEHjxo3TkCFD4joUAAAAAEACdOjQIXl5eSk4OFiSFBQUpOnTp+vYsWPau3cvY9oAAACAFfgWDQCIUc+ePVPdunW1b9++SM9Nnjy5mjRpolatWqlKlSpKkSKFRW3cv39fBw8e1MaNG7V+/XrdvHkzumEDGj16tIYPH27RuUWLFlWrVq1Uv359FSpUSI6OkW/ic+/ePe3evVtbt27V5s2bmfgB2MCIESMMV3Nt3bq1Jk2apPTp08dyVAAA2LezZ8+qQ4cOWr16tRwcHGxW7+7duzVgwACb1WdO2rRp9fDhQ7PnBAQE6MmTJzp9+rT8/Pw0Y8YMs9cMHz5czZo1U548eWwdLgAAAPD/2rvv8Ciq9+/jn02AhAABAoTeu3Sp0ov0DkFpAqL0IoiFLkgREUWRonRQQKSJAkLo0oP03nuHQCBAQso+f/Dgz6/MbDabzabwfl1XrkvnPnPOvWGyuzNzzzkAErnPP//8n2L5fwsICNBvv/0mPz+/OMgKAAAASNiiruYCAMBBT58+VePGjaMslk+ePLmGDBmiS5cuaf78+WrQoIHdxfKS5Ovrq8aNG2vatGm6cuWK9u/fr759+ypt2rQxfQl4RU2YMMGuYvkaNWpo06ZNOnTokAYNGqRixYrZVSwvSRkzZpSfn5+mT5+uS5cuyd/fX23atPlnJQUA0XPmzBnTlUzatWunhQsXUiwPAEAsWblypUaNGuW0/q5du6ZWrVopLCzMaX3GlJeXl7JmzaratWtrzJgxunTpktq0aWPaPjw8XGPGjHFhhgAAAACAxOL06dOmsbNnz7owEwAAACDxoGAeABArrFarWrdurW3bttlsV7NmTR07dkyjR49WunTpnDJ2qVKl9N133+n69ev66aefVKJECaf0i1fD/Pnz9fHHH9tskyFDBi1ZskSbNm1SjRo1YjymxWJR7dq1tXDhQp0/f14ffvhhtB4aASCtWLHCcHvKlCn17bffujYZAABeQSNGjNDq1atj3E9oaKhatGihW7duOSGr2OPl5aUFCxaocePGpm1+/vln3bhxw4VZAQAAAAASg/z585vGChQo4MJMAAAAgMSDgnkAQKwYM2aMfv/9d5ttBg8erPXr1yt37tyxkoOnp6fat2+vAwcOaPny5SpZsmSsjIPE4/Dhw+rWrZvNNlWrVtXhw4djbbnLrFmz6uuvv9alS5c0YMAAeXp6xso4QGJjtppJy5YtlT59ehdnAwDAq8dqtapdu3Y6c+ZMjPrp0aOHAgICnJRV7LJYLJo1a5ZSpUplGA8PD9e6detcnBUAAAAAIKEbPny44YrEZcqUUZMmTeIgIwAAACDho2AeAOB0O3fu1IgRI0zjFotFU6dO1ZgxY+TmFvsfRRaLRc2bN9f+/fspPk5k7t69q4cPHzqlr5CQELVq1UohISGmbVq1aiV/f39lypTJKWPa4uPjowkTJuj06dPMFvKKOXfuXFynkCAdPXrUcHv9+vVdnAkAAImft7e34fagoCA1a9ZMwcHBDvU7ZcoUzZkzxzSeNWtWh/qNTRkyZFD37t1N4+vXr3dhNgAAAACA+CCm1/nLly+vzZs3q0qVKvLw8FC6dOnUtWtXrV+/XkmSJHFSlgAAAMCrhYJ5AIBThYeHq3v37oqIiDBt880336hHjx4uzOo5i8Xi8jERe27fvq0aNWooMDDQKf2NHTtWp0+fNo03adJECxculIeHh1PGs1f27NmVJUsWl46JuLNr1y61aNEirtNIkK5evWq4vWjRoi7OBACAxG/u3Lmm51fHjx9Xp06dot3ntm3b1L9/f9O4n5+f3n///Wj36wotW7Y0jR07dsyFmQAAAAAA4tqUKVM0ZsyYGPdTsWJF/fXXXwoJCdHdu3f1448/Kk2aNDFPEAAAAHhFUTAPAHCqqVOn6siRI6bxHj16qF+/fq5LCInSjRs3VK1aNdMZpaPr4sWLGj9+vGm8ZMmSWrx4MbN2IFZt27ZNderUUVBQUFynkuAEBQUpNDTUMBYfZ6IFACCha968uQYOHGgaX7ZsmcaOHWt3f1evXlWrVq0UFhZmGC9cuLDNmefjWrFixUxjt2/fdmEmAAAAAIC4NHHiRPXu3VuRkZFxnQoAAACA/6BgHgDgNM+ePbNZdFysWDF98803LswIidHVq1dVrVo1nTx50ml9jh8/3rTY1svLS0uWLJGnp6fTxgP+a/Pmzapfv76Cg4PjOpUE6enTp6axlClTujATAABeHaNHj1adOnVM48OGDdPatWuj7Cc0NFQtW7bUrVu3DOOpUqXSihUr4vVnerJkyUxj9+7dc2EmAAAAAIC48uWXX+rDDz+M6zQAAAAAmKBgHgDgNAsXLtS1a9cMYxaLRdOmTaPoGDFy6dIlVatWTWfOnHFan3fu3LE5W+Xw4cOVL18+p40H/Je/v78aNmyox48fx3UqCdazZ89MY6wMAQBA7HBzc9OiRYuUK1cuw3hkZKTatm2rc+fO2eynR48eCggIMI3PmzdPBQsWjEmqse7u3bumsVSpUrkwEwAAAABAXBg1apTNldgAAAAAxD0K5gEATmOr6LhFixaqVKmSC7NBYnP+/HlVq1ZN58+fd2q/ixYtUkhIiGEsa9as6t+/v1PHA/5tzZo1atKkic0Z0hE1lrcFACBu+Pj4aPny5UqePLlh/P79+2revLnpg4FTpkyxeR45cOBANW/e3Cm5xqbjx4+bxjJmzOjCTAAAAAAArjZ8+HANHz48rtMAAAAAEAWmWwSQKD169Ej79+/X2bNnFRgYqNDQUHl5eSlLliwqXLiwihUrJjc31z0zdPr0ae3Zs0fXr19XkiRJlClTJhUpUkQlS5Z0yfiBgYE6ePCgLly4oMDAQD19+lTJkydXnjx5lC9fPhUoUMC0wMFeV69e1bZt20zjH3/8cYz6j+8eP36sXbt26cSJE3r06JHSpUunLFmyqFKlSvLx8XFJDjdv3tThw4d18eJFPXjwQKGhoUqePLl8fHyUM2dOFS1aNNaLNe7evau9e/fqypUrevDggaxWq3x8fJQtWzaVKVNGGTJkcKjfM2fOqGbNmrp69aqTM35eMG+mX79+SpYsmdPHTMysVqtOnTqlgwcP6u7duwoKClKKFCnk4+OjQoUKqWTJkgnqd/rgwQPt3LlTp0+f1tOnT5UhQwblyJFDlStXlpeXV4z6Xrlypd566y2bs6PHlsjISB09elQnT57UtWvX9PjxYyVLlkw+Pj7KmzevypQpEyezoV6/fl3r16/X9evXlSZNGhUpUkTly5eXh4eHy3OxWq06evSozp8/r7t37+revXuSnhcGZs+eXeXKlVPatGldls+ZM2d04sQJXb58WcHBwQoPD5eXl5cyZcqkAgUKqGTJkk6fTT+ujpMLFy5o//79unXrlh48eCAPDw+lS5dOefPmVenSpWP8twcAcK5SpUrphx9+UMeOHQ3jR44cUefOnbV48eL/2b5t2zabD6e++eabGj16tFNzjS2rVq0yjeXOnduFmSQ+cXl+ERISov379+vMmTO6c+fOP9dSMmbMqIIFC6pUqVJKmjRprIxt5vLly9q1a5cuX74s6fkDGQUKFFC5cuVccp3r0aNHOnDggC5cuKC7d+/qyZMnSpo0qXLlyqX8+fOrYMGCSpkyZaznAQAAAMQXAwcO1JdffhnXacTYyZMntWvXLt24cUOenp7KmjWrypcvb7qqnC137tzRnj17dOHCBT169Eg+Pj7KnDmzKleurHTp0jk/+X+JbzUC8c2jR4908ODBf+57PHnyRMmSJZO3t7dy5MihggULxsmq25GRkTp+/LhOnz6tq1evKjg4WJKUIkUKZcqUSXny5FHx4sXj5F4RAABIXCiYB5BohIaG6qefftL8+fO1c+dORUREmLZNkyaNmjdvrj59+qhUqVLRGqdTp06aN2/eS9s/++wzjRgx4p//Dw8P188//6yvv/5aR48eNewrS5Ysev/99/XRRx85veDs+vXrmjlzppYtW6YjR47IarWatk2WLJkqVqyoFi1aODxLr7+/v+kYr732msqXL+9Qv/Hd2bNnNXbsWP3666+Gsya6u7urcuXKGjZsmGrVquX08Y8dO6a5c+dqxYoVOnfuXJTt8+TJo0aNGql9+/YqW7asU3IIDQ3V7NmzNWPGDB04cMBm2/z586tVq1Zq166dXnvtNbv6P3nypGrWrKkbN24Yxu0tQDE6Pu/du6c9e/YYtnd3d9c777xjV9+u1qhRI61evfql7Z6enrpy5YrSp0/vcN8VK1bUrl27XtpeokQJHTx40HS/8+fP6/vvv9dPP/30T2GxkWTJkqly5cpq27at/Pz8lDp1aodzja4tW7aoRo0aL23PmTOnLl68+D/bDhw4oDFjxuiPP/4wLGj39PRU/fr1NXLkSBUrVizauSxbtkxt2rRRWFjYS7FLly7JYrFE2Ue1atW0ZcuWaI27c+dOTZ8+XStXrtSDBw9M27m7u6tKlSp699131bZtW4cKsatXr66tW7e+tH3OnDnq1KnT/2y7ffu2Pv74Yy1YsOClz29vb29169ZNgwcPVpo0aSRJI0aM0MiRI+3Kw+h3aet3t3nzZs2YMUMbN27U7du3bfZbunRpdenSRe3atVOKFCnsyic6du7cqTlz5mjlypW6c+eOzbYpU6ZUlSpVVLt2bbVs2VI5cuSI0biuOk5euHnzpqZOnao5c+bYfDjK3d1dZcuWVZs2bfT2228zay8AxBMdOnRQQECApkyZYhj/9ddfVbp0aX3yySeSnj9w3apVK8PvQpKUI0cOLVq0SO7u7rGWs7PcvHlT06dPN43Xq1fPhdkkHnF1fhEREaGlS5dq7ty52rRpk82HW728vNSoUSP17NlT1apVi/ZYZt9pO3bsqLlz5/7PthUrVuirr74yPFeTpHTp0qldu3YaMmSIfH19o52LLffv39ecOXO0ZMkS7d271+b1Nnd3d5UpU8bmyhIAAABAYjFgwAB98803hrF58+YZ3k/+r//eX34hOvcz/svecw2r1apFixZp/PjxOnTokGFfZcuW1aeffqqWLVvaHFOStm7dqi+++ELr1683vN/84nryyJEjVbVq1Sj7s5eragQSqjt37mjOnDlatmyZ9u3bZ/P3Iz0/v6xbt67efvttNWrUKNYeMIiIiNDKlSu1aNEi+fv76+HDhzbbJ02aVBUqVFDz5s31zjvvxOheqFm9hxEPDw+lSZPmn5/cuXOrfPnyKl++vF5//XWK+AEASGBe3UcnASQqv/zyi/LkyaMuXbpo27ZtUZ7oPXjwQHPmzNHrr7+udu3a6e7du07N59ChQypXrpzeffdd02J56XlR++eff668efNq/fr1Thn73r176t27t3LlyqXPPvtMhw8ftlksL0nPnj3Tli1b1LdvX9OChajYml3ez8/PoT7js4iICI0YMUJFihTRnDlzTG8ER0REaOvWrXrzzTfVsmXLf56Ij6kTJ06ocePGKlq0qCZMmGBXsbz0vOhg0qRJKleunCpVqqS//vorRnns2rVLJUqUUM+ePaMslpeez5A8duxYFSlSRHXr1tWOHTtstj927JiqV69uWiwfU9u3bzf9+6hSpUq8LcQ0m4kzJCREP/74o8P97tu3z7QAo0+fPobbrVarxo0bpyJFiujbb7+1WcwiPX+/2bRpk95//31ly5ZNn3zyic2iZFd78uSJevXqpdKlS2vZsmWmBTIhISFasWKFSpYsqQ8//DDKz51/++WXX9S6dWuH328dcfbsWdWtW1eVKlXSvHnzbBZBS8/fu7Zs2aKOHTuqSJEi0S7Mj46dO3eqaNGimj9/vuHv8eHDh/rqq69UsGBBrVy5MtbyOHjwoGrXrq2aNWtq0aJFUR6XVqtVf//9t7p166bChQs7NbdDhw6pWrVqqlSpkmbOnBllsbwkBQcH688//9SHH36oXLlyqWHDhnbt929xdZzMnj1bhQsX1qhRo6JcSSQiIkK7d+/WBx98oBw5cqhbt266cOGCQ+MCAJxr4sSJqlSpkml88ODB2rBhg0JDQ9WiRQvdunXLsJ2np6eWL18eoxufrvL06VP5+fnZLAxu2LChCzNK+OLy/GL9+vV67bXX1Lp1a61duzbKlaCePHmiX3/9VdWrV1e9evWiLFpxxMWLF1WrVi21aNHC9FxNen4taNKkScqbN69+/vlnp4z95MkTDR8+XNmzZ9eAAQO0e/fuKM97IiIitGfPHg0cODBWVogDAAAA4ou+ffuaFssnBGfPnlWlSpXUrl0702J5Sdq7d6/8/PxUv3590+vNISEh6ty5s6pXr65169aZTs724npytWrV9N577yk8PDzGryO+1QjEJ4GBgf9cR//0008VEBBg172se/fuaeHChWratKny5s2rOXPmODzhnhGr1aoFCxYof/78atmypZYuXRplsbwkhYWFadu2bfrwww+VPXt29e7d2yX3F0NDQ3Xr1i2dOnVKe/bs0S+//KL+/furYsWK8vHxUZcuXWz+DQEAgPiFgnkACdrTp0/Vvn17tWnTRtevX3eoj4ULF+r111932onM0qVL9cYbb9hVPPzCnTt3VL9+fc2YMSNGY69fv15FixbVlClTXFqIKT2/YGLGkZnW4rOHDx+qbt26GjlyZJQ30P9t+fLlqly5crQLGP8tMjJSY8eOVYkSJbRq1SqH+5GeF6m+uCj16NGjaO+/fv161apVS6dOnXJofH9/f1WuXNl0hvfDhw+rRo0apoU0zrB7927TmDNnt3C2WrVqqXjx4oaxqVOnOvz3//333xtufzFb4X9ZrVZ169ZNgwYNUkhISLTHCw4O1ldffRVv3iOuX7+uSpUqaerUqVE+aPRCZGSkJk6cqAYNGig0NDTK9j///LPat2/vlAvB9vrll19UsmRJ+fv7O7T/6dOnVatWLU2YMMHJmT2fzf3NN9+0633x9u3batasmYYOHer0PFasWKGKFStqw4YNDu1/5coVNWvWTJ9//nmMc/nmm29UpkyZGD3QZLVatWbNGl27ds3ufeLqOBkzZozee++9KIvzjTx79kzTp0+3e8USAEDsSpo0qZYsWaLMmTMbxiMiIvT222+rbdu2Ns8fp0yZotKlS8dWmk5z6tQpVa1a1eZDwC1atLB7RSzE3flFZGSkPv74Y9WpU0enT5+O9riStG7dOr3++uvauHGjQ/sb2bZtm8qUKaNNmzbZvU9wcLDeeecdffbZZzEae//+/SpZsqRGjRrFTPEAAADAv1itVnXv3t30fkpCsHLlSpUqVcrmQ7n/tXbtWlWtWvWlCa4uX76sSpUqac6cOdHKYfbs2WrevHm07rP+W3ysEYhP/vjjDxUqVEiTJk1y6Pz6hYsXL6pz586qXLmyzp49G+O8rl27pjfffFPt27eP0UQ4ISEhmjJligoWLKgFCxbEOC9HPXnyRDNnzlTJkiVVs2ZNuye4AwAAcYeCeQAJ1uPHj1W/fn2nnARduXJFNWvW1JEjR2LUz6+//qrWrVvr6dOn0d43IiJCPXv21NatWx0ae+bMmapfv75u3rzp0P4xYbVabZ4Ali1b1oXZxK7Hjx+rbt26Dt8EP3TokNq3b+/Qk/iPHz9W06ZNNWTIEKc+EDF79my98cYb0bowcevWLb311lsOHev/ZfRa9u/frxo1asTo4QJ72Cr2L1OmTKyOHVP9+vUz3H79+nUtWbIk2v3duXNHv/zyi2GsS5cu8vT0fGn7jBkzYvygj2R8DLjarVu3VL16dR08eNCh/f39/dWrVy+bbebMmaOOHTtGazb6mJo8ebLatm0b4yKXF0VEY8eOdVJm0tGjR9WsWbNov48EBgY6LQdJ2rBhg/z8/JzyfvbZZ585fKPEarWqT58+GjBggEsfqJDi7jjx9/d3ygMQ8eE9BADwXObMmbVkyRIlTZrUMB4YGKjly5eb7t+1a1d17tw5ttKLkUePHunMmTNasGCB/Pz8VKRIEf3999+m7d3d3TVmzBgXZpjwxcX5RUREhNq1a+eUh0Pv37+vRo0aRavA3cy2bdtUr169KGfYN/P55587fL1s9erVqlKlis6cOePQ/gAAAEBiFRkZqffffz9GK/3GtWnTpqlFixYOrYh98uRJNWvW7J8i9xMnTqhs2bLav3+/Q7msWrVKw4YNi/Z+8bFGID4ZOXKkmjRp4tR7rLt27VKZMmW0fv16h/sICAjQ66+/7pRz5hcePHig9u3bq2/fvi6992Zk8+bNKlmyZLQfHgEAAK5FwTyABKtLly4OF5cbCQwMVPPmze1a8svI7t27Y1wIGR4e7lDB/bx589S1a9c4OxG8ceOG6dPpGTJkUKpUqVycUexp3769zVnJ7eHv76/JkydHa5/Hjx+rXr16MZ5V3syxY8dUpUoVnT9/3q72o0aNcmg2YHvs27dPtWrVcnpRrBFbrzdfvnyxPn5MtG3bVr6+voax7777Ltr9zZgxw3CG9CRJkqhnz54vbQ8NDdWgQYOiPU589PTpUzVv3jzGBSGzZs3Sb7/9ZhibOXOm3nvvPacuWxmVtWvXqm/fvnbPlm+PoUOHOuV9KDg4WH5+ftH+zM2SJYvGjRsX4/H/7erVq079dxkyZIhDD6999tln0f5scIa4PE4+/PBDp40JAIg/KlWq5NCy9OXKldOkSZNiIaOo3bt3TxaLxeaPt7e3ChQooPbt22vZsmVRnn8PHz5chQoVctErSPji6vxi6NChpg8OOyIkJEStWrXS5cuXHe7j3Llzat68uZ48eRKjXLp27RqtFYek5yvJtWjRIsZjAwAAAIlRp06dNHv27LhOw2Hr1q1Tz549Y3Q9PCAgQKNGjdL58+f15ptv6vbt2zHKacKECQoICIjWPvGtRiA+6d+/v0aMGBErfQcFBalhw4YO3SPasWOHatasGePjxcz333+vjh07uvQenJHg4GB17tyZex8AAMRjSeI6AQBwxNSpU7Vo0SLTeL58+dS5c2dVqVJFuXPnVurUqRUUFKQzZ85o7dq1+vHHHw2Lfc+dO6ehQ4c6dJN+3bp1//P/KVKkUIcOHdSsWTMVLFhQadOm1a1bt7Rp0yZNmDDBdNmymzdvau7cuerRo4dd4+7Zs0ddunSxWeiWNGlSNW3aVPXq1VPZsmXl6+urlClT6tGjR7py5YqOHTumTZs2ac2aNQ4VKdvaJ3PmzNHuLz77bzFsuXLl1L59e9WoUUNZsmTRs2fPdOLECS1YsEBz5swxPTH/+uuv1atXL7m7u0c5ptVq1dtvv63t27ebtnFzc1ODBg3UsGFDVahQ4Z9/47t37+r69evaunWrVq9ebXN5xWvXrqlOnTr6+++/lSZNGtN2kZGRNmcwb9KkiXr16qXChQsrZcqUunnzpo4fP67Nmzfrzz//jLIo//79++rWrdtL27/88kvD9t27d1fq1Klt9mnGVlFrfD92PTw81LNnT8MLXwEBAdq1a5feeOMNu/oKDw/XtGnTDGPNmjVT9uzZX9q+fv160799b29v9enTR35+fsqRI4dCQkJ0/fp17d69W5s3b9a6detiPJO1M92+ffuli3S1atVSmzZtVKlSJWXKlEmPHz/WoUOHNHv2bC1btsy0r3HjxqlZs2YvbY+MjNQnn3zyP9suX75s+Fnm7e1t12dAnjx5TGNXrlxR+/btTT8bvLy81K5dO9WrV08lSpRQunTpFB4erhs3bmj79u2aMWOGDhw48NJ+L5abPXHiRIwehvrwww//WeEhVapU6tq1q/z8/JQ3b149e/ZM69ev1/fff//SzDTff/+9vL29VblyZX366af/bA8KCtIPP/xgONa/271g63f3Qu7cufX222+rUqVKKlWqlFKnTq3Hjx/r1KlT+u233/TDDz8YPuD26NEjTZ48WaNHj45yjBf+/PNPjRo1ymabnDlz6u2331a9evWUK1cupU+fXiEhIbp06ZL27t2rNWvWaN26ddGaUTUuj5OjR4/q2LFjhjEPDw916dJF77zzjnLnzi2r1arr169r3759/3yWuOKhKgCA43r37q29e/dq/vz5drXPkCGDli5dKg8Pj1jOzDVatWrl0Cx5r7K4OL9YvXq16Xmm9Pxhzc6dO6t69eoqUKCA0qRJo+DgYF28eFEbNmzQtGnTdOPGjZf2CwwMVO/evfX7779HOydJL537J02aVG3atFHLli1VtGhRpU+fXvfu3dO2bds0adIk7du3z7CfJ0+eaNKkSTZf479duHBBrVq1+me2SCMWi0X16tVTgwYNVLFiRWXMmPGf78nXr1/XiRMntHnzZq1evdrwdwMAAAAkZFmyZHnpevP27du1Y8eOl9oWLVpUDRs2jLLPypUrOy2/qPz3nlixYsXUqVMnVa5cWTlz5pSXl5du3rypNWvWaPz48bp+/bphP1999ZXmz5//UrxSpUrq1auXqlevrhQpUujKlStav369vv32W126dMmwr8jISI0fP15Lly616zXExxqB+GL8+PH69ttvbbYpU6aMmjdv/s99bR8fHwUFBen27dvavXu3/P39tXr1atNVcMPCwuTn56dt27bZvcL86dOn1bBhQ5vn7RkyZFCrVq1Ur149FShQQL6+vgoPD9edO3d0+vRprV+/XitWrLB5nrlgwQJlzJhRX3/9tV15GalUqZLh3+SzZ89079493b59WwEBAVHen5g4caIyZcr00n1BAAAQ9yxWZ04lmIiFhITowoULyp07tzw9PWN9vCndnbcMERK3Xj/UjOsUXO769evKmzev4YzmHh4eGjdunD744ANZLBbTPu7fv68OHToYPgGdNGlSnT9/XtmyZTPct1OnTpo3b57NHBs1aqTp06ebFtyGhoaqffv2pif/r732mmkR2X/7KVq0qGnxvSS1bNlS48ePt6s4MDw8XClTpjScZfrChQvKlSuX4X579uxRhQoVDGMVK1Y0vFAUn128eFG5c+e22SZ16tSaPHmy2rdvb9pm69ataty4sR49emQYX7FihWFh7X+NHTtWQ4YMMY3XqVNH33zzjYoUKRJlX1u3btXHH3+svXv3mrZp3ry5li9fbhq39fv5+OOPNX78eNN9rVartmzZounTp+vXX39VZGSktm3bZtcFQbO/aVvHZlRSpUpluuzks2fPlDRpUof6dZXbt28rR44chn+zb731lhYvXmxXP0uXLlWrVq0MY3/99ZeqVKny0vYRI0Zo5MiRL21PmjSpAgICVLJkSdPxHj16pIULF2rKlCk6cuSI8ubNa/N97AVb77+bN29W9erVbe6/ZcsW1ahRw2abLFmyaPbs2apbt65pm8WLF6t9+/amFwwDAgLsulBolk/OnDl18eLFKPe3pUmTJvrjjz8MY40aNdLMmTOVMWNGm31MnTpV/fv3NyyYGTdunGEh+r9Vr17dcJaXNm3a/HNBu1y5clq8eLHh37DVatX8+fPVr18/PXjwQE2bNjWdwd/W+1JUpztz587Vu++++8//FypUSMOHD9dbb71l86GmI0eOqGrVqoYX10uWLGlYSG7kyZMnKliwoK5evWoYT5YsmUaNGqUPPvggyiLC27dv69tvv9WUKVP08OFDHThwwObfYlweJ//9vf/b6tWr1aBBA9MxQ0JCtGzZMk2bNk07duyQu7u76d8jEJVcA1fHdQpIIC6Oi/omd2KTK1cu0xva9lxOfPr0qSpVqhTlZ6K7u7v8/f1Vs2bU1zfMvoNK9n0ftPWanKVp06ZatGiRkidPHmVbs3McZ3wfjAtm3/+kqM/bXH1+8fTpU+XOnVu3bt16KWaxWDRw4ECNGDFCyZIlM+0jJCREvXv31qxZswzju3fvVvny5U33t3U8v1ChQgXNmzdPBQoUMIxHRkZqwIABpkURqVOn1p07d+w6t61WrZr++usv03j16tU1ceJEm/8WL1itVhUoUMDw38Gev1UAABD/fP12o7hOAQnEgMWxs1JyfGX2vb5jx46aO3euw/3G5P5BVOcaadKk0bfffqsOHTqYnpfev39fzZo1s3mO8ELGjBk1depUtWjRwjAeGhqqnj17ms7O7+7ursuXLytLliw2x4nrGoHYFpP7oNu2bVONGjVMV8PLnz+/Jk6caNdDHOfOndOwYcNsPpiQI0cOHT16NMqJlZ49e6bSpUvr6NGjhvGkSZNq6NCh+vDDD5UyZUqbfYWEhOjHH3/U8OHDba4G8Ntvv6lp06Y2+zK73/jZZ59FOUO/1WrVwYMH9e2332rhwoWm9ybc3d21c+dOlStXzmZ/AAAg5qJT2+3mopwAwGm+/vprwxPhpEmTatmyZerXr5/NE2FJSps2rX777TfVqVPnpVhYWJimTp3qcH6ff/65/vjjD5uzU3t4eGjhwoWmNxmPHz+uO3fuRDnWpEmTTG8CWywWjR07VkuXLrWrWF6SkiRxbOGRqGYfc7Z8+fLJYrE4/BNTBQoU0L59+2wWy0vPbzbbWppx8+bNUY515swZff7556bxTz/9VH/++addxfIvctq+fbu6d+9u2mbFihVauXKladyooOCFnj172hzfYrGoRo0aWrRokQ4ePKi6devGyjFiL1vLzMdlXvby9fVVu3btDGPLly83LcD9r++//95we6lSpQyL5SXz46BixYpRFlCkSpVK3bp108GDBzVnzhzDGezjQoUKFf45Lm15++239cUXX5jGt2zZ4uTMoufIkSOmS2K2b99eK1eujLIIWnr+9zxz5kzD2Pfff+/w0pYvLrKWKFFC69atM73Qa7FY1LFjRx0+fFjVqlXT5MmTHRovOj7++GMdOnRIbdq0iXIFkGLFimns2LGGsYMHD5o+LPVfkydPNv1bTZUqlf7880998sknds246+vrq7Fjx+rMmTPq3Lmz3NzMT/fi+jgxew/JmTOnzWJ5SfL09FS7du20fft2rVy5UoULF44yTwCA6yVPnlzLly+Xj4+PzXZffPGFXcXy8Z2Xl5e++uorLV++3K5iefwvV59fzJw503TMH374QWPHjrVZLC89/04yc+ZMvffee4bx7777Lso8bOnWrZu2bdtmWiwvPV9tzlbRQ1BQkA4ePBjlWEuWLLFZCNOrVy9t2LDBrmJ56fl3eXtW1AMAAADgWjlz5tTOnTvVsWNHm/fB0qZNqxUrVkRZxP7mm2/q8OHDpsXy0vP74rNmzVLr1q0N4xEREXbdM43vNQJxJSwsTF26dDEtlq9Tp44CAgLsKpaXpLx582rhwoWaMWOG6Xnx5cuXNXz48Cj7+vLLL02L5dOnT68NGzZo+PDhURbLS8/PwT/44AMFBATYvCfQq1cvm/d/Y8pisahUqVKaN2+edu/ebXoNIiIiQr179461PAAAgGMomAeQoNy/f1/Tp083jA0ZMsTuEz3p+VO9s2fPNnyyyNYT02YsFoumTZtm97LrSZMm1YQJE0zjO3futLl/WFiYJk6caBofPHiwBg0aZFcuMeXl5WUai80T0rhQrFgx7dixQ3nz5rWrvZ+fn+ns6bt27Ypy/xEjRhjOHi5JH3zwgcaNG2ezINJIsmTJNG3aNJtF88OGDTOdNdLW03gnT560O49ixYpp7dq1pqsTuIKtWfYSyrHbr18/w+3h4eF2FRgfPnzYtDCiT58+pvuZHQfnz5+3+RDNv7m5ualTp07asGGDXe1jU82aNbVx40ZlyJDBrvb9+/dXzpw5DWNRvX/HtnHjxhn+/RYqVEgzZ86M1nvGO++8o0aNXp496tq1a9q2bZvDOXp4eGjx4sVKkyZNlG2zZ8+uLVu2xOqsLkmSJNHPP/+s8ePHR1kY9W9t2rQxvQBv6+GiFyIiIkwfWJGkn3/+2aECQl9fX82aNUvFixc3bRPXx4nZe8idO3d07949u8du0qSJXUVgAIC4kStXLi1atMj0c8XPz08ff/yxi7NyrsyZM+vTTz/V+fPn9dFHH0X7/AzPufL8Ijw83PR6TKdOndS1a1e7xnth0qRJhg8arly50uHzykGDBumHH36we2KDiRMnmn4vtef85MsvvzSNtWvXTpMnT6YAHgAAAEjgsmbNqk2bNtk9AYmPj48++OAD07ifn59Wr14tX19fu/qbPHmyaWF0VOct8blGIK7NnTtXp06dMoyVL19ev//+u133Yv7r/fffN131WZKmTZuma9eumcYDAwP11VdfGcY8PDy0atUqVa1aNdp5FSxYUFu2bDG9R3ft2jVNmzYt2v06onTp0tq9e7cyZcpkGN+7d6/8/f1dkgsAALAPd3AAJChr165VcHDwS9t9fX01cODAaPeXNWtWwyfeL168qDNnzkSrr549e9osQDZSq1Yt06eOT58+bXNff39/3bhxwzBWuXJlm7OSO1uKFClMY/bMlJ+QbNq0SenTp4/WPp06dTLcfvz4cZv73bx5U4sXLzaMlS9fXl9//XW08viv77//XpUqVTKMHTlyxLSIOk+ePKaF5l26dNGFCxeilUdc3nS3dYEooRy7xYoVU61atQxjM2bMiLJAw6xYN3369GrTpo3pfoUKFTLcfuXKFXXt2tV0JgsjcV14kT59eq1atcrmwz//5e7urnfeeccwFtX7d2wKCwszXSHiiy++sGuW8v/q27ev4faYXOTr37+/ChYs6PD+zuTu7q5FixaZrtZgS5o0aUwL+e15D9m0aZPp7PJdunRRkyZNop2TPeLDcWL2HvLkyRO1adNGT58+tXvsuH4PAQDYVqdOHY0aNeql7YULF9acOXPiIKPoc3d3l5eXl7JkyaLSpUurdevW+uKLL7Rr1y5duXJF48aNs2tlFphz5fnF3r17dfny5Ze2J0uWTOPGjbN7nBe8vLwMZ5l/8uSJduzYEe3+GjRoYLqSkZn8+fObnt9HdX5y7Ngx7du3zzCWN29ezZgxI1q5AAAAAIif3nzzTbtXJX/BaKKUF3r16hWtCWjSpUunli1bGsaiui8fn2sE4prZ6mbe3t5avny5Q9f7X2jdurU+/fRTw1hoaKjp6rOSNGvWLNOVeL/++muVL1/e4bx8fX31xx9/mD5kPmXKFIf7jq4sWbJowYIFpvFZs2a5LBcAABA1CuYBJChmy7G9++67Dp/sVatWzXB7dG9qRreI+oU33njDcPv9+/dt7rdq1SrT2MiRI106q13mzJlNY9euXTNcHi+hcuTfuWLFiobbHz9+rLCwMNP9Fi9ebFoUMG7cuBgXCCZJksRm0b1ZsX6qVKlUr149w9jVq1dVoUKFeDFjuD1y5MhhGotu4X9c6t+/v+H2wMBA/fTTT6b7BQYGml7E6dq1q83VBJo2bWr64MS8efPUsGHDBPPQQYoUKZQ8efJo72f2tx3V+3ds2rt3rx4/fvzS9ixZsjhcfF2lShXDzxRHin+k5wVMPXv2dGjf2NCqVSv5+fk5vL/Zgzdmq4P8m9lnubu7u4YMGeJwTlGJD8dJjRo1lC5dOsPY+vXrVbVqVZ0/f96hXAAA8c+gQYPUrFmzf/4/VapUWrFihV1LbrtCunTpZLVaTX/Cw8P1+PFjXbt2TX///bcWLVqkgQMHqkKFCjy45SSuPL8wu7bUvHlzhx98cNa1JUl2r3r1X46en9i6vjR48GCHzpUAAAAAJA6FCxeOVlF8VMxW5Q4MDLS5X3yuEYhLhw4d0rFjxwxj/fv3V5YsWWI8xtChQ01XETC7lyxJCxcuNNyeN29edevWLcZ5FStWTF26dDGMXbhwQQEBATEew141a9Y0ndxszZo1NusBAACAa1EwDyBB2bJli+H2unXrOtxn1qxZDbebnVw6m9n4Ud3Q3LVrl+H2woULq2bNmjHOKzpSp05tWvRmtVp1+PBhl+YT35j9G0vSgwcPTGNmRefFihVT9erVY5jVc+XLlzfty+zikySNHj3a9Kn927dvq06dOurTp4/hbA/xia1lJw8dOuTCTGKmQYMGKlCggGFs0qRJpvvNmjXLcBbnJEmSRFnQnClTJvXr1880vm7dOhUtWlRLly612U9C5uj7d2wy+5x88803HX6QytPTUz4+Pi9td/RzsnTp0qarq8QFWw+G2CMmD6iZXXivV6+e6XKizhAfjpNkyZLZXA3n77//VokSJTRt2jRZrVaHcgIAxB8Wi0Xz5s37Z4WZf/83ILn2/CIxXluylYOj15e8vb1NV9UCAAAA8GqwWCw2V2uOrkyZMhlut3W/VEq853ExZXYv2c3NTb1793bKGClTpjS9Z3jixAndunXrpe137941vc/as2dP03vM0WU2+71k+z53bOjVq5fh9uDg4AR1zxkAgMSOgnkACYbVajWdabRmzZqyWCwO/ZgtJXfu3LnYfDn/8Pb2NtxuVMT6b2ZLaps9vRzbbBUeb9u2zYWZxD9m/8bS8yXazezfv99wu9ns7o5q2LCh4fZTp06Zrg5QvHhxTZ8+3bRPq9WqyZMnq0iRIvr999+dkmdsKFOmjGls+/btLswkZiwWi2lxyfHjx+Xv7//S9sjISE2bNs1wnxYtWth80OOF0aNHq3bt2qbx27dvq1WrVmratKkuX74cZX8JjdnfdlyuqmH22TV//nyHPyctFovu3r37Up93797Vw4cPo52j2coqCc2pU6c0bNgwh78vREZG6ujRo4axGjVqxCS1KMWX46Rnz57q2LGjaZ7BwcHq2bOnqlSpYvq7AgAkHN7e3vrrr7909OhRNW/ePK7TQTzkqvMLs+9CnTt3dvh7UNGiRaM1Vmxw9PrSqVOnDLdXrVrVdNZ/AAAAAK8OZ646ZbbSXHh4uOk+8aFG4OLFizG6dm6xWJw2Gdq/md1LLl26tEOrppsxu5csGU9AduDAAdOJcJx5nztnzpwqUqSI3XnFpmrVqslisRjGXvXJBQEAiE8omAeQYAQFBSkiIsJl4xk9DR1f3L9/3/SGZ7ly5VyczXOVKlUyjf32229OHevs2bOyWq02f8yW0YtvzC4WhISE6Pr164ax119/3ak5VKhQwXC71WrVpUuXTPd79913tWjRIpsXyi5fvqymTZuqUaNGOnv2bIxzdTZbx8mGDRuiLCyITzp27Ki0adMaxr799tuXtq1atUoXLlwwbN+3b1+7xkyWLJlWrlypNm3a2Gz3+++/q3DhwhozZoxCQ0Pt6huOuXfvnkvHc+SzMlu2bLGQiWvcuXNH33//vcqVK6dChQpp9OjRDq+kcePGDdO/h9j+LI9Px8msWbP04Ycf2tx/x44dKlWqlD788EMFBQU5Oz0AgAv5+vqa3sgEXHV+4crvQvH52tILZtce4ur6EgAAAAD8GzUC5sweJHD2veTSpUubPlBtdK/RLC9PT0+99tprTs3N7D632T3Q2OLj46PcuXMbxmzdbwcAAK5FwTyABMPVxV3xuSDr8ePHprEMGTK4MJP/U7VqVdPYjh07XDqrWmJga+lBX19fp45lq7+olkBs3bq1tm3bFmUB7OrVq1WsWDF9/fXXioyMdCTNWFG8eHHT3IODg7Vy5UoXZ+Q4Ly8vdevWzTC2du3al2YN/P777w3bvv766zYfgPmv5MmTa+HChRo7dqzc3My/Wj558kRDhw5VyZIlFRAQYHf/iJ6E8Flp9mBHfBUaGqpff/1VTZo0UZYsWdS3b1/t3bs3xv3evn3bNBbbn+Xx6Thxd3fX119/rXnz5snDw8O0XXh4uCZOnKgiRYrozz//jI00AQBAPBDb5xfh4eEuvd4Tn68tvWB2jSmuri8BAAAAwL/Fp+vZ8c39+/cNtzv7XrLFYjGdsd7oXrJZXrFxnmn2WqO6xx0bzH5HgYGBLs4EAACYoWAeQILx7Nkzl44XEhLi0vGiw9ZN4zRp0rgukX+pVauW6dhWq1Vff/21axNK4GwtPejp6enUscyWP5SksLCwKPcvXbq0Dh8+rI4dO9psFxISoo8++kjVqlXT1atXo51nbHn33XdNY998840LM4m53r17G87wYLVaNWnSpH/+/8SJE9qwYYNhH/bOLv9fgwYN0rZt21SoUCGb7U6ePKmKFStqxIgR8erhicQiIXxWuru7x0Imznfjxg0NHz5cOXLk0Ntvv60//vjjpffmtGnT2nwPteXJkyemsdj+LI+Px0mHDh20f/9+09lgXrh27ZoaNGig7t27x+vvagAAIGZi6/zCnnNcZ0oI31fMrjHF1fUlAAAAAPi3+Hg9O74wu5/s7HvJkvn9ZKPz7PiaV2wzO49OSCuaAwCQ2FEwDyDBSJcunWns5s2bslqtTv05e/asC19d9Hh5eZnGbM0+H5s8PDzUsmVL0/js2bN15swZF2aUsNn6N3b2TAq2nmpPkSKFXX2kTZtWc+fO1dq1a5UnTx6bbbdv366SJUtq48aN0coztrz//vumBQJ79+5NULPMZ82aVX5+foaxefPm/TObwuTJkw3b+Pr6qnXr1g6PX7FiRR08eFBDhgyxOVN0RESERo4cqdq1a5vOMgHHmH1Wjhs3zumfk1arVZUrV3bxK4x99+7dU8+ePZUzZ06NGjXKcCb4mjVravHixbpx44by5s3r9BwePXrk9D7/Lb4eJ6+99pp27NihiRMnytvb22bbH3/8URUqVNDly5ej/foBAEDCEBvnF8mTJ1fy5MkNY7t373b69yBbD8PHF2bXH+Lq+hIAAAAA/Bs1AubMzudiY1Z+s/vJRveS42tese3hw4eG240mOwMAAHGDgnkACUa6dOlksVgMY9FZfjsxSJMmjenNYlcvS/dvvXr1Mo2FhoaqR48eslqtLswo4UqTJo2SJUtmGLtx44ZTxzIqBn0hukv21a1bVydOnNCXX35ps9jx3r17ql+/vhYvXhyt/mNDjhw51KhRI9N4v379FBwc7MKMYqZ///6G2x8/fqyZM2fq4cOHmj9/vmGbrl272ixEsYeHh4dGjx6t48ePq0WLFjbbbtq0SRUrVnT6Mf0qM1vu8VX7nHRERESEpkyZogIFCmjatGkvzT7i4eGh9957TydOnNDGjRv11ltvxejvxdaDUXfv3nW4X3vE5+PEzc1N/fr105kzZ9SlSxebq+ocOnRIFSpU0PHjx12YIQAAcKXYOL+Iz9+F4kLGjBkNt8fl9SUAAAAAeIEaAXNm93Gdfd8tLCzM9AF1oxzM8nrw4IHTZ/A3u88d3XvczmCWS1QTBAEAANehYB5AguHu7q7s2bMbxv766y8XZxP3cuXKZbj90KFDrk3kX0qVKqV69eqZxjdu3KixY8e6MKOEy83NzXSm9h07djh1rF27dhlu9/T0VJYsWaLdX7JkyfTJJ5/o7Nmz6t69u9zd3Q3bhYWFqUOHDtq5c2e0x3C2sWPHKkmSJIaxixcvqlu3bi7OyHFly5ZVpUqVDGOTJ0/WjBkzDB8ASJo0qXr06OG0PPLkyaNly5bpr7/+UtmyZU3bnTx5Uo0bN1ZoaKjTxn6V5c6d23D7jh07FBER4eJsEo7g4GA1atRIvXv3fmk2EovFoi5duujMmTOaOXOmChUq5JQxbb2/HjhwwCljmEkIx4mvr6+mT5+uAwcOqHbt2qbtbty4oYYNG8b6QwYAACBuOfP8wuy70Kt4bUky/33E5fUlAAAAAHiBGgFz+fPnN9zu7HvJAQEBioyMNIwZrcJrlldkZKTpfWlHmfUXG6sD23L79m1duHDBMGZW1wEAAFyPgnkACUrVqlUNty9atMj0JC2xKlWqlOH2bdu2uTiT//XFF1+YFkhL0vDhw/XLL7+4MKOEq1y5cobbN2zY4NSCxg0bNhhuL126tOmMDfbIkCGDpk2bpr///lvFixc3bPPs2TN17NjxpZmcXa1IkSI2V0hYuHChRo0a5cKMYsZslvlLly5p6NChhrGWLVs69IBEVKpUqaI9e/Zo6tSp8vT0NGyzb98+HqZxErPPyVu3bmnjxo0uzibh6NChg9auXfvS9gwZMmjz5s2aPn266QV5R2XMmFFp06Y1jJm9LztLQjpOihcvLn9/fy1ZskQ+Pj6GbS5evKgBAwa4ODMAABAXnHF+YfZdaNWqVQoKCnJKngmJ2fWl7du3s0ogAAAAgHghrmsEcuXKJavVGqOfLVu2OD0vs3vJly9f1smTJ502jtk9i6RJk6pEiRIvbS9RooTpSurr1q1zWl6XLl3S2bNnDWNlypRx2jj28Pf3Nz2HLlq0qEtzAQAA5iiYB5Cg1KhRw3D7tWvXtHr1ahdnE7eqVatmuH379u06f/68i7P5PyVLllSfPn1M45GRkXrnnXe0aNEiF2aVML355puG269fv67Fixc7ZYzDhw9r69athrGaNWs6ZYySJUtq586dqlOnjmH87NmzWr58uVPGiomRI0cqU6ZMpvHhw4dr3LhxLszouYCAAPXr1y9a+zRr1sx0tgKzpQ779u0bzczsZ7FY1KNHD23dutW0QPi7775jlnknqFixoulFyB9//NHF2SQM69at04oVK17a7u7urlWrVpl+3jpDhQoVDLevWbNGV69ejbVxE+Jx4ufnpz179ihnzpyG8QULFujatWsuzgoAAMSFmJ5fmF1bCgkJ0fz5852WZ0Jh9n338uXLsVLQAQAAAADRRY2AsVq1aplOfvbNN984ZYzQ0FBNnz7dMFahQgUlT578pe2enp6qXLmy4T5mK2E7YtKkSaYxZ93nttfEiRMNt3t4eLi8eB8AAJijYB5AgtKwYUPTAq+BAwc6ddbt+K5Ro0Zyc3v5bdxqterLL7+Mg4z+z5gxY2w+KR0eHq527dpp1KhRr9zKANHRtGlTw4sMkvT555/r6dOnMR5j6NChpk+7v/XWW4bbHZlhLkWKFFq2bJmyZs1qGN+0aVO0+3whPDzc4X3/LXXq1Fq8eLGSJEli2mbQoEHq3r27Swq7r169qi5duuiNN97QwYMHo7Wvu7t7tArgy5QpozfeeCNaYzhyHJQrV06zZs0yjAUFBWn//v3R7jMhM7uIGZNjOnny5KpXr55hbPny5U5f6jIxWLBggeH2Vq1amc7O4iyNGzc23B4aGqqRI0fG2rjx4Thx5D0kX758hg83SFJERMQrv/wuAAAJmSvPLypVqqQMGTIYxkaNGqWHDx9GO5eErEaNGkqVKpVhLC4eGgcAAAASkti4zo+XUSNgLEeOHKpYsaJhbN68eU6ZZX7KlCm6fv26YczsXrIktWnTxnB7YGCgvvrqqxjndeXKFf3www+GsdKlSytPnjwxHsNev/zyi+k1iHr16pne7wcAAK5HwTyABCVjxoxq3bq1Yez48eMaMmRIjMcIDw/XF198oVWrVsW4r9iULVs20xm7Z86cGadFY15eXlq2bJnpDVfp+c3w4cOHq0aNGjp9+rQLs0s4vL291alTJ8PYqVOn1KNHjxj1//XXX+uPP/4wjFWrVs30oYfp06fryy+/jPbFvpQpU5petLlz506U+6dIkcJw+40bN6KVhy1Vq1bVhAkTbLb58ccfVaZMGe3du9dp4/7bhQsX9MEHHyh//vyaOXOmww+VvPfeezb/Bv/Nkdnl27Ztqx07dkR7v7p165rG7DkOEhOzY/ru3bsxuphua0WCzp0768GDBw73/cL27ds1YMCAGPcTH+zcudNwu9kSr8701ltvmV4onTlzpn7++edYGzuuj5M+ffqYfgbZUqpUKdMCt1ftPQQAgMTEUodhzAAAPkxJREFUlecXHh4epufTd+7cUbdu3aKdh5GZM2dq5syZTukrNnl4eKhdu3aGMX9//1j9TgoAAAAkdK64dwVqBGwxu8f37NkztWzZUo8fP3a47127dmnQoEGGMW9vb3Xo0MF037Zt2ypdunSGsdGjR2vjxo0O5xUSEqIWLVroyZMnhvHevXs73Hd0nTp1Sl27djWNd+7c2WW5AACAqFEwDyDB6d+/v2nsyy+/jNHyYps2bVKpUqU0ePBghYSEONyPqwwcONBwe2RkpBo3bmxaBOgKBQoU0G+//SZPT0+b7f766y8VLVpUvXv31vnz52M87uPHj7Vq1Spdvnw5xn3FB4MGDZKXl5dhbN68eerdu7dDsyZ89913+vTTT03jI0aMMI09ffpUAwcOVMmSJbVu3bpojXvmzBnD7T4+PlHua1Yg+eeff9o9/r1796Js88EHH+jdd9+12ebo0aMqX7682rVrp0OHDtk9vpnw8HD98ccfatGihfLnz69JkybF+D3I29tb7733XpTtMmbMqLfffjva/Z84cUJVqlRRx44ddfXqVbv3MzsGJPuOg8TE7JgODQ21e9WFiIgIBQUF/c+2GjVqqGTJkobtT548qWbNmun+/fvRyvWF69ev67333lPVqlV16tQph/qIb27evGm43d4HTmIiXbp0ev/9903j77//vubPn+9w/7YevIjr4+Tq1atq0qSJGjduHK1Zbu7du2ea16v2HgIAQGLi6vOLnj17ysPDwzD2yy+/qH///g4/vLxv3z5VrVpVXbp0ccpDiK4wYMAA09XW3nvvPdNVfgAAAIBXndl1/t27d9t9PhAUFMSM9HagRsBYy5YtVaJECcPY8ePHVbduXbvuj/7Xli1b1KRJEz179sww/uGHH8rb29t0fy8vLw0ePNgwFhkZqRYtWsjf3z/aed2/f19NmjTR33//bRgvUKCA6UPhznb48GHVrl1bjx49MowXK1bMdKVhAAAQNyiYB5DglCxZ0nTWben5Tb63337b7oLpZ8+eacWKFapUqZJq1aqlo0ePOinT2FetWjW1aNHCMPbw4UNVrVpV7733no4fP+7izJ6rWbOmli5danoT+oWwsDBNmTJF+fPnV926dTV9+nRdvHjRrjGsVqtOnDihiRMnqk6dOkqXLp0aN26sCxcuOOEVxL3s2bNr5MiRpvEpU6aodu3aOnz4sF39nTp1Sq1atVK/fv1MC+3feecdVa9ePcq+jh07pnr16qlKlSpauXJllIX733zzjQ4ePGgYy5UrV5TjmV3s+fbbb7V161ab++7YsUN169bV6NGjoxxHej4ToK1ZEaTnx97ChQtVsmRJVaxYUd98842OHz8uq9Vq1xg3btzQkiVL1KlTJ2XOnFlNmjTRihUrnLpsZN++feXmZvvrXrdu3UyXsYyK1WrV/PnzlS9fPvXq1SvKoteHDx/anNXBnuMgMcmePbtpEU+fPn1sFgqFhYVp8eLFKlq0qDZv3vxSfOLEiaZLwW7dulWvv/56tB54OXLkiHr06KE8efJo9uzZdh/nCdmRI0dcMs5nn31mOstKaGioOnbsqA4dOkTrc+3kyZP69NNPVbhwYZvt4sNxsmrVKhUtWlTt27ePcuWOZ8+eqXv37qY3j1619xAAABIbV55fZMyY0XSWPOn5eWbt2rV14sSJKPOWnt/s37Bhgxo0aKAyZcpo27Ztdu0XX+TLl8/mrIQtWrRQixYttHfvXocfJAAAAAASI7N7V0+ePFHnzp0VGhpquu+DBw80fvx45cmTR8HBwbGVYqJBjYAxd3d3/fDDD3J3dzeM79ixQ+XKldPvv/9uV3+BgYEaOnSoateurbt37xq2KVCggM2J2V7o27ev6cQ9Dx8+VMOGDTVs2DDTgvN/s1qtWrZsmcqUKaP169cbtrFYLJo6daqSJk0aZX9GDh8+bNdKti9qGypXrqwrV66Y5jJp0iTTezAAACBuGE8bAwDx3MSJE+Xv76/r168bxn/99VctX75czZs3V506dVSuXDllyJBBqVKlUlBQkG7fvq19+/Zpx44dWrlypcMzqMYH06ZN065duwyX9ouIiNDs2bM1e/ZsZc6cWWXKlFH69Onl4+NjOnOYs2cwaNiwoTZu3KimTZtG+fR6ZGSk/P39/3ma3NfXV6+99ppy5sypdOnSKXny5IqIiNDDhw8VFBSk06dP6/jx4zFaSi4hGDBggDZt2mQ6k/rmzZtVqlQp1a9fX40bN1aFChXk6+urlClTKjAwULdu3dKuXbu0fv16/fnnnzZvbhcsWFBTpkyJVn7bt2/X9u3blSFDBtWvX18NGjTQa6+9pmzZsunmzZsKCAjQtGnTtGfPHtM+GjZsGOU4tWvX1sqVK1/a/vTpU9WpU0d9+/bVe++9p+zZs+v+/fs6f/68tmzZoiVLlvxzkSuq4tEX3NzcNGfOHLm5uWnu3LlRtt+1a5d27dqlAQMGyNvbW0WKFFGuXLnk6+srLy8vubu768mTJ7p//74uXryoM2fORGvWREflzp1bTZs2NZ0NMGnSpOrevXuMxwkNDdXUqVM1depUlShRQo0aNVLNmjWVK1cupUmTRidOnJC/v7+mTZtmeqGpePHiypYtW4xzSUjc3Nz+ebDov06fPq2yZctq8ODBatmypVKlSqU7d+7o2LFj2rhxo3755RfdunXLtO/q1aurR48emjp1qmH84sWLqlevnkqWLKmWLVuqatWqypEjh3x8fPTs2TMFBgbqxIkT2r17t1avXu2y4vG4kDNnTsMHy+bMmaOBAwcqbdq0pvtOnTrV7ofSQkNDDR8gS5cunWbNmqVmzZqZ7vvTTz9p0aJFatiwod58801VqFBBGTNmlI+Pj6xWq27cuKFTp05px44dWrt27T8PJ6VOndpmTvHlOImIiNCCBQu0YMEC5c+fX40aNVKdOnWUJ08eZciQQWfPntWWLVs0efJk05sdPj4+qlChgkPjAwCA+MVV5xeDBw/WihUrTFcN27Rpk4oUKaL69eurfv36euONN5QpUyalTp1awcHBunPnjg4ePKhdu3bpt99+M7wuk5CMHj1a/v7+pkUiK1as0IoVK+Tj46Py5cvL19dXPj4+pg9g21NkAAAAACR0JUqUkK+vr27fvv1SbMWKFXrjjTc0ZMgQ1axZU5J069Yt7d27V+vWrdPy5cv19OlTV6ecoFEjYKxChQoaPXq06YPh58+fV9OmTVW6dGm1aNFCNWvWVJYsWZQ2bVo9evRId+/e1cGDB7Vx40atWLHCZgF78uTJtWTJkihXmZekJEmSaPHixSpbtqwePnz4Ujw8PFyjR4/WDz/8oFatWql+/foqUKCAfH19FRkZqXv37unChQvavHmzfv/99ygfah88eLBq1aoVZV5mVqxYoTVr1qhx48aqXbu2KlWqpKxZsypJkiS6c+eOLl68qHXr1unXX3+NcpKjAQMG2DVBHQAAcC0K5gEkSGnSpNHs2bPVsGFD09mYw8PDtWTJEi1ZssTF2bmWr6+vfv/9d9WsWdPmyeuNGzf0xx9/uDCz/1OpUiXt2bNHrVu3Nl0ezcjt27cNLzC9aiwWi3799VfVrFnTdPbdyMhIrV69WqtXr3Z4nKxZs2rt2rVKlSqVQ/vfuXNH8+fP1/z586O1X/ny5VWqVKko273zzjsaOnSo4RKWz54904QJEzRhwoRojW2Lm5ubZs2apQwZMuirr76ye7+HDx/+U0AfH/Tv39+0YL5Vq1bKnDmzU8c7dOiQDh06pDFjxkRrP2cU7idEffr0MSyYl6SbN2+qb9++pjM9RuXLL7/Uxo0bderUKdM2Bw8eNF354VVRr149w6L3O3fuqGHDhlq6dKmyZMnyP7HTp09rwIABWrVqlWm/Lz6/XsyU+vvvv2vZsmWGbZs2baqxY8eaLk8qPf9es3LlSsMHh2Iivh0nZ86c0cSJEzVx4sRo7ff++++bPgwIAAASrtg8v0iaNKnmz5+vN954Q0+ePDFsY7VatWbNGq1ZsyZa4ydEyZMn1x9//KGKFSvaLP4PDAw0faAfAAAAeNVYLBb16tVLn332mWH8wIED8vPzc3FWiRc1AuYGDhyoS5cu6YcffjBts2/fPu3bt8/hMZImTaply5apePHidu9ToEABrVy5UvXr11dISIhhm7t372ratGmaNm2aw7m98847GjVqlMP7vxAaGqqlS5ea3ruzR+PGjfXFF1/EOBcAAOB8bnGdAAA4qm7dupo8eTLLWEn/LD2WPn36uE7FVN68ebVz504NHTrUdPYxV8iUKVOcjR0TKVOm1Pr162PtSfRChQpp27ZtNpesjw1Jkya1e0Z7b29vDRkyJJYz+l9ubm4aP368li5dqgwZMrh07BdSpEihevXqObx/lSpVVLp0acOYo4XYzla2bFl169YtrtOIE1WrVrVrhQVHpEyZUn/++edLxd74X3369DH9XNq1a5fy5cunVq1aafDgwerVq5cqVqyoggUL2iyWl57PZPLxxx+rePHi6tSpU5SrrAwaNEhjx451+HU4KjEcJzly5NCwYcPiOg0AABBPROf8onjx4vrll18cXq49scmVK5f++usv5c6dO65TAQAAABKMvn37KmvWrHGdxiuDGgFzU6dO1YcffhgrfXt7e2vVqlWqX79+tPetXr261q5dqzRp0jg/MUk9e/bUnDlz4sUx0axZM/36669M8AMAQDxFwTyABK179+6aP3++XUt+2StJkiT64IMP1KBBA6f16Qrly5fXgQMH/lnSLz5KmjSpRo0apePHj6tly5YuO2m1WCyqVq2aFixYoMuXL7tkzNiQOnVq+fv766OPPnLq7659+/bas2eP3TfEc+TI4ZSHHpIkSaJffvnFtJjbyIABA9S4ceMYjx1dLVu21MmTJ9WjRw+XPfCRKVMmjRkzRleuXNHAgQNj1Ff//v1f2lauXDmVL1/e4T7z5csXk5T+UahQIa1atUpubq/u19J58+YpZ86csdJ37ty5tXPnThUtWtSp/ZYvXz5OirtjQ65cuWzOWPr06VMtXbpUX3zxhaZOnfo/q0ekTJnSdFWOc+fOacKECTp69KjduQwaNEjLli2Tj4+P/S/ACeLiOHHWe0jGjBm1fv16pUyZ0in9AQCAuBGX5xeNGzfWmjVrlDZtWqfkID2/DtGuXTu9++67TuvTVfLly6d9+/bprbfeiutUAAAAgAQhTZo0Wrx4sTw8POI6lVcGNQLGLBaLvv76a/30008OryhupEyZMtq7d6/q1KnjcB/VqlXT3r17VbZsWafllSpVKs2dO1dTpkyRu7u70/p1hJubm4YPH65ly5Y59bgEAADO9epWJgFINNq3b6/9+/fHeOZtT09P9ejRQ6dOndK3334rLy8v5yToQtmyZdPGjRu1bNkylStXLq7TMZU3b14tXbpUJ06cUM+ePZU6dWqnj+Hu7q5KlSpp7NixOnv2rLZs2aK2bdsm+FnjkiZNqq+++kp79uxR1apVY9RX2bJltXHjRv3000/y9va2e78WLVrozJkz6tOnj8MFirly5dKGDRvUokWLaO1nsVi0dOlSde7cOdpjZs6cOUYPlPj4+Gjq1Kk6e/asPvroo1hZrSB16tRq3769fvvtN126dEmDBw92StHGW2+99dLs0TGdXX7p0qVau3ZtjH6nfn5+2r59u3x9fWOUS0KXLl067dq1y6GLhKVKldJrr71ms03OnDm1d+9effrppzG+SFe5cmX98ccf2r17d7SW3IzvPvroI/Xr1y9a+7Rs2VInTpzQBx98EGVbLy8vtW7d2q5+W7RooWPHjum9996L8Qwk0Xn/cPVxMmHCBO3evVvNmjVz+IGZ6tWra8+ePSpQoEBM0gUAAPFAXJ9fvPnmmzpy5IiaN2/u8PjS8wKLtm3b6uDBg/r555+VLl26GPUXV9KmTavFixdr06ZNevPNN+M6HQAAACDeq1SpkjZt2hTt8xGLxaJmzZolyPvScY0aAXPt27fXyZMn1bFjxxjdZ8iWLZt++OEH7d692ynX4fPly6ddu3Zp8uTJMbrPmixZMnXp0kWnTp1Sx44dY5xXTL14GGDkyJGv9ARhAAAkBHxSA0gUChcurM2bN2vLli1q37693ct5eXl5qUGDBvrhhx90+fJlTZ06VXny5IndZF2gRYsW2rNnj06cOKHx48erefPmeu2115QmTZp4tfxXwYIFNWXKFN2+fVtr1qxRz549VbJkyWjn6Obmply5cqlu3br64IMPtGjRIt25c0fbt2/XoEGDEsW/6X+VLVtWW7duVUBAgHr16qVs2bLZtV/OnDnVs2dP7dixQwEBAQ4XI+TIkUOTJk3S1atXNWPGDNWrV08pUqSIcr/8+fNr4sSJOnLkiKpVq+bQ2MmSJdOsWbO0adMm1a5d2+bx4unpqXr16mnu3Lk6f/68mjRp4tCY/5Y9e3Z99dVXunr1qjZu3KhPPvlE5cqVU/LkyaPdl5eXl8qXL68PP/xQq1ev1u3bt/XTTz+padOmTp3JPmnSpOrdu/c//58pUyanzBZYt25dbdy4UcePH9fgwYNVokSJKFc/SJIkierXry9/f38tWbIkwRaQOFvmzJm1c+dOzZkzR8WKFbPZ1sfHRx06dNC6deu0f/9+uy5Senp6aty4cTp37pxGjBihggUL2pWXxWJR8eLFNWTIEP3999/atm2bGjVqZNe+Cc3EiRP1yy+/2PzMSJ8+vbp3764jR45o6dKlypYtm4YMGWL695QqVSp16dJFJ06cUPfu3e3OJVOmTJo5c6YuXLigESNGRHlMvGCxWJQnTx61a9dOP/30k44fP273mJLrj5Py5ctrxYoVOn/+vMaMGaPy5ctH+R3AYrGocuXKWrJkiTZt2hRrqzMAAADXi+vzi6xZs2r58uXav3+/unXrpowZM9q1X7JkyVS9enV98803OnfunBYsWJBoHi6tUaOG1q9fr0uXLmnSpElq3bq1ihcvLh8fnwQ/IQEAAADgbBUrVtTJkyc1YsQIZc6c2Wbb3Llz66OPPtLhw4e1YsUKl61unNhQI2AuS5Ys/9wfHTFihIoXL27XCuZp06bVW2+9paVLl+rChQvq1q2bU2dvd3d3V69evXTp0iX99NNPatiwoV0PKSRJkkRvvPGGxo8fr8uXL2v69OlR/p1F1zvvvKOPP/5Y+fPnj7JtpkyZ1K1bN+3evVtbtmzR66+/7tRcAABA7LBYrVZrXCeREISEhOjChQvKnTs3y+cACUBkZKSOHj2qkydP6vr163r8+LEsFotSpkyplClTKnPmzCpYsKBy5crFU77x0NOnT3Xu3DldvHhR169fV3BwsJ4+farIyEh5eHjI09NTadOmVfr06ZUtWzblz5+f92ZJly9f1tGjR3Xp0iUFBQUpLCzsn99Vzpw5VbRoUadfOPi3iIgInTlzRseOHdO1a9f09OlThYWFKU2aNMqYMaPKly+vHDlyOH3c4OBg7dq1S5cvX9a9e/cUHh6uzJkzq3jx4ipevLjLbuJHRkbq3LlzunTpkq5fv6779+/r6dOnevbsmdzd3eXh4aEUKVIoffr0ypgxo3Lnzq1s2bLZdXHKGQIDA5U9e3Y9efJEI0aM0GeffRYr4zx69EjHjh3TiRMn9ODBAz158kRJkiSRj4+P8uTJowoVKtj1cMWr7tatW9q1a5du3ryp+/fvy93dXTlz5lSpUqWUP39+pxw3N27c0KFDh3ThwgUFBQUpPDxcXl5eSpEihdKmTav8+fOrYMGCiWI2leiwWq3at2+f9u/fr7t37ypFihTKkCGDSpQooddee830d3/mzBlt375dt27d+qeAvGbNmk5bhjcwMFAHDx7UxYsXde/evf/5XMyQIYOKFCmiYsWKObzyhxlXHydPnz7V8ePHdfz4cd27d09PnjyRxWJR2rRplSNHDr3xxhtOWXkDAAAkDHF9fnHq1CkdP35cV65cUXBwsCQpRYoUSpEihXx9fVWwYEHlzZs3Xk1OAAAAACB+OHXq1D/XmYOCgpQyZUrly5dPZcuWtfsBXUQPNQK23b9/XwcPHtSFCxd07949hYSEKGnSpPL29lb27NlVsGBBp92Dio7w8HAdOXJEZ86c+effTXp+/p0xY0blyZNHxYsXd2jyMiOdOnXSvHnzXtr+2WefacSIEZKe36c7fPiwjh8/rgcPHihZsmTy9vZWjhw5VKRIkUT3gAUAAAlZdGq7KZi3EwXzAAAAAAAAAAAAAAAAAJAw2VMwDwAAEo7o1Ha/eo9MAgAAAAAAAAAAAAAAAAAAAABeCRTMAwAAAAAAAAAAAAAAAAAAAAASJQrmAQAAAAAAAAAAAAAAAAAAAACJEgXzAAAAAAAAABCPbdmyRRaLJd78zJ07N65/JQAAAAAAAAAAAHajYB4AAAAAAAAAAAAAAAAAAAAAkChRMA8AAAAAAAAAAAAAAAAAAAAASJQomAcAAAAAAAAAAAAAAAAAAAAAJEpJ4joBAAAAAAAAAIC56tWry2q1xnUaAAAAAAAAAAAACRIzzAMAAAAAAAAAAAAAAAAAAAAAEiUK5gEAAAAAAAAAAAAAAAAAAAAAiRIF8wAAAAAAAAAAAAAAAAAAAACARImCeQAAAAAAAAAAAAAAAAAAAABAokTBPAAAAAAAAAAAAAAAAAAAAAAgUaJgHgAAAAAAAAAAAAAAAAAAAACQKFmsVqs1rpNICEJCQnThwgXlzp1bnp6ecZ0OAAAAAAAAAAAAAAAAAAAAALySolPbzQzzAAAAAAAAAAAAAAAAAAAAAIBEiYJ5AAAAAAAAAAAAAAAAAAAAAECiRME8AAAAAAAAAAAAAAAAAAAAACBRomAeAAAAAAAAAAAAAAAAAAAAAJAoUTAPAAAAAAAAAAAAAAAAAAAAAEiUKJgHAAAAAAAAAAAAAAAAAAAAACRKFMwDAAAAAAAAAAAAAAAAAAAAABIlCuYBAAAAAAAAAAAAAAAAAAAAAIkSBfMAAAAAAAAAAAAAAAAAAAAAgESJgnkAAAAAAAAAAAAAAAAAAAAAQKJEwTwAAAAAAAAAAAAAAAAAAAAAIFGiYB4AAAAAAAAAAAAAAAAAAAAAkChRMA8AAAAAAAAAAAAAAAAAAAAASJQomAcAAAAAAAAAAAAAAAAAAAAAJEoUzAMAAAAAAAAAAAAAAAAAAAAAEiUK5gEAAAAAAAAAAAAAAAAAAAAAiRIF8wAAAAAAAAAAAAAAAAAAAACARImCeQAAAAAAAAAAAAAAAAAAAABAokTBPAAAAAAAAAAAAAAAAAAAAAAgUaJgHgAAAAAAAAAAAAAAAAAAAACQKFEwDwAAAAAAAAAAAAAAAAAAAABIlCiYBwAAAAAAAAAAAAAAAAAAAAAkShTMAwAAAAAAAAAAAAAAAAAAAAASJQrmAQAAAAAAAAAAAAAAAAAAAACJEgXzAAAAAAAAAAAAAAAAAAAAAIBEiYJ5AAAAAAAAAAAAAAAAAAAAAECiRME8AAAAAAAAAAAAAAAAAAAAACBRomAeAAAAAAAAAAAAAAAAAAAAAJAoUTAPAAAAAAAAAAAAAAAAAAAAAEiUKJgHAAAAAAAAAAAAAAAAAAAAACRKFMwDAAAAAAAAAAAAAAAAAAAAABIlCuYBAAAAAAAAAAAAAAAAAAAAAIkSBfMAAAAAAAAAAAAAAAAAAAAAgESJgnkAAAAAAAAAAAAAAAAAAAAAQKKUJK4TgLGv324U1ykggRiweFVcp+ByuXLl0qVLl17anj9/fu3du1epU6d2eU5Tp05Vr169DGObN29W9erVbe5v9prskTRpUiVPnly+vr7KkSOHihcvrooVK6pOnToO/y4sFovh9pw5c+rixYsO9RmXqlevrq1bt0Z7P09PT6VNm1Y+Pj7y9fVV2bJlVblyZVWuXFlp06aNhUwBAAAAAAAAAAAAAAAAAIAzMcM8gETjzJkzateunaxWq0vH3b59u/r16+fSMf8tLCxMDx8+1NmzZ7Vp0yZ9++23euutt+Tr66t27drp6NGjcZZbQhcSEqIbN27o2LFj2rx5s8aPH68mTZooc+bM6tatm86dOxfXKQIAAAAAAAAAAAAAAAAAABsomAeQqKxevVqfffaZy8a7du2a/Pz8FBYW5rIx7fXs2TMtXLhQJUuW1IABA/Ts2bO4TinRCA0N1fTp01WwYEGNHj06rtMBAAAAAAAAAAAAAAAAAAAmKJgHkOiMHj1aK1eujPVxQkND1aJFC926dSvWx4qJiIgIffPNN6pTp46Cg4PjOp1EJSIiQsOGDVPr1q15IAEAAAAAAAAAAAAAAAAAgHiIgnkAiY7ValWHDh108uTJWB2nR48eCggIiNUxnGnr1q1q3bq1rFZrXKeS6CxevFh9+/aN6zQAAAAAAAAAAAAAAAAAAMB/UDAPIFF6+PChmjdvrocPH8ZK/1OmTNGcOXNipe/YtHr1an355ZdxnUai9OOPP2revHlxnQYAAAAAAAAAAAAAAAAAAPgXCuYBJFonT55Uhw4dnD6j+rZt29S/f3+n9mkmXbp0slqtNn8eP36sq1evyt/fX4MHD1b69Olt9jls2DCdPXvWJfknBE+fPjX8vYaFhenOnTs6fvy45s2bp7ffflvu7u42+/roo4/06NEjF2UOAAAAAAAAAAAAAAAAAACiQsE8gERt5cqVGjVqlNP6u3btmlq1aqWwsDCn9RlTXl5eypo1q2rXrq0xY8bo0qVLatOmjWn78PBwjRkzxoUZJkxJkiRR+vTpVbhwYXXo0EG//PKLjh8/rkKFCpnuc/fuXX399dcuzBIAAAAAAAAAAAAAAAAAANhCwTyARG/EiBFavXp1jPsJDQ1VixYtdOvWLSdkFXu8vLy0YMECNW7c2LTNzz//rBs3brgwq8ShQIEC2rp1qzJmzGjaZv78+S7MCAAAAAAAAAAAAAAAAAAA2ELBPIBEz2q1ql27djpz5kyM+unRo4cCAgKclFXsslgsmjVrllKlSmUYDw8P17p161ycVeLg6+urCRMmmMYvXLigI0eOuDAjAAAAAAAAAAAAAAAAAABghoJ5AImKt7e34fagoCA1a9ZMwcHBDvU7ZcoUzZkzxzSeNWtWh/qNTRkyZFD37t1N4+vXr3dhNolLmzZtbM4yf+zYMRdmg+g6d+5cXKcAAAAAAAAAAAAAAAAAAHARCuYBJCpz586VxWIxjB0/flydOnWKdp/btm1T//79TeN+fn56//33o92vK7Rs2dI0RlG349zd3VWtWjXT+PXr112YDaLjt99+U8+ePeM6DQAAAAAAAAAAAAAAAACAi1AwDyBRad68uQYOHGgaX7ZsmcaOHWt3f1evXlWrVq0UFhZmGC9cuLDNmefjWrFixUxjt2/fdmEmiU/OnDlNY48fP3ZhJrDXkiVL1KpVK4WGhsZ1KgAAAAAAAAAAAAAAAAAAF6FgHkCiM3r0aNWpU8c0PmzYMK1duzbKfkJDQ9WyZUvdunXLMJ4qVSqtWLFCKVOmdDjX2JYsWTLT2L1791yYSeJjtVpNY97e3i7MBPZYuHCh2rRpo/Dw8LhOBQAAAAAAAAAAAAAAAADgQhTMA0h03NzctGjRIuXKlcswHhkZqbZt2+rcuXM2++nRo4cCAgJM4/PmzVPBggVjkmqsu3v3rmksVapULswk8blz545pLHPmzC7MBFGZN2+e3nnnHUVERMR1KgAAAAAAAAAAAAAAAAAAF6NgHkCi5OPjo+XLlyt58uSG8fv376t58+Z6/PixYXzKlCmaM2eOaf8DBw5U8+bNnZJrbDp+/LhpLGPGjC7MJPHZu3evaez11193YSawZebMmXr33XcVGRkZ16kAAAAAAAAAAAAAAAAAAOJAkrhOAABiS6lSpfTDDz+oY8eOhvEjR46oc+fOWrx48f9s37Ztm/r372/a75tvvqnRo0c7NdfYsmrVKtNY7ty5XZhJ4nLmzBnThxEKFCigfPnyOXW8+/fv68CBA7pw4YICAwMVEhIiDw8PpUmTRnny5NHrr78uHx+fGI0RFBSkv//+W7dv39bdu3f18OFDeXt7K126dCpRooQKFy4sNzfnP2dntVp16tQpHTx4UHfv3lVQUJBSpEghHx8fFSpUSCVLllSyZMkc6nvq1Knq3bu3rFark7MGAAAAAAAAAAAAAAAAACQUFMwDSNQ6dOiggIAATZkyxTD+66+/qnTp0vrkk08kSVevXlWrVq0UFhZm2D5HjhxatGiR3N3dYy1nZ7l586amT59uGq9Xr54Ls0lcBg0aZBrr2rWrU8a4deuWZs6cqSVLlujw4cM2i77d3NxUokQJ1ahRQ82aNVPlypVlsViiHCMoKEiTJ0/WH3/8ob///lsRERGmbVOnTq233npLPXr0UKlSpRx6Tf92/vx5ff/99/rpp590794903bJkiVT5cqV1bZtW/n5+Sl16tR29f/dd9+pX79+hrGtW7fa9fvp2LGj5s6da9d4AAAAAAAAAAAAAAAAAID4yflTxQJAPDNx4kRVqlTJND548GBt2LBBoaGhatGihW7dumXYztPTU8uXL1f69OljK1Wnefr0qfz8/PT48WPTNg0bNnRhRonHF198oWXLlhnGcufOrd69e8eo/+DgYH388cfKlSuXhg4dqkOHDkU5Q3pkZKQOHDigb775RlWrVlX+/Pltri4QHh6uL774Qrlz59bQoUO1Z88em8Xy0vPi+hkzZuj111/Xu+++q7t37zr0+qxWq8aNG6ciRYro22+/tVksL0nPnj3Tpk2b9P777ytbtmz65JNPdPv2bZv7TJgwwbRYHgAAAAAAAAAAAAAAAADwaqFgHkCilzRpUi1ZskSZM2c2jEdEROjtt99W27ZttXfvXtN+pkyZotKlS8dWmk5z6tQpVa1aVTt27DBt06JFC+XOnduFWSV8N27cUNu2bTV48GDDuJeXl5YtWyYPDw+Hxzh48KBKlCihCRMmKCQkxOF+zp07pw0bNhjGHj16pIYNG2rw4MG6f/++Q/3PnTtX5cqV06VLl6K1n9VqVbdu3TRo0CCHXl9wcLC++uorVatWzbTN2LFj9fHHH0e7bwAAAAAAAAAAAAAAAABA4pQkrhMAAFfInDmzlixZoho1aigsLOyleGBgoJYvX266f9euXdW5c+fYTNFhjx490s2bNxUQEKAVK1bot99+szlbuLu7u8aMGePCDBMWq9Wqx48f69GjRzp//rwOHTqkP//8U2vXrlV4eLjhPmnTptVvv/2mUqVKOTzuli1b1KhRI5urAjhDo0aN9Ndff8W4nwsXLqh69eo6fPiwUqVKZdc+M2bM0IwZM2I8ttHfsCSNHDlSI0aMiHH/AAAAAAAAAAAAAAAAAIDEg4J5AK+MSpUq6ZtvvlGfPn2itV+5cuU0adKkWMrKtnv37slisTi1z+HDh6tQoUJO7TMhS548eYz2r1GjhmbOnKk8efI43Mfhw4fVuHHjWC+WlxTtWeFtuXjxokaNGqXx48dH2TY0NFSDBg1y2tj/NXz4cI0aNSrW+gcAAAAAAAAAAAAAAAAAJEwUzAN4pfTu3Vt79+7V/Pnz7WqfIUMGLV26VB4eHrGcmWu0atVKw4YNi+s0EoUSJUros88+U7NmzWL0UMPjx4/VvHlzBQcHm7ZJliyZ/Pz81LhxYxUvXlyZMmWSu7u7bt++rUOHDmnr1q1asmSJbt265VAO7u7uatq0qWrVqqXKlSsrW7Zscnd3161bt7Rr1y5NmTJFe/fuNdx30qRJGj58uFKmTGlzjPXr1yswMNAw5u3trT59+sjPz085cuRQSEiIrl+/rt27d2vz5s1at25dlA8TpEiRQp9++un/bDty5IjWrFnzUtvs2bOrbdu2NvuTpNKlS0fZBgAAAAAAAAAAAAAAAAAQv1EwD+CV88MPP+jIkSM6cOCAzXbu7u765ZdflD17dhdlFruaNm2qefPmOX3G+lfV+fPnNXv2bF26dEmtW7dWpkyZHOpn2LBhOn/+vGm8YcOGmjRpkuEM9qlTp1b+/Pnl5+enb7/9VkuWLNEXX3yhw4cP2zW2u7u7unbtqo8//li5c+c27L9AgQJ655131KNHD02fPv2lNqGhodq4caOaNm1qc6y///7bcHvSpEm1detWlSxZ8n+2Z8mSRWXKlFHv3r316NEjLVy4UFOmTNGRI0cM+/lvsbwkzZ0717BgPk+ePBo3bpzNfAEAAAAAAAAAAAAAAAAAiYNbXCcAAK6WPHlyLV++XD4+PjbbffHFF6pZs6aLsoo9Xl5e+uqrr7R8+XIlT548rtNJNB49eqRVq1apf//+ypEjh1q3bq2jR49Gq48rV65o6tSppvE+ffro999/NyyW/y93d3e1bt1aBw4c0PTp0+Xr62uzfd68ebVnzx5NnTrVsFj+39zc3DR58mRly5bNML5t27Yo8zOb/b5ixYovFcv/V6pUqdStWzcdPHhQc+bMSTQPsQAAAAAAAAAAAAAAAAAAYh8F8wBeSbly5dKiRYvk5mb8Nujn56ePP/7YxVk5V+bMmfXpp5/q/Pnz+uijj0xfK2IuLCxMixcv1uuvv64hQ4bo2bNndu03depUhYaGGsZatGihSZMmRfvfzc3NTV26dNHgwYNN21SsWFF79+5V6dKl7e43adKk8vPzM4zdvHkzyv09PT0Nt58/f97u35ebm5s6deqkDRs22NUeAAAAAAAAAAAAAAAAAACqJwG8surUqaNRo0a9tL1w4cKaM2dOHGQUfe7u7vLy8lKWLFlUunRptW7dWl988YV27dqlK1euaNy4ccqYMWNcp/nKCAsL09ixY9WgQQM9evQoyvY//fST4XZfX1/NnDnT2elJkt544w35+/srbdq00d63WLFihtvv3LkT5b6FChUy3H7lyhV17dpVERERdufh7u5ud1sAAAAAAAAAAAAAAAAAwKstSVwnAABxadCgQdq7d69+++03SVKqVKm0YsUKpUyZMm4T+//SpUunu3fvxnUaidrTp09NZz+XpPDwcD18+FBBQUE6ffq0Dh06pFWrVmn79u2yWq2G+2zcuFG1a9fW1q1b5eHhYdjmwIEDunbtmmGsT58+DhW022POnDk2X68tadKkMdxuNkv+vzVt2lR9+vRRWFjYS7F58+bp5s2b+umnn5QhQwaHcgMAAAAAAAAAAAAAAAAAwAgzzAN4pVksFs2bN08FCxaUpP/5b0CSkiRJIh8fH+XOnVt169bVJ598or/++kunTp1S/fr1Tffbs2eP+vbtaxrfsWOH4XaLxaJu3brFOG8zjhbLS5Kbm+NfGzJlyqR+/fqZxtetW6eiRYtq6dKlDo8BAAAAAAAAAAAAAAAAAMB/UTAP4JXn7e2tv/76S0ePHlXz5s3jOh0kEPnz59eaNWs0evRo0zbTp0/XX3/9ZRg7dOiQ4fYiRYrEu1nWQ0JCtGTJEn377bcx6mf06NGqXbu2afz27dtq1aqVmjZtqsuXL8doLAAAAAAAAAAAAAAAAAAAJArmAUCS5OvrqyJFisR1GkiAhgwZop49e5rGR44cabj94sWLhtvLlSvnjLRizGq1auvWrerSpYsyZcqkt956S1u3bo1Rn8mSJdPKlSvVpk0bm+1+//13FS5cWGPGjFFoaGiMxgQAAAAAAAAAAAAAAAAAvNoomAcAIIbGjRun9OnTG8Y2bdpkOFv67du3DdvH9ezyp06d0rBhw5Q7d25Vr15dM2fOVFBQkNP6T548uRYuXKixY8fKzc38a8iTJ080dOhQlSxZUgEBAU4bHwAAAAAAAAAAAAAAAADwaqFgHgCAGEqVKpVatmxpGl+/fv1L2548eWLYNk2aNM5Ky25Wq1Vr1qxR3bp1VahQIY0ePVqXLl16qV327NmdNuagQYO0bds2FSpUyGa7kydPqmLFihoxYoQiIyOdNj4AAAAAAAAAAAAAAAAA4NVAwTwAAE5QsWJF09i+ffvs7ufRo0fOSMduq1atUuHChdWwYUP5+/u/FM+QIYM+/fRTnTp1SpMmTXLq2BUrVtTBgwc1ZMgQeXh4mLaLiIjQyJEjVbt2bd2/f9+pOQAAAAAAAAAAAAAAAAAAEjcK5gEAcILMmTObxm7fvv3SNi8vL8O2d+/edVpOtpw+fVoNGjRQ48aNderUqZfir732mubMmaMrV65o3LhxKlCgQKzk4eHhodGjR+v48eNq0aKFzbabNm1SxYoVdePGjVjJBQAAAAAAAAAAAAAAAACQ+FAwDwCAE4SFhZnGAgMDX9qWJUsWw7YHDhxwWk5mfv/9d5UqVUp//vnnS7G8efNq0aJFOnr0qDp16mRz5ndnypMnj5YtW6a//vpLZcuWNW138uRJNW7cWKGhoS7JCwAAAAAAAAAAAAAAAACQsFEwDwCAExw+fNg05ub28sdtoUKFDNvu27dP9+/fd1pe/7V//361bNlST548eSnWqVMnHT58WK1bt5bFYom1HGypUqWK9uzZo6lTp8rT09Owzb59+zR27FgXZwYAAAAAAAAAAAAAAAAASIgomAcAwAmWL19uGsuZM+dL29544w3DtpGRkZo5c6bT8vqvXr16KTw8/KXtTZs21ezZs+Xl5RVrY9vLYrGoR48e2rp1q9KmTWvY5rvvvmOWeQAAAAAAAAAAAAAAAABAlCiYBwAghlavXq29e/eaxt98882XttWpU0fJkiUzbD9+/HgFBQU5Lb8Xzp8/r927dxvGvvzyy1idVd5qtUZ7n3LlymnWrFmGsaCgIO3fv9/m/mavx+iBAQAAAAAAAAAAAAAAAABA4kTBPAAAMXDlyhV17drVNJ48eXLVq1fvpe1p0qRRs2bNDPe5e/eu3n77bUVERDgrTUnSzp07Dbf7+vqqYMGCTh3rv9q2basdO3ZEe7+6deuaxu7cuWNz3xQpUhhuv3HjRrTzAAAAAAAAAAAAAAAAAAAkTBTMAwDgoOPHj6t27dq6fv26aZvevXsrbdq0hrFPPvnEdBb0devWqXXr1goODnY4v//OpH7z5k3DdqlSpXJ4DHudOHFCVapUUceOHXX16lW79ztz5oxpzMfHx+a+GTJkMNx+/vx5nTp1yq7xQ0JC9PjxY7vaAgAAAAAAAAAAAAAAAADiHwrmAQCIpmPHjmnAgAEqU6aMzcLrzJkz69NPPzWNly5dWh07djSNL126VGXLltXq1avtzi0oKEizZs1SuXLl7N7v8uXLevjwod1jOMpqtWr+/PnKly+fevXqpZMnT9ps//DhQ/Xu3ds0nitXLpv7FytWTG5uxl91OnfurKCgINN9nzx5oh9//FH58+e3WbQPAAAAAAAAAAAAAAAAAIjfksR1AgAAxKVhw4bJ3d3dNG61WvXkyRM9evRIV69e1aFDh3T37t0o+3V3d9eiRYuULl06m+0mTpyorVu36sKFC4bxkydPqlGjRipatKiaNm2qatWqKVeuXEqfPr2SJ0+u+/fv6+zZszpw4IA2bNig9evXKyQk5J/c/y1nzpyGY4SFhWnSpEkaOnSoaZ5Xr17V2LFjbb6WfwsNDZWHh4dpbOrUqZo6dapKlCihRo0aqWbNmsqVK5fSpEmjEydOyN/fX9OmTdOdO3cM+yhevLiyZctmMwcfHx+9/vrr+vvvv1+K7dy5U2XKlNHQoUPVoEEDJUuWTHfu3NGBAwe0fv16/frrrzYL6gEAAAAAAAAAAAAAAAAACQMF8wCAV9qECROc3qebm5tmzJihatWqRdk2TZo0+v3331WtWjUFBgaatjt69KiOHj2qMWPGOJxXrVq1lCRJEoWHh78UGzFihDJlyqT333//f7aHhYVp9uzZGjJkiO7du2fY7+3bt//57ytXrqhPnz7q16+fqlevHmVOhw4d0qFDh6L9urp3725Xuz59+pjO4n/27Fl16tQpWuMCAAAAAAAAAAAAAAAAABIWt7hOAACAxCRZsmSaN2+e3n33Xbv3KVq0qDZs2KBMmTLFYmbPZ1zv3LmzYSwiIkJdunRR0aJF1bdvXw0cOFBt27ZVpkyZ1L17d9NieUk6ceKEOnbsqA4dOqhAgQJauXJlbL0ESVLZsmXVrVs3u9q2bdtWJUuWjNV8AAAAAAAAAAAAAAAAAADxFzPMAwDgJKVLl9bcuXNVtGjRaO9bqlQpBQQEqF27dtq2bVssZPfc2LFjtW7dOl26dMkwfuzYMR07dswwliVLFl2/ft0wNn/+fJvj5suXT4cOHYpesgYKFSqkVatWyc3Nvmf+kiRJoiVLlqhs2bJ68OBBjMcHAAAAAAAAAAAAAAAAACQszDAPAEAMWCwW1ahRQz///LN2797tULH8C9mzZ9eWLVv0448/xni2eTc3N3l7e7+0PV26dFq9erWyZctmd1++vr6aN2+ejh49qlSpUkXZvmLFiipYsOD/bFu6dKnWrl2rmjVr2j3uf/n5+Wn79u3y9fWN1n758uXTrl27lC9fvmiPWb16dWXNmjXa+wEAAAAAAAAAAAAAAAAA4gcK5gEAiILFYlHKlCmVJUsWFSpUSLVq1dKAAQO0YMECXbx4UZs2bVK7du2UJEnMF25xc3NT165ddenSJf38889q2LChkidPbte+adOmVa1atTR27FidOXPGtDi9SJEiCggIUMeOHeXu7m6aR4UKFTRr1ixdvHhRHTp0UNq0abVixQr5+PgY7lOyZEktWLBA27dvV+bMmV+K161bVxs3btTx48c1ePBglShRQhaLxeZrSpIkierXry9/f38tWbJE6dKli+K3YKxQoUI6fPiwJk6cqDx58thsmzlzZvXo0UM7d+7U5s2blSFDBofGBAAAAAAAAAAAAAAAAADEPYvVarXGdRIJQUhIiC5cuKDcuXPL09MzrtMBALxCwsLCdPToUZ0+fVo3btzQ48ePFRYWJnd3d3l7eytfvnwqXry4smfPHu2+AwMDtXnzZl26dEmhoaFKnz69cuTIoTfeeMNwhnpJCg0N1fr163XhwgUFBQXJ19dXtWrVUt68eaM9/qNHj3Ts2DGdOHFCDx480JMnT5QkSRL5+PgoT548qlChglKkSBHtfqNy6dIlBQQE6M6dO3rw4IE8PDyUO3dulS5dWjlz5nT6eAAAAAAAAAAAAAAAAAAA54lObTcF83aiYB4AAAAAAAAAAAAAAAAAAAAA4l50arvdXJQTAAAAAAAAAAAAAAAAAAAAAAAuRcE8AAAAAAAAAAAAAAAAAAAAACBRomAeAAAAAAAAAAAAAAAAAAAAAJAoUTAPAIiRLVu2yGKxxJufuXPnxvWvBAAAAAAAAAAAAAAAAAAAxBMUzAMAAAAAAAAAAAAAAAAAAAAAEiUK5gEAAAAAAAAAAAAAAAAAAAAAiRIF8wAAAAAAAAAAAAAAAAAAAACARClJXCcAAEjYqlevLqvVGtdpAAAAAAAAAAAAAAAAAAAAvIQZ5gEAAAAAAAAAAAAAAAAAAAAAiRIF8wAAAAAAAAAAAAAAAAAAAACARImCeQAAAAAAAAAAAAAAAAAAAABAokTBPAAAAAAAAAAAAAAAAAAAAAAgUaJgHgAAAAAAAAAAAAAAAAAAAACQKFEwDwAAAAAAAAAAAAAAAAAAAABIlCiYBwAAAAAAAAAAAAAAAAAAAAAkShTMAwAAAAAAAAAAAAAAAAAAAAASJQrmAQAAAAAAAAAAAAAAAAAAAACJEgXzAAAAAAAAAAAAAAAAAAAAAIBEiYJ5AAAAAAAAAAAAAAAAAAAAAECiRME8AAAAAAAAAAAAAAAAAAAAACBRomAeAAAAAAAAAAAAAAAAAAAAAJAoUTAPAAAAAAAAAAAAAAAAAAAAAEiUKJgHAAAAAAAAAAAAAAAAAAAAACRKFMwDAAAAAAAAAAAAAAAAAAAAABIlCuYBAAAAAAAAAAAAAAAAAAAAAIkSBfMAAAAAAAAAAAAAAAAAAAAAgESJgnkAAAAAAAAAAAAAAAAAAAAAQKJEwTwAAAAAAAAAAAAAAAAAAAAAIFGiYD6arFZrXKcAAAAAAAAAAAAAAAAAAAAAAK+s6NR0UzBvJze357+qyMjIOM4EAAAAAAAAAAAAAAAAAAAAAF5dL2q6X9R420LBvJ3c3d0lSREREXGcCQAAAAAAAAAAAAAAAAAAAAC8ul7UdL+o8baFgnk7vXj6gIJ5AAAAAAAAAAAAAAAAAAAAAIg7L2q6mWHeiSwWizw9PfXkyZO4TgUAAAAAAAAAAAAAAAAAAAAAXllPnjyRp6enLBZLlG0pmI+GFClS6PHjx7JarXGdCgAAAAAAAAAAAAAAAAAAAAC8cqxWqx4/fqwUKVLY1Z6C+WhImTKlIiIiFBISEtepAAAAAAAAAAAAAAAAAAAAAMArJyQkRBEREUqZMqVd7SmYj4bkyZPLzc1NwcHBcZ0KAAAAAAAAAAAAAAAAAAAAALxygoOD5ebmpuTJk9vVnoL5aLBYLEqdOrUCAwMVFhYW1+kAAAAAAAAAAAAAAAAAAAAAwCsjLCxMgYGBSp06tSwWi137UDAfTRkyZJDFYtGtW7dktVrjOh0AAAAAAAAAAAAAAAAAAAAASPSsVqtu3boli8WiDBky2L0fBfPR5O7urkyZMunRo0cUzQMAAAAAAAAAAAAAAAAAAABALHtRLP/o0SNlypRJ7u7udu+bJBbzSrS8vb0VGRmpGzduKDw8XBkzZlTSpEnjOi0AAAAAAAAAAAAAAAAAAAAASFTCwsL+KZbPnDmzvL29o7W/xcoU6Q57+PChbt68KavVKh8fH6VMmVKenp6yWCxxnRoAAAAAAAAAAAAAAAAAAAAAJEhWq1UhISEKDg5WYGCgLBaLMmXKFO1ieYmC+RiLiIjQnTt3FBQUpMjISLm7uytFihTy8vKSu7u73N3d5ebmRhE9AAAAAAAAAAAAAAAAAAAAAPyH1WpVZGSkIiIiFBERoSdPnujx48eKiIiQm5ubUqdOrQwZMsjd3d2h/imYdxKr1aqnT58qODhYjx8/VkhISFynBAAAAAAAAAAAAAAAAAAAAAAJiqenp1KkSKGUKVMqefLkMZ64nIL5WPLvJx0iIyPjOh0AAAAAAAAAAAAAAAAAAAAAiJfc3Nzk7u4uNze3GBfI/xcF8wAAAAAAAAAAAAAAAAAAAACARMktrhMAAAAAAAAAAAAAAAAAAAAAACA2UDAPAAAAAAAAAAAAAAAAAAAAAEiUKJgHAAAAAAAAAAAAAAAAAAAAACRKFMwDAAAAAAAAAAAAAAAAAAAAABIlCuYBAAAAAAAAAAAAAAAAAAAAAIkSBfMAAAAAAAAAAAAAAAAAAAAAgESJgnkAAAAAAAAAAAAAAAAAAAAAQKL0/wDpqjhkXH+G8wAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 3200x1500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "font_entry = fm.FontEntry( fname = './gillsans.ttf',name='gill-sans')\n",
    "fm.fontManager.ttflist.insert(0, font_entry) \n",
    "plt.rcParams['font.family'] = font_entry.name\n",
    "plt.rcParams['axes.spines.right'] = False\n",
    "plt.rcParams['axes.spines.top'] = False\n",
    "plt.rcParams['font.size'] = 16\n",
    "plt.rcParams['lines.linewidth'] = 2\n",
    "plt.rcParams['lines.markersize'] = 8\n",
    "plt.rcParams[\"figure.figsize\"] = (32, 15)\n",
    "\n",
    "ax = plt.gca()\n",
    "ax.set_xlabel(\"Number of Processes\", fontsize=85)\n",
    "ax.set_ylabel(\"Exclusive Time (s)\", fontsize=85)\n",
    "ax.set_title(\"Multi-Run Analysis of Tortuga Traces\", fontsize=85)\n",
    "\n",
    "multirun_df = multirun_df / 1e9\n",
    "\n",
    "multirun_df.plot.bar(stacked=True, ax=ax, fontsize=60, rot=0, legend=True)\n",
    "\n",
    "ax.legend(fontsize=50, loc=(-0.065, -0.8), ncols=3)\n",
    "ax.yaxis.get_offset_text().set_fontsize(60)\n",
    "\n",
    "plt.savefig('multirun_tortuga.pdf', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.6"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/case-studies/overlap.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 550x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import font_manager as fm\n",
    "from matplotlib.pyplot import gca\n",
    "\n",
    "import sys\n",
    "sys.path.append(\"../\")\n",
    "\n",
    "plt.rcParams['figure.figsize'] = (5.5, 3)\n",
    "plt.rcParams['axes.spines.right'] = False\n",
    "plt.rcParams['axes.spines.top'] = False\n",
    "plt.rcParams['font.size'] = 15\n",
    "plt.rcParams['lines.linewidth'] = 2\n",
    "plt.rcParams['lines.markersize'] = 8\n",
    "\n",
    "plt.clf()\n",
    "# gca().yaxis.grid(linestyle='dashed')\n",
    "# gca().spines['left'].set_color('#606060')\n",
    "# gca().spines['bottom'].set_color('#606060')\n",
    "\n",
    "font_entry = fm.FontEntry( fname = './gillsans.ttf',name='gill-sans')\n",
    "fm.fontManager.ttflist.insert(0, font_entry) \n",
    "plt.rcParams['font.family'] = font_entry.name\n",
    "\n",
    "width = 0.6\n",
    "x = [0.1, 0.2, 0.3, 0.4, 0.5, 0.6]\n",
    "#xticks = [\"Vanilla\", \"Eliminate cross-layer communication\", \"Overlap Row/Col All-Reduce\", \n",
    "#          \"Overlap Reduce Scatter\", \"Overlap All Gather\", \"Cache Weights\"]\n",
    "\n",
    "import json\n",
    "\n",
    "# easy api\n",
    "easy_api = json.loads('{\"0\": {\"Total Time\": 28138245120.0, \"Only Comp\": 12093526528.0, \"Overlapped Comm-Comp\": 4693248.0, \"Only Comm\": 15078808832.0, \"Other\": 961216512.0}, \"1\": {\"Total Time\": 28136944896.0, \"Only Comp\": 12094447104.0, \"Overlapped Comm-Comp\": 5069056.0, \"Only Comm\": 15080670976.0, \"Other\": 956757760.0}, \"2\": {\"Total Time\": 28143490048.0, \"Only Comp\": 12203818496.0, \"Overlapped Comm-Comp\": 4442880.0, \"Only Comm\": 14977947648.0, \"Other\": 957281024.0}, \"3\": {\"Total Time\": 28147185920.0, \"Only Comp\": 12127765248.0, \"Overlapped Comm-Comp\": 6098944.0, \"Only Comm\": 15059837440.0, \"Other\": 953484288.0}, \"4\": {\"Total Time\": 28139270144.0, \"Only Comp\": 12109754880.0, \"Overlapped Comm-Comp\": 4569856.0, \"Only Comm\": 15069810432.0, \"Other\": 955134976.0}, \"5\": {\"Total Time\": 28137922048.0, \"Only Comp\": 12143344128.0, \"Overlapped Comm-Comp\": 4525056.0, \"Only Comm\": 15037767424.0, \"Other\": 952285440.0}, \"6\": {\"Total Time\": 28138903040.0, \"Only Comp\": 12160024576.0, \"Overlapped Comm-Comp\": 4451840.0, \"Only Comm\": 15015126016.0, \"Other\": 959300608.0}, \"7\": {\"Total Time\": 28145295104.0, \"Only Comp\": 12126339840.0, \"Overlapped Comm-Comp\": 4686848.0, \"Only Comm\": 15057203712.0, \"Other\": 957064704.0}, \"8\": {\"Total Time\": 28149451008.0, \"Only Comp\": 12041027584.0, \"Overlapped Comm-Comp\": 5007616.0, \"Only Comm\": 15144226560.0, \"Other\": 959189248.0}, \"9\": {\"Total Time\": 28154475776.0, \"Only Comp\": 12143479552.0, \"Overlapped Comm-Comp\": 4439040.0, \"Only Comm\": 15048113408.0, \"Other\": 958443776.0}, \"10\": {\"Total Time\": 28148126208.0, \"Only Comp\": 12160199680.0, \"Overlapped Comm-Comp\": 5147136.0, \"Only Comm\": 15025834240.0, \"Other\": 956945152.0}, \"11\": {\"Total Time\": 28148435968.0, \"Only Comp\": 12131626496.0, \"Overlapped Comm-Comp\": 4602368.0, \"Only Comm\": 15059050496.0, \"Other\": 953156608.0}, \"12\": {\"Total Time\": 28154873856.0, \"Only Comp\": 12051951616.0, \"Overlapped Comm-Comp\": 4982272.0, \"Only Comm\": 15141522688.0, \"Other\": 956417280.0}, \"13\": {\"Total Time\": 28163643904.0, \"Only Comp\": 12149073920.0, \"Overlapped Comm-Comp\": 4843264.0, \"Only Comm\": 15060532736.0, \"Other\": 949193984.0}, \"14\": {\"Total Time\": 28155469056.0, \"Only Comp\": 12167954176.0, \"Overlapped Comm-Comp\": 4448512.0, \"Only Comm\": 15025566208.0, \"Other\": 957500160.0}, \"15\": {\"Total Time\": 28147998208.0, \"Only Comp\": 12106643712.0, \"Overlapped Comm-Comp\": 5122048.0, \"Only Comm\": 15080131840.0, \"Other\": 956100608.0}}')\n",
    "\n",
    "# low level api\n",
    "low_level_api = json.loads('{\"0\": {\"Total Time\": 20147865856.0, \"Only Comp\": 9184799232.0, \"Overlapped Comm-Comp\": 4952576.0, \"Only Comm\": 10622377984.0, \"Other\": 335736064.0}, \"1\": {\"Total Time\": 20149073920.0, \"Only Comp\": 9189895680.0, \"Overlapped Comm-Comp\": 4992768.0, \"Only Comm\": 10628625664.0, \"Other\": 325559808.0}, \"2\": {\"Total Time\": 20134939136.0, \"Only Comp\": 9295379200.0, \"Overlapped Comm-Comp\": 4442368.0, \"Only Comm\": 10508269312.0, \"Other\": 326848256.0}, \"3\": {\"Total Time\": 20145684992.0, \"Only Comp\": 9219807488.0, \"Overlapped Comm-Comp\": 4832256.0, \"Only Comm\": 10595441920.0, \"Other\": 325603328.0}, \"4\": {\"Total Time\": 20167502080.0, \"Only Comp\": 9195188480.0, \"Overlapped Comm-Comp\": 4606208.0, \"Only Comm\": 10642593024.0, \"Other\": 325114368.0}, \"5\": {\"Total Time\": 20168515072.0, \"Only Comp\": 9232332032.0, \"Overlapped Comm-Comp\": 4546816.0, \"Only Comm\": 10607513856.0, \"Other\": 324122368.0}, \"6\": {\"Total Time\": 20170886912.0, \"Only Comp\": 9249554944.0, \"Overlapped Comm-Comp\": 4476160.0, \"Only Comm\": 10593562624.0, \"Other\": 323293184.0}, \"7\": {\"Total Time\": 20169984000.0, \"Only Comp\": 9217589504.0, \"Overlapped Comm-Comp\": 4672768.0, \"Only Comm\": 10625973760.0, \"Other\": 321747968.0}, \"8\": {\"Total Time\": 20178118144.0, \"Only Comp\": 9133635840.0, \"Overlapped Comm-Comp\": 4702976.0, \"Only Comm\": 10715280128.0, \"Other\": 324499200.0}, \"9\": {\"Total Time\": 20177027840.0, \"Only Comp\": 9237948672.0, \"Overlapped Comm-Comp\": 4507136.0, \"Only Comm\": 10612070400.0, \"Other\": 322501632.0}, \"10\": {\"Total Time\": 20177678080.0, \"Only Comp\": 9253075200.0, \"Overlapped Comm-Comp\": 4470016.0, \"Only Comm\": 10596457472.0, \"Other\": 323675392.0}, \"11\": {\"Total Time\": 20178576128.0, \"Only Comp\": 9228329728.0, \"Overlapped Comm-Comp\": 5161728.0, \"Only Comm\": 10623908352.0, \"Other\": 321176320.0}, \"12\": {\"Total Time\": 20184317952.0, \"Only Comp\": 9145429504.0, \"Overlapped Comm-Comp\": 4671744.0, \"Only Comm\": 10710412800.0, \"Other\": 323803904.0}, \"13\": {\"Total Time\": 20184887808.0, \"Only Comp\": 9245462528.0, \"Overlapped Comm-Comp\": 4806912.0, \"Only Comm\": 10615113216.0, \"Other\": 319505152.0}, \"14\": {\"Total Time\": 20188047104.0, \"Only Comp\": 9259827456.0, \"Overlapped Comm-Comp\": 4446208.0, \"Only Comm\": 10598933760.0, \"Other\": 324839680.0}, \"15\": {\"Total Time\": 20183286016.0, \"Only Comp\": 9201331200.0, \"Overlapped Comm-Comp\": 4772864.0, \"Only Comm\": 10651537920.0, \"Other\": 325644032.0}}')\n",
    "\n",
    "# overlap 3\n",
    "overlap_3 = json.loads('{\"0\": {\"Total Time\": 14483206912.0, \"Only Comp\": 4653188352.0, \"Overlapped Comm-Comp\": 4608199936.0, \"Only Comm\": 5064088576.0, \"Other\": 157730048.0}, \"1\": {\"Total Time\": 14488950784.0, \"Only Comp\": 4646116864.0, \"Overlapped Comm-Comp\": 4614488320.0, \"Only Comm\": 5081569024.0, \"Other\": 146776576.0}, \"2\": {\"Total Time\": 14485692160.0, \"Only Comp\": 4746166016.0, \"Overlapped Comm-Comp\": 4600869120.0, \"Only Comm\": 4992491776.0, \"Other\": 146165248.0}, \"3\": {\"Total Time\": 14469086976.0, \"Only Comp\": 4671790848.0, \"Overlapped Comm-Comp\": 4624410624.0, \"Only Comm\": 5027535616.0, \"Other\": 145349888.0}, \"4\": {\"Total Time\": 14508762112.0, \"Only Comp\": 4657309440.0, \"Overlapped Comm-Comp\": 4606460416.0, \"Only Comm\": 5098354176.0, \"Other\": 146638080.0}, \"5\": {\"Total Time\": 14506622976.0, \"Only Comp\": 4690554368.0, \"Overlapped Comm-Comp\": 4605060864.0, \"Only Comm\": 5065323776.0, \"Other\": 145683968.0}, \"6\": {\"Total Time\": 14498553088.0, \"Only Comp\": 4704537344.0, \"Overlapped Comm-Comp\": 4605714688.0, \"Only Comm\": 5043257600.0, \"Other\": 145043456.0}, \"7\": {\"Total Time\": 14506744064.0, \"Only Comp\": 4673455872.0, \"Overlapped Comm-Comp\": 4612000512.0, \"Only Comm\": 5074249984.0, \"Other\": 147037696.0}, \"8\": {\"Total Time\": 14506029056.0, \"Only Comp\": 4590153472.0, \"Overlapped Comm-Comp\": 4617623808.0, \"Only Comm\": 5148980480.0, \"Other\": 149271296.0}, \"9\": {\"Total Time\": 14507003904.0, \"Only Comp\": 4707391744.0, \"Overlapped Comm-Comp\": 4593591808.0, \"Only Comm\": 5054429696.0, \"Other\": 151590656.0}, \"10\": {\"Total Time\": 14510417920.0, \"Only Comp\": 4707291648.0, \"Overlapped Comm-Comp\": 4609585920.0, \"Only Comm\": 5046954496.0, \"Other\": 146585856.0}, \"11\": {\"Total Time\": 14501747968.0, \"Only Comp\": 4682393600.0, \"Overlapped Comm-Comp\": 4610782208.0, \"Only Comm\": 5061612288.0, \"Other\": 146959872.0}, \"12\": {\"Total Time\": 14488114944.0, \"Only Comp\": 4602032128.0, \"Overlapped Comm-Comp\": 4614736128.0, \"Only Comm\": 5122183168.0, \"Other\": 149163520.0}, \"13\": {\"Total Time\": 14471873792.0, \"Only Comp\": 4712794368.0, \"Overlapped Comm-Comp\": 4595970816.0, \"Only Comm\": 5019404032.0, \"Other\": 143704576.0}, \"14\": {\"Total Time\": 14496017152.0, \"Only Comp\": 4711595008.0, \"Overlapped Comm-Comp\": 4605555456.0, \"Only Comm\": 5030689792.0, \"Other\": 148176896.0}, \"15\": {\"Total Time\": 14488141056.0, \"Only Comp\": 4668851968.0, \"Overlapped Comm-Comp\": 4613261056.0, \"Only Comm\": 5059523328.0, \"Other\": 146504704.0}}')\n",
    "\n",
    "def mean_over_ranks(input_dict):\n",
    "    temp_dict = {\"Total Time\": 0, \"Only Comp\": 0, \"Overlapped Comm-Comp\": 0, \"Only Comm\": 0, \"Other\": 0}\n",
    "\n",
    "    i = 0\n",
    "    for rank in input_dict:\n",
    "        for metric in input_dict[rank]:\n",
    "            temp_dict[metric] += (input_dict[rank][metric] / 1e9)\n",
    "        i += 1\n",
    "\n",
    "    for key in temp_dict:\n",
    "        temp_dict[key] /= i\n",
    "\n",
    "    input_dict[\"Average\"] = temp_dict\n",
    "\n",
    "mean_over_ranks(easy_api)\n",
    "mean_over_ranks(low_level_api)\n",
    "mean_over_ranks(overlap_3)\n",
    "\n",
    "\"\"\"\n",
    "trace_breakdowns = [easy_api, low_level_api, overlap_3]\n",
    "\n",
    "breakdown_list = []\n",
    "for breakdown in trace_breakdowns: \n",
    "    breakdown_list.append(list(breakdown[\"Average\"][phase] for phase in\n",
    "                           [\"Only Comp\", \"Overlapped Comm-Comp\", \"Only Comm\", \"Other\"]))\n",
    "breakdown_df = pd.DataFrame.from_records(breakdown_list, columns=[\"Non-overlapped Computation\", \"Computation Overlapped w/ Communication\", \"Non-overlapped Communication\", \"Other\"])\n",
    "\"\"\"\n",
    "\n",
    "runs = (\"Baseline\", \"Transpose\\nmatrices\" , \"Overlap\\ncommunication\")\n",
    "\n",
    "ax = plt.gca()\n",
    "ax.set_title(\"Breakdown of AxoNN Batch Times\", fontsize=15)\n",
    "ax.set_ylabel(\"Time (s)\", fontsize=15)\n",
    "ax.yaxis.grid(linestyle='dotted', which=\"both\")\n",
    "ax.spines['left'].set_color('#606060')\n",
    "ax.spines['bottom'].set_color('#606060')\n",
    "\n",
    "# breakdown_df = breakdown_df / 5\n",
    "\n",
    "colors =    ['#D55E00', \n",
    "            '#009E73',\n",
    "            '#0072B2', \n",
    "            '#CC79A7', \n",
    "            '#000000', \n",
    "            '#E03A3D',\n",
    "            '#F0E442']\n",
    "\n",
    "hatches = ['xxx', 'xxxxxx', '\\\\\\\\\\\\\\\\', '||||||','///////', '+']\n",
    "\n",
    "breakdown = {\n",
    "    \"Non-overlapped Computation\": np.array([easy_api[\"Average\"][\"Only Comp\"] / 5, low_level_api[\"Average\"][\"Only Comp\"] / 5, overlap_3[\"Average\"][\"Only Comp\"] / 5]),\n",
    "    \"Computation\\nOverlapping w/ Communication\": np.array([easy_api[\"Average\"][\"Overlapped Comm-Comp\"] / 5, low_level_api[\"Average\"][\"Overlapped Comm-Comp\"] / 5, overlap_3[\"Average\"][\"Overlapped Comm-Comp\"] / 5]),\n",
    "    \"Non-overlapped Communication\": np.array([easy_api[\"Average\"][\"Only Comm\"] / 5, low_level_api[\"Average\"][\"Only Comm\"] / 5, overlap_3[\"Average\"][\"Only Comm\"] / 5]),\n",
    "    \"Other\": np.array([easy_api[\"Average\"][\"Other\"] / 5, low_level_api[\"Average\"][\"Other\"] / 5, overlap_3[\"Average\"][\"Other\"] / 5])\n",
    "}\n",
    "\n",
    "\n",
    "\n",
    "bottom = np.zeros(5)\n",
    "\n",
    "i = len(breakdown.items()) - 1\n",
    "bottom = 0\n",
    "for breakdown_key, breakdown_values in list(breakdown.items())[::-1]:\n",
    "    bottom += breakdown_values\n",
    "\n",
    "\n",
    "for breakdown_key, breakdown_values in list(breakdown.items())[::-1]:\n",
    "    bottom -= breakdown_values\n",
    "    p = plt.bar(runs, breakdown_values, width, label=breakdown_key, bottom=bottom, color = colors[i], hatch=hatches[i], edgecolor='black')\n",
    "    i -= 1\n",
    "\n",
    "# breakdown_df.plot.bar(stacked=True, ax=ax, fontsize=20, rot=0, legend=True, colormap=cmap)\n",
    "\n",
    "plt.xticks([0, 1, 2], runs)\n",
    "plt.ylim(0, 6)\n",
    "plt.legend(loc=(-0.05, -0.52), fontsize = 10, ncols=2)\n",
    "plt.savefig(f\"breakdown.pdf\", bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/perf/plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.pyplot import gca\n",
    "from matplotlib import font_manager as fm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "amg_sizes = np.array([5010751, 14071093, 38347861, 86504155, 197995635, 451641965])\n",
    "laghos_sizes = np.array([6532465, 14075025, 30314545, 62793585, 130060465, 269365745])\n",
    "\n",
    "amg_size_times = np.array([11.2439240615, 19.9188183943, 46.3342483838, 99.4624336561, 222.590481043, 676.460336765])\n",
    "laghos_size_times = np.array([8.62244359652, 17.318889459, 35.0547071298, 70.2734065056, 143.473315795, 294.314337015])\n",
    "\n",
    "amg_comm_times = np.array([1.525463914871216, 4.317280054092407, 11.495452737808227, 29.431137323379517, 62.73297595977783])\n",
    "laghos_comm_times = np.array([1.349111557006836, 2.782898712158203, 6.743440866470337, 15.441763639450073, 31.383409833908082])\n",
    "\n",
    "cores = np.array([1, 2, 4, 8, 16, 32, 64, 128])\n",
    "\n",
    "amg_core_times = np.array([1736.03559772, 897.748303413, 548.13571167, 306.436924775, 196.923132022, 127.658192555, 104.765719016, 101.521100601])\n",
    "laghos_core_times = np.array([1118.48795096, 586.082317511, 327.978140354, 186.759891987, 119.78365167, 90.7158799171, 77.3409673373, 75.0570760568])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams['figure.figsize'] = (6, 5)\n",
    "plt.rcParams['axes.spines.right'] = False\n",
    "plt.rcParams['axes.spines.top'] = False\n",
    "plt.rcParams['font.size'] = 16\n",
    "plt.rcParams['lines.linewidth'] = 2\n",
    "plt.rcParams['lines.markersize'] = 8\n",
    "\n",
    "plt.clf()\n",
    "gca().yaxis.grid(linestyle='dashed')\n",
    "gca().spines['left'].set_color('#606060')\n",
    "gca().spines['bottom'].set_color('#606060')\n",
    "\n",
    "plt.clf()\n",
    "\n",
    "font_entry = fm.FontEntry( fname = './gillsans.ttf',name='gill-sans')\n",
    "fm.fontManager.ttflist.insert(0, font_entry) \n",
    "plt.rcParams['font.family'] = font_entry.name\n",
    "\n",
    "plt.xlabel(\"Number of rows in DataFrame\", fontsize=20)\n",
    "plt.ylabel(\"Runtime (s)\", fontsize=20)\n",
    "\n",
    "plt.xscale(\"log\")\n",
    "plt.yscale(\"log\")\n",
    "\n",
    "plt.suptitle(\"Performance of Finch operations\", size=20, y=0.95) \n",
    "\n",
    "plt.plot(amg_sizes[0:5], amg_size_times[0:5], label=\"Reading AMG trace\", color=\"blue\", marker=\"s\", markeredgecolor=\"blue\", clip_on=True, linestyle=\"dotted\")\n",
    "plt.plot(laghos_sizes[0:5], laghos_size_times[0:5], label=\"Reading Laghos trace\", color=\"red\", marker=\"^\", markeredgecolor=\"red\", clip_on=True, linestyle=\"solid\")\n",
    "\n",
    "plt.plot(amg_sizes[0:5], amg_comm_times, label=\"AMG comm_matrix\", color=\"green\", marker=\"s\", markeredgecolor=\"green\", clip_on=True, linestyle=\"dotted\")\n",
    "plt.plot(laghos_sizes[0:5], laghos_comm_times, label=\"Laghos comm_matrix\", color=\"orange\", marker=\"^\", markeredgecolor=\"orange\", clip_on=True, linestyle=\"solid\")\n",
    "\n",
    "plt.legend(fontsize=12)\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig(\"dataframe_row_times.pdf\", dpi = 300)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjwAAAHXCAYAAAC4ZIBGAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjYuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy89olMNAAAACXBIWXMAAA9hAAAPYQGoP6dpAACVQklEQVR4nOzdd1hT1xsH8O8Ne0/BBbixOFBxb8TVKuLW1rauusXROts6UKutWrUq7tU6fu5aN7j33nsgCrhRRPbK+f1xTCAQMCGBm4T38zx5NHe+N4Hk5dxz3iMwxhgIIYQQQgyYROwACCGEEEIKGiU8hBBCCDF4lPAQQgghxOBRwkMIIYQQg0cJDyGEEEIMHiU8hBBCCDF4lPAQQgghxOBRwkMIIYQQg0cJDyGEEEIMHiU8BujGjRvo27cvypUrB3Nzc1hbW6NWrVr45ZdfEBERIXZ4REXr1q2DIAgQBAH3798XO5xClZaWhlmzZqFs2bIwNTWFh4cHHj9+rPZxIiMjMXfuXLRt2xZly5aFtbU1LC0t4e7ujmbNmiEoKAi3b99Wum/z5s3lr39+Hk+fPgUAHD9+XKXty5QpIz83Ywy7d+9Gp06d4OrqClNTU5QsWRI9evTAxYsX8/OSAgD69OmT47ympqYoVaoU/P398b///Q/6UHy/fv36EAQBzZs3FzsUok8YMSjBwcHM2NiYAVD6MDMzYy9evBA7TKKCtWvXyt+3e/fuyZe/f/+e+fj4sBIlSrDz58+LGGHBSEpKYk2aNMnxs3vt2jWVjxEfH8+GDx/OTE1Nc/1dkD0EQWBdu3ZlUVFRCsdo1qzZZ/fN6xEeHs4YY+zYsWMqbe/h4SE/d7169XLdTiKRsAULFuTrte3du/dn42jevDmLjY3N1/ELi+z1adasmdihED1irKW8ieiAs2fPYvjw4WCMoWzZsggMDETlypURGxuL48ePY8OGDUhISEBKSorYoRINHDlyBFeuXAEAbNiwAfXq1RM5Iu36448/cOrUKQBA586d0aNHD9jY2MDNzU2l/SMiIuDv74+bN28CAMzMzBAQEABfX1+ULl0aEokEL1++xKlTp7Bz507ExcVh+/btOHPmDP777z/UqVMHALBgwQJ8+PAhx/GvX7+O0aNHAwB69+6NPn36KI2jePHiOZbltb25ubn8/xcuXAAAdOjQAd26dYOzszNOnDiB+fPnIyUlBaNHj0blypXRpk0blV4TZf73v/+hePHiSEpKwt27d7F06VKEhYXh+PHj6N+/P7Zt25bvYxOik8TOuIj29OzZkwFgLi4u7M2bNznWv337lnXo0EH+l2dWSUlJ7Pr164UQJVFVbi087969YzVr1mTFixdn586dEzHCglGpUiUGgNWsWVPtfT98+MAqV64sf906duzIIiMjc90+Ojqa9e/fX769k5MTe/LkSZ7nyNpiM2XKlM/GpO72jDFmamrKtm7dmmP5v//+Kz9W7dq1VTpWVllbeLJ/Drx584YVL15cvv7p06dqH7+wUAsPyQ/qw2NAZH/R1q5dG8WKFcux3tnZGbt27ULp0qUVlicnJyMgIADnzp0rlDiJZhwdHXH16lW8fPkS9evXFzscrQsPDweAfPXPGDx4sLy/0/Dhw7Fz584cP+9ZOTk5YdWqVZg1axYA4N27d+jevbvo/VjWrFmDbt265VjesWNHNGnSBABw+fJlvHnzRmvnLFasGDp06CB/fvXqVa0dmxBdQAmPAREEAQD/oIqLi8t1G2PjzDuZSUlJ6NChA0JDQwslRkLykpKSgrS0NACAra2tWvtevHgRmzdvBgA0adIEf/31l/x34nMmTJiA7t27A+CJhOw4YunVq1eu63x8fOT/l3WM1hYTExP5/1V97QjRF5TwGJAGDRoAAF69eoWAgABER0fnuX1SUhL8/f1x6NAhAMCQIUMURm+sW7cOAP9QlS1btmwZAP4XaJkyZWBtbY3u3bvnGEFz//59DB48GBUqVICFhQXs7Ozg4+ODyZMn5xqXbFSMrNVi/fr1qFmzJiwsLFCuXDkEBQXJvwyzu337Nn744QdUrFgRFhYWSkfBXL9+XaXXMTIyEgMHDkT58uVhZmaGUqVK4ZtvvsGRI0eUbp+YmIg5c+agbt26sLOzg7m5OcqXL4++ffvizJkz8u2Sk5MxZ84c1K5dGzY2NrC1tUWtWrUwb948JCYmqhQbwF/b7O8RkPN9+vDhA0aOHImSJUvC0tISjRs3lr/X2THGsGnTJrRp0waurq4wNjbO8frVqFFD5RgBPtJq5cqV8PX1hZOTE8zMzFC6dGl07doVBw4cyLF98+bNFfqxBAUFqTUSZ8WKFfL/z5o1CxKJeh9vf/zxh3yfVatWqbVvYcp6XdpsiUpOTsa+ffvkz6tWrZrrtomJiZg1axZq1qwJa2tr2NjYoEGDBlizZo3SmI4cOYIOHTrAxcUF5ubmqFChAvr164eHDx/mGdP169fx3Xffwd3dHaampnBxccFXX32FyMjIPPc7ePAg2rVrh2LFisHMzAzly5fHqFGj8Pbt2xzbZh8NmZqaip9++gmOjo5wdXXFmDFjcv0DkugZce+oEW0KCwtjDg4O8nvwLi4ubN26dUwqlebYNjExkbVo0SLP0Rpr165ljDEWHh4uX7Z06VL2559/5ti2WrVq8mPPnz+fGRkZ5XpcBwcHduDAgRwxyUbF1KtXjw0ePFjpvu3bt89xPRs3bsxzZJrsocoon6ioKObs7JzrMe7cuaOw/dOnTxX6jGR/ZO1jUKdOnVy3q1WrFktOTlY4dm59eO7du5fjPcr+Pk2aNImVK1dO6QifzZs3K5wnPT2d+fv7f/b18/b2/uzrJ/Ps2TNWs2bNPI/XpUsXFh8fL98nt1FRqvbTKFGiBAPASpUqpXKc2TVo0IABYCYmJgqxZaVJH57evXuzY8eOKX2o2h+rdevW8uO9evVKnctT2ocnMTGRXbx4kbVr106+LiAgINdjREVFMS8vr1zf1549eyr8jgYHB+e6rbm5OTt58qTS88ybN49JJJI8f4aU/WyMHDky1+1Lly7NHj16pLB91t+zO3fusICAgBz7BQYGqvU6E91ECY+BuX79OvPw8FD4Za1Rowa7ePGiwnYxMTHs2LFj7H//+598u9GjRyt8AL98+ZIxpvhF2qdPH+bg4MBmz57N9uzZw/r27csEQWA7d+5kjDG2ZMkShQ+X2bNns4MHD7IdO3awIUOGMDMzMwaAmZqaslOnTinEJPvCkyVLvXv3Zrt372YrV65kpUqVkh/3v//+k+8THR3NLC0t5R+eX3/9NRs1ahSrUaMGA8BcXV3ZwYMH2bFjx1hcXNxnX7+pU6fKzzNmzBh28OBBtmbNGtalSxdmbGzMbt26Jd82NTVV4Uu9TZs2bOPGjezQoUNs3rx5rGHDhgofyABYsWLF2K+//sr27dvHtm3bpjD8euXKlQqxaJLwGBkZMScnJzZnzhy2d+9e9tNPPzFBEOSvSUpKiny/rO9ZuXLl2PDhw1n//v2Zvb09A8B69OjBjh07xi5duvTZ148x/rMl63gs23/z5s0sJCSELV68mFWvXl2+rl27dvIvx2vXrrGQkJAcyYEqiWpiYqJ8v6+++kqlOJXJmmjfv39f6TaaJDx5PbIOS8/Nixcv5EPt69atq+bVqTYsvUGDBiwmJkbp/hkZGfIOw1ZWVmzMmDFs586dbMeOHax///7yBGXx4sUK55RIJKxHjx5s06ZNbP/+/Wz8+PHyn8dGjRrlOM/mzZvl8VhZWbFx48axvXv3sv3797PffvuNOTo6Kk14siZXbdu2Zf/88w/bv38/mzNnDnN1dWUAWJ06dRQSsqy/Zz/88AOrWLEiW7dunfz308rKKs+O70R/UMJjgKKjo1n37t0VPsSMjIzYzJkzc2ybvfVGmazbAGCHDh1SWC/7y/TFixfy5KNGjRrs/fv3OY514cIFZm1tzQCwypUrs/T0dPm6rAnPpk2bFPa7fv26/APyhx9+kC/fuXMnA3gtlcuXL8uXS6VS1rVrVwaATZ8+XYVXjRs2bBgDeL2ipKQkhXUPHz5k0dHR8ufr1q2TvyYjRoxQerwbN27I/9+6dWv27t07hfXv3r2TX9fQoUMV1mmS8FSoUCFHXZnRo0fL158+fVq+vEOHDvIvgqytTBEREczOzo6ZmpqysLCw3F6yHEaNGiU/z5o1a3KsT0tLY7169ZJvs3HjRvm6pKQktZIJmefPn8v3++abb1TeL7uJEyfKj3P27Fml24iZ8AwfPly+/cKFC9W8us8nPD/++CPLyMjIdf/t27czgLcUKmuZmTRpEgPAypYtK08qfvzxR3bixIkc28paUiwtLRWWp6amstKlSzMAzNraWmnCq2yUVlJSkrx1NutnhMzdu3flyeLx48fly7P+njk6OrLXr1/L10mlUoOsdVVUUR8eA+Tk5IQtW7Zg165dcHd3BwBkZGTg559/xvDhwzU6tp+fH1q2bKmwLGufG1lflLVr18LBwSHH/nXr1sX06dMB8L4oWfu4yNSuXRtff/21wjJvb29UrFgRAPDkyRP5cll/BhsbG9SqVUu+XBAEeX2anTt3qnx9TZs2BcA7z/r7+yuMgqlYsSKcnJzkz7ds2QIAcHV1xZw5c5Qer3r16vL/7969G46OjgrrHR0d4ezsDABISEhQOc7P+emnn1CqVCmFZVlH/Sh7DevVqwczMzP5cjc3N5QuXRqpqanYu3evSudNS0vD2rVrAQABAQHo27dvjm2MjY2xcuVKeZ0abfSXyfqzFhMTk+/jZN1X2c+vpqZMmQLG/9DM8fhcB+QbN27I+9CVLVsWgwYN0iiW//3vfwgNDcX48ePl7/vy5ctz7ecFADt27AAAeHp6IiMjA8ePH1d4yGolhYeHy/v1zZw5U/57lVWlSpUAIEf/tdOnTyMqKgoAMHHiRJX7jp08eVLeP7BJkyY5Ynv9+rV8xF5ugzRGjx4NFxcX+fOsnyNE/1HCY8ACAgJw+/ZthS+d4OBg7Nq1K9/HbNiwYa7rLl26BADw8PDI80Mq6xfv5cuXVT637Asy6wek7Ev648ePGDJkCCIjI5GUlIRDhw5h7ty5AID4+HiVz9G9e3f5F8nhw4dRpUoV+Rd4drJhu61atYKpqelnj501mfjw4QOCg4Ph4+OjtCNlQchaCC/ra9isWTMAvPPmli1bEBcXh+joaEyZMgV37twBoPpr+PDhQ8TGxgLgQ6hzY2Fhgfbt2wNQ72cgr+OVKFECAE8M8uvatWsAAFNTU/kfC7ogIyMDAwYMQHp6OgBgzpw5Kv3M5aV+/fpo1aoVfv/9d5w+fRr29vZISEhAly5d8ODBA6X73Lt3T/6vr69vjsfAgQPl2969exeA4s89YwyHDh1Cz549sXDhQqXnkJXXAIBOnTqpfD2y2ABe4FFZfLJEXxZbdnl9vhH9RwmPgbOxscGaNWswefJk+bK///4738crWbJkrutkX3SyFovcZP0LSlkl29zIhsmyLKNAihcvjvnz50MQBCxfvhzu7u6wtLRE69at8fr1awBAixYtVD4HACxbtgzr1q2DpaUloqOj0a9fP3z55Zc5ap68f/8eAG/hUdWrV68wfPhwlCpVCn/88QfatWsHe3t7teLLr6zDjLO+hoMGDULz5s0RHx+Pnj17wtbWFsWKFcO0adPk26j6Gsp+BgDVfw7i4uIglUpVOn5evvzySwDAixcvcPLkSbX3f/LkiTxpb9asGSwtLTWOSVt+++03eWw9e/ZEly5dtHr82rVrY9OmTRAEAQkJCejRo4fSEZHq/PGQtbVMKpVi1apVqFSpEvz9/WFkZJSjpVjZOfKqoaSt2LLK6/ON6D9KeIqIqVOnonz58gCQ619vmpLd7nn+/Hme2718+TLHPpoYMmQITpw4obSUv6mpab5u4/Xu3Rv37t2T12Y5ePAg6tevr9AaI/tC/Nzwf5m9e/fiiy++wD///IOFCxfiyZMnmDZtmsJfwGKwsLBASEgIgoKClK5v2LChygUOs76fqv4c2Nvbqz2EXJmsrQsTJ05ERkaGWvuPHz9enngNHjxY43i05dy5c/LbwOXKlcPy5csL5Dxffvklhg4dCoC3kslaSLOSFTT19fXN9dac7CGbQiM6OhqNGjXCgAED0KhRIzx58gQbN27Mddh71luJqv5uZY0NAJ49e5ZnbMePH1f5uMRwUMJjQGbPni1v8s5OEAR4eXkBAIyMjArk/LIvxVevXuVZtTnrLTVtVAp++vQpBgwYgFevXiksd3Nzw/79+/OsJ5IXd3d3bNmyBdu2bYORkRHCw8PlFXkBoEqVKgCAQ4cOITU1Nc9jJSYm4ttvv8WHDx8wc+ZM9O/fX6EApNg2bdqEmTNn5ljevn17/Pfffyofp2LFivJ+Snn1nUpJScHBgwcBaOdnAOC3N2W3S8+ePYvAwECV69TMmDED27dvB8ATvM6dO2slJk29f/8ePXv2RHp6OiwsLLBjxw61CzKqY9asWfJWlRkzZiAiIkJhvaw/y+nTp1Wu8jxx4kScP38etWvXxrp16z7bilKtWjX5/9Wp9py1r42srxEhWVHCY0B2796N9u3by2/lZPX06VP5XzU1a9aUL8/abP/s2TOFfZKSktQ6/9dffw0rKysA/DaJ7JZPVnfu3MGUKVMA8MJmsokaNfHXX3/JW61kfRJOnDiBp0+fws/PT61jzZ49G7du3VJY1rVrV1SoUAGA4r1/WcfqFy9e4Mcff1T65Sr7i/L27dvy2z02Njby9VKpVO2WiIIwevRopKSkwN7eHn379sWqVavw5MkT7Nmz57O3prKSSCTo168fAN4xdOXKlTm2YYxh5MiR8hYe2fbasHz5cvl7tXTpUgQEBMg7wCrz7t079OvXD5MmTQLAb7OJXWVZhjGG7777Tp50LF++XO3ij+qysbHB/PnzAfAkfcyYMQrre/fuDYB3Tu/du7fS216MMWzZskUet2xggrW1tcJ2uf2RUL9+fXlSNG/ePJVvd3p7e8tfnylTpuTaT+fBgwca9WMk+kt3/sQkWhESEoJKlSrh22+/RZMmTWBnZ4fbt29j3rx5iIuLg0QiQWBgoHx7FxcXuLm5ITIyEosXL4abmxtKlSqFixcvYsuWLTkqKOfFxcUFv//+OwIDA3Hr1i14e3tjxIgRqF69OpKSknDy5EmsWLECCQkJMDU1xdKlS7VyK6Np06ZYsGABqlSpovEUGWfPnsXEiRPh7++PgIAAuLq6Yvfu3fKE6osvvpBvO2DAAKxevRrXr19HcHAwrly5gj59+qB8+fKIi4vDlStX8L///Q9XrlxRGJ01adIkmJiYwNTUFPPmzZM329+7dw+rVq2Cvb09unbtqtF1qKtZs2b477//8Msvv+T4klPXL7/8gn///RdhYWEYOHAgjhw5gs6dO8PBwQFPnjzBunXrcP78eQBAu3bttHqtDg4OCAkJQbt27XD//n3s2bMHoaGhCAgIQIsWLeSzpcv6+fz777/yKrqlSpXCnj17VJ6VvaBNmTIF+/fvB8BHR7q5uSm9FVO6dGl5kqcNXbt2RcuWLXH48GFs27YN+/btQ7t27QAANWrUQO/evfH333/j4MGDqFKlCgYPHoxKlSohISEBt2/fxsaNGxEeHi7/w0H2s3/8+HFMnjwZDRs2xMGDB7F48WL5OTds2IC7d+9i5syZMDExwbRp0/DDDz/g7Nmz8Pf3x6hRo1ChQgX51Be5JUvz5s2Dn58f4uLi4OPjg8GDB6NevXqwtrZGeHg4du/ejSNHjuDHH3/Ms1M9MVCFMPSdFJJZs2YxExOTXGtsSCQSFhwcnGO/1atXK93ezs6OMaZarZ6sZs6cmWeFVFtbW7Znz54c+2WttKxMbuvfvn3L/Pz8GMCrvB4+fFihsJ46evTokWvcrq6uOWrbREVFfbaisKyIW9Yig7JHpUqV5BWCZY9ly5YxxjSrw6Psfcpr/YkTJ5iNjQ1zcHBgM2bMyLXonqrCwsLyrMYLgHXo0CFHMcj81uHJ7sOHD+yHH35QqQK3IAisW7du7Pnz5yoduzBmS9+xY4e8PtPnHiNHjlTpmIzlPVt6Vvfu3ZN/lpQsWVKhplZ8fDxr2rRpnjE5OjrKi/WtWrUqx3pjY2PWsGFDhWX169dXiGHMmDGfvXZllZb/+uuvPF87QRAUPgdz+z0jhocSHgMTHh7Ofv31V1a/fn3m4ODAjI2NmbOzM+vUqVOuhdQYY2z9+vWsZs2azMzMjNna2rIWLVqwDRs2yI+pTsLDGC+4169fP1amTBlmZmbGbGxsWI0aNdjPP/+cazn8/CQ8u3fvZlZWVjk+1MzNzVnjxo1ZUFAQe/HihUoxM8ZYSkoKW7duHWvbtq389StbtiwbMGCAvPK0sn2WLl3KmjZtyuzt7ZkgCMzGxobVr1+f/fzzzyw1NZUxxtirV69Y586dma2tLStRogQbOXIki4mJYRs2bGBOTk7yZENW+K0wEp60tDTWr18/pV8MxYsXZ507d2YbNmxQKBCpquTkZLZ48WLWpEkTZm9vz0xMTFiJEiVYx44d2e7du5Xuo62ERyYsLIzNnDmTtWjRgrm5uTELCwtmYWHBSpcuzZo2bcqmTp3Kbt++rdYxCzrhuX37ttKf6cJMeBhjbNy4cfJtu3fvrrAuPT2dLVmyhDVo0IDZ2dkxY2Nj5ujoyBo1asTmzJnDYmNj5dtKpVI2e/Zs5u7uziwtLVmrVq3Y+fPn2fPnz5m3tzczNjZmHTp0YBERETliOHLkCOvYsSNzdXVV+kdUbtOOnD9/nnXv3p2VKFGCGRsbM0tLS1a5cmU2ePBgdvPmTYVtKeEpOgTGtDj7HCGFKDo6GmXKlEFCQgJq1aqFv/76Cz4+PkhJSZEXadu8eTNsbW0REhKitc6xhmTp0qXykTkjRozA6NGjUbJkSbx58wZHjhzBzJkz8fDhQzRu3BhHjhzRuPYLIYSIhRIeorf++ecf9O7dG4IgICoqSunoj+HDhyM4OBje3t4qz5ZelLRo0QLHjh1D69atERISkmP9hw8fULVqVTx//hzz58/HqFGjCj9IQgjRAhqlRfTWixcvAPA6LrkNdW3dujUAXldEnSKHRYXsNZQNsc/O3t4edevWBQCqXUII0WuU8BC9JasXEhMTo3ROLgA4cOAAAF6HqKDqD+kz2Wt4+PBhJCcn51gfExODCxcuAIB8hAwhhOgjuqVF9FZcXBw8PT3x8uVL2NvbY8CAAahbty5sbGzw6tUr7NixA3v27AHA6/NoOmTdEO3YsUM+LLxGjRro168fypUrB6lUivv372P58uUICwsDAGzcuBHffPONmOESQki+UcJD9NqlS5fQvn37PKu+VqhQAYcPH4aHh0chRqY/goKCEBQUlGdV4gEDBmDFihWFGBUhhGgXJTxE771//x5//fUX9uzZg0ePHiEpKQn29vaoUqUKOnbsiEGDBunURJC66MKFC1i8eDFOnTqFly9fQhAElChRAvXq1UP//v3RqlUrsUMkhBCNUMJDCCGEEINHnZYJIYQQYvAo4SGEEEKIwaOEhxBCCCEGjxIeQgghhBg8SngIIYQQYvAo4SGEEEKIwaOEhxBCCCEGjxIeQgghhBg8SngIIYQQYvAo4SGEEEKIwaOEhxBCCCEGjxIeQgghhBg8SngIIYQQYvAo4SGEEEKIwaOEhxBCCCEGjxIeQgghhBg8SngIIYQQYvAo4SGEEEKIwaOEhxBCCCEGjxIeQgghhBg8SngIIYQQYvAo4dESxhiSkpLAGBM7FEIIIYRkQwmPliQnJ2Po0KFITk4WOxRCCCGEZEMJDyGEEEIMHiU8GgoODoaXlxfq1q0rdiiEEEIIyQUlPBoaNmwY7t69i4sXL4odCiGEEEJyQQkPIYQQQgweJTyEEEIIMXiU8BBCCCHE4FHCQwghhBCDZyx2ACRTRAQQHa369s7OgLt7wcVDCCGEGApKeHRERATg6QmoU7fQ3Bx48ICSHkIIIeRzKOHREdHR6iU7AN8+OpoSHkJIpvT0dKSnp4sdBiFqkUgkMDExgSAIBXYOSngIIcQAJCYmIjo6GgkJCWKHQki+mJiYwMbGBs7OzjAyMtL68SnhIYQQPZeamorIyEiYmJigRIkSMDMzK9C/lAnRJsYYMjIyEB8fjw8fPiApKQlubm5aT3oo4SGEED335s0bGBkZwcPDo0D+MiakMFhbW8POzg4RERGIjo6Gq6urVo9Pw9IJIUSPMcaQmJgIOzs7SnaI3rOwsICtrS3i4uLAGNPqsSnhIYQQPZaWloaMjAxYWFiIHQohWmFjY4O0tDSkpaVp9biU8BBCiB6TSqUAQK07xGDIfpZlP9vaQgkPIYQYAOqkTAxFQf0sU8JDCCGEEINHCQ8hhBBCDB4lPIQQQggxeJTw6AhnZz43lrpu3dJ+LIQQkl1EBHD1quqPiAixI85b+/btIQgCDhw4kOd2U6dOhSAIKFmyJF68eJHntunp6WjZsiUEQUCfPn1y3S46Ohq//fYbmjRpAldXVxgbG8PExAQVKlRAjx49sHLlSkSrM5P0J3369IEgCJg6darS9a9evcLYsWNRqVIlmJmZwcXFBd9++y2ePHmidPuMjAwsWrQINWvWlA8Xb9myJQ4fPqx2bLqACg/qCHd3PhHo537GGQNmzAB27QLKlwdatiyU8AghRZihTW786NEj7N+/HwAwd+5cfPnll5/d5+XLl+jcuTNOnDgBMzMzpduMHj0aR44cyfM4S5cuxdixY5GQkACJRIIvvvgCVapUQXp6Ou7cuYOtW7di69atGDt2LD58+KD2teWladOmePToEZydneHj44P79+9j48aN2L9/P06fPg0vLy/5thkZGejYsSP27t0LMzMzVKtWDbGxsThy5AiOHj2K5cuXY8CAAVqNr6BRC48OcXcHatXK++HjA2zfDkyaBJw9C5QqJXbUhBBDp8nkxrpo0aJF8qJ2R48exbVr11Ta78KFCxg0aJDSdatWrcLixYvz3P+nn37C0KFDkZycjAkTJuDVq1e4ffs2jh49ipMnTyI6Ohq3b9/GpEmTtF5lGOBJzO+//44XL17g7NmziIiIQLt27RATE4OBAwcqbLtmzRrs3bsX7u7uuH//Pi5duoSHDx9iyZIlYIxh1KhRePfundZjLEiU8OghIyNg2jTAxUXsSAghRL98/PgR69atAwA4OjoCAP7888/P7le2bFnY2tri77//xvz58xXWnT59GkOHDoUgCKhXr57S/deuXYt58+bBxMQEe/bswaxZs1CsWDGFbQRBQJUqVTBt2jTcu3cvH1eXt/nz52P8+PEwMTEBwKdyWLFiBQDgzJkzCrfs9u3bBwAYNmwYypQpI18+ZMgQeHp6IjExEadOndJ6jAWJEh4DwRjwyy/AjRtiR0IIIbprzZo1iIuLQ/ny5REcHAwA2Lp1K6KiovLcz93dHRs2bIAgCBg7diwOHToEAIiIiECXLl2QlpaGyZMno23btjn2TUpKwoQJEwAA06ZNU+kWmkSi/a/nDh065FhWsmRJuHz66/nZs2fy5bIWsJSUlBz7ZGRkKGyjLyjhMQAZGcCgQcDMmUCrVsD9+2JHRAghukcqlWLRokUAeEtFt27dUKZMGaSlpWHBggWf3d/f3x9BQUHIyMhAjx49cPPmTQQEBODNmzfo0KEDpkyZonS/kJAQvHnzBtbW1hg1apQWr0hzGRkZiIuLAwCYZxk5ExAQAABYsGABbt68KV/+xx9/4PHjx3B2dkZLPetESgmPAUhJAW7f5v9/946PkCCEkKzmzQNKl+aP48cV14WHZ64LDMy5b36/oxMSMo/bq1fO9X37Zq4vjO4ge/bswZMnT2BhYYF+/frByMhInoCsXLkSHz9+/Owxfv31V3Tu3BkxMTGoXbs2rl+/jsqVK2P9+vW5Vgi+dOkSAKBBgwYKSYUuOHHiBJKSkmBnZ4cqVarIl/ft2xc9evTA+/fv4ePjg9q1a6NcuXKYMGEC7OzssGXLFtjY2IgYufoo4TEAlpbA/v1A3brApk3AN9+IHREhRNd8/Ag8f84f2e9SZGRkrouJyblvfgcLMZZ5XGUdmN+9y1yv5WmTlPrrr78AAN988w0cHBwAAP3794eDgwM+fvyIlStXfvYYgiDg77//RtWqVZGWlgZbW1vs2rULtra2ue7z9u1bAMjRZyerwYMHo2XLlgqPG4XQR2H69OkAgG7dusHU1FRhnfunIXbp6em4cuUKwsPDAQClS5eWr9MnlPAYCHt7PmqrRw+xIyGE6CJbWz6qs1QpIPuoaiOjzHWf8gAF9vb5O6cgZB7X2TnneienzPUF0GVFwa1bt3Ds2DEAvCOujLW1NQYPHgyAJ0Tp6emfPZa1tTV27doFJycnbNiwAZ6ennlub2dnBwB4//59rtucP38eR44cUXjEKMs+tWjjxo04fvw4zM3NMWnSJIV1M2fOxJw5c1C6dGns3bsXHz9+xIMHD9ChQwfcuXMH/v7+Wp/NvKBRHR4Domyy5CtXgDJl+AcLIaTo+vFH/lCmbFkgrz67CxbwkhjqsrLK+7hr16p/zPySte4AQK1atZRuExkZiS1btqCXsvtv2ZQvXx5PnjzJs2VHplq1agCAc+fOITU1NUdLCgBcv35d/v8yZcoodCAuCC9fvsTIkSMBAL/88otCi41UKsW8efMA8OH2bdq0AQDY2Nhgy5Yt8PT0xP379xESEoL27dsXaJzaRC08BuzkSaB5c6BNGyA2VuxoCCFEHNHR0di4cSMAwMHBAU5OTjke1tbWAFQboi6jSrID8KrOlpaWiI2NxZIlS9S/AC1jjOG7777Du3fv0KhRI0ycOFFh/du3b+WtUY0bN1ZYZ25ujjp16gAA7t69WzgBawklPAYqLQ3o1w+Ij+etPNOmiR0RIYSIY/ny5UhOTkbFihURHR2t9HH9+nUYGRnh2rVrOHr0qFbP7+joiPHjxwMAJkyYIB/SLpaZM2fiyJEjKFasGDZv3gyjbLcHbGxs5MseP36cY3/ZVBSyW3X6ghIeA2ViAuzeze+bf/UVn46CEEKKmrS0NHmrytixY3Otb1O+fHn5ray5c+dqPY5ffvkFnTp1QkpKCr788kuMHTs2R+0fqVSKM2fOID4+XuvnlwkNDcXkyZNhbGyMrVu3onTp0jm2sbS0lN+qGjp0qLzTNQAsXLgQ165dg7m5uV7dzgIo4TFoXl7AmTPAv/8CFhZiR0MI0Vf5mdzY3Fx5R+XCtn37drx48QIlS5ZE796989z2119/hZGREQ4ePKj12zVGRkbYunUrJkyYAEEQMHfuXLi5uaFixYpo2rQpatSoAQcHBzRu3Fg+ZUP2lhdNhYWFoWfPnpBKpbCzs8OMGTNyjAwLDQ0FAAQHB6N8+fI4e/YsypYti/r166NMmTIYOXIkJBIJlixZglJ6NrcRdVo2cJUq5VyWksI7OBvTu08IUYGqkxtn5eysGxOHyjorjx49Wmln4awqVqyIr7/+Ghs2bMDcuXOxZs0arcZibGyMWbNmYeDAgVixYgUOHz6MsLAwhIeHw9zcHC4uLqhfvz4aNmyIjh07wtvbW2vnjo+PR/v27eUjv969e6d0otNvv/0WAFCqVClcvnwZv//+O3bs2IGrV6/CysoK7dq1w8SJE9GoUSOtxVZYBKZvtaF1VFJSEoYOHYolS5bAQoebUxITgY4dgeLFgXXrCn4oKCGkYCUnJyM8PBxly5bVuaJ2hORHQf1M09/4RQhjQEAAcPgwf+7kBGSbA48QQggxSPT3fREiCMCwYfx2lq0t0K2b2BERQgghhYNaeIqYjh359BPly+evkBghhBCijyjhKYK6dxc7AkIIIaRw0S0tAgDYsAFYtEjsKAghhJCCQS08BCtWAIMH807NlpZA//5iR0QIIYRoF7XwEERF8WQHALLMX0cIIYQYDGrhIQgK4nNuGRsDf/whdjSEEEKI9lHCQyAIgGyCYEEQNxZCCCGkINAtLQKAJzrZk51Xr4CzZ8WJhxBCCNEmSniIUpGRQNOmQJs2wPnzYkdDCCGEaIYSHqLUjBnAo0e8b8+QIYBUKnZEhBBCSP5RHx6i1F9/AY8f85ae3btpklFCCCH6jRIeopS5OU904uMBV1exoyGEEEI0Q3+3k1xZWeVMdhgDPnwQJRxCCCF6KDY2VuwQAFDCQ9TAGDBuHFCnDvDypdjREEKIatatWwdBENC8efNCPW/z5s0hCAIOHjxYqOf9nMePH2PIkCEoU6YMTE1NUapUKQwZMgRv3rxRur3sOpQ90tPTcz3P+/fvERAQgGbNmiExMbGgLkdllPDousOHAS8v/q/IfvsNmDuX9+1p3RpISRE7IkKIqHTo84mozsvLC8uWLUNaWhp8fHzw8eNHLFu2DHXr1sWrV69y3a9GjRrw8/NTeEhy6eD57NkzNGzYELt378aDBw9w6tSpgroclVHCo8sYA37+Gbh3j/8rm/9BJL17Ax4evF7PiBGAmZmo4RBCxKRjn09EdcbGxli9ejUiIyNx7tw5PHnyBLVr18azZ88wZsyYXPebNWsWDh8+rPBQlvC8ffsWfn5+ePDgAdzd3XH58mW0adOmIC9JJZTw6LLQUODSJf7/S5f4cxG5uQFHjwKbNwMDBogaCiFEbDr2+URUt3nzZvTr10+erBQrVgwLFy4EAPz777953qb6HMYYevbsibCwMHh4eODUqVOoUqWKVuLWFCU8uooxYNIkwMiIPzcy4s9F/iuqXDmge3dRQyCEiE1HP5+Iajp06JBjWY0aNQAAiYmJePv2bb6PvXr1ahw9ehRmZmbYsWMH3N3d830sbaOER1fJ/nrKyODPMzJ09q+oK1eAb7+lPj2EFBl69Pmkrg0bNqBevXqwsrKCg4MDfH19ERISkmO7+/fvo0+fPqhQoQLMzMwUOvJm7xzNGMPixYtRvnx52NraolWrVrh3716OY2ZkZGDp0qWoV68erK2tYWlpCW9vb0yfPh3x8fEK20qlUvz222+oUKECLCwsULFiRYwePRqRkZH5uu4PWYbfmpubK93m559/Rrdu3TB79mylSVFaWhqCgoIAACNHjoSPj0++YikoVIdHF8mGQ2Un+yuqdWudmeXz7Fngyy+Bjx+BpCRgyxY+6zohRIfUrs0nx9MGxoDcWgD8/YFixbT3+VS8OHD5snaOpYIjR47gu+++g4WFBby9vfHhwwccP34cJ06cwKFDh+Dn5wcAuHz5Mpo2bYqkpCRUqVIFnp6euHXrFmxtbVGnTh14e3srHDcoKAjXr19HzZo1ER8fj8OHD6Nhw4a4e/cuSpQoAQBITk6Gv78/Dh8+DBMTE1SuXBkAT6wmT56MDRs24OjRoyhVqhQAYMGCBfj1119hYWGBWrVq4cmTJ1iwYAE8PDwwatQota/9wIEDAIAvvvgCDg4OSre5du0arl27hu3bt2PWrFnYuXMnfH19FY4RFRUFQRBQvHhx9O3bF2/fvkWlSpUwZMgQVKxYUe24tIoRrUhMTGR9+vRhiYmJmh/s4EHG+MeK8sfBg5qfQ0tOnGDMwoKH1bQpY3FxYkdESNGSlJTE7t69y5KSknLfqFSpvD9TdPVRqpRWXqO1a9cyAKxZs2Z5brd3714WGBjIPnz4IF/Wv39/BoANGjRIvqxXr14MAFuxYoXCOQRBYHv37pUva9asGQPAqlSpwsLCwhhjjH38+JFVrVqVAWB//PGHfNuhQ4cyAKxWrVrs8ePH8uURERGsefPmDABr0qSJfLm/vz8DwNasWSNfdvbsWXb06FE1XhkuLS2NVaxYkQFgM2bMyLH+yZMnLDExkb1584bt27ePValShQFg9vb27NWrV/LtBg0axAAofVhYWLD9+/erFI9KP9P5QAnPJz/++COzt7dnFhYWrGbNmmz37t1q7a+1hEcqZaxOHcaMjJR/AEgkfL1Uqtl5tCgkhDF/f8YSEsSOhJCiR6UvBx8fnjxo+ihZkjETk7yTFBMTvp02zufjo5XXSNWER9lruGjRIgaA9ezZU77syy+/ZABYbGysfFlsbCwDwDp06CBfJkt49u3bp3DMuXPnMgCsT58+jDGeBJmamjKJRMIePXqUI4bo6Gjm4ODAALBr164xxhibNm0aA8DKli3LLly48NnXIC8zZsxgAJirqyuLU+Gv1piYGFa6dGkGgE2fPl2+vH79+gwAq127Njtx4gRLSUlh4eHhrEePHgwAc3BwUEgmc0MJTwHbvHkzO3r0KAsNDWW+vr7MxMSEPXz4UOX9tZbwfK51RwdbeQgh4imoLwel9PTzSdWERyYlJYWtXr2aNWnShFlZWTEArEePHvL1M2fOZADY4MGD2Zs3b9i7d+/krRtZEyNZwnPgwAGl8ciOeeHCBQaAVaxYMdeY2rVrxwCwf/75hzHGWGpqKhs8eDADwCQSCRs2bBiLj49X9SWRu3nzJjMzM2MA2Pr161Xe75dffsmR4MlaibIneKmpqaxcuXIMANuwYcNnj11QP9N63Wl56tSpEAQBffr0yXUb9qmzWOXKlWFubo7KlStj8eLFObbr0aMHfH190apVKyxYsABpaWm4du1aAUavNFjFkQ95+fFH6PKIiJQUYNMmsaMghGiNqp9Pej5ia/PmzahUqRK2b9+OGTNmYNGiRTm2+emnn9CjRw8sW7YMLi4ucHJywvLlyyEIAoYNG6b2OY0+vaYpeYz8SEtLU9jWxMQES5cuxZ49e1C+fHkEBwejVq1aePbsmcrnTUpKwtdff42UlBT07NkT3377rcr7Ojk5KcQFABYWFkqvw8TEBLVq1QIAREREqHwObdPrhEcVI0aMQGBgIKKiolCrVi1ERUUhMDAQI0aMULp9dHQ0Vq5cCXNz88LvYZ595ENe7t4Fli0r+JjyISkJ6NgR6NULmDlT7GgIIVqh6ueTHo/YOnfuHL755htUqVIF+/fvR9OmTSEo6YBtamqKXr16wc3NTb6satWq2LZtGxo3bqz2eb/44guYm5sjMjISd+7cybE+JiYGlz913pYNH5dp3749bt++jSFDhuDhw4cYNGiQyucdMWIE7ty5A09PT6xYsUKtmPft2weAV22WkcWmrKrykydPAEDeSVsMBp3wHDlyBIsXL0aJEiVw584dnD17Fnfu3EHx4sWxaNEiHD16VGH769evo1ixYli8eDFmzZqF8uXLF16wsr+ecinTrVRgIHD7dsHFlE8HD/IHAMyYAeRzlCQhRFeo+/kkkehlK8/Zs2fBGINxlqGm9+/fB8DvFqSkpCA9PR2xsbHo1KkTUlNTsWfPHrx9+xa3bt1Cly5d8nVeS0tLDBw4EIwx9OrVC2FhYfJ1b968wbfffov379+jRYsW8gSjf//+CP2UVJqamqJTp04AVG9BWb16NVatWgVbW1v8+++/sLGxUbrdDz/8gFu3bsmfp6amYsyYMThy5AiMjIzQr18/+boBnyrSLlmyRGEo/8qVK3H16lXY2tqiffv2KsVXILR6g6yQTZkyhQFgvXv3Vrq+devWDABbunSpwvKlS5cyAKxNmzYKyxMTE9nBgwdZgwYNmImJCbt7967KsWjchyc5mTFXV/VHMbi4MHb/fv7OWYBmz2bMxoaxkyfFjoQQw1YofXjy8/lUvDjfTwfI+swYGxszJycnpY/vvvuOhYaGykcVValShZUrV45ZWFgwAMzW1paVLl2avX37ljHG2Pfff8+sra3ZsmXL2OvXr5WeV9U+PIzx7xBfX195nNWqVWPe3t7y/jWVKlViz58/l2/v7e3NALCSJUuy2rVrMyMjIwaA/frrr599Pc6ePctMTU0ZAFaqVCnm5+eX43H9+nXGGGMeHh4MAKtQoQJr1KgRc3R0ZACYIAhsyZIlOY7966+/ytdXrVqVeXp6yq9p27Ztn3+zGHVaViqvhCcuLo4ZGxszQRBYdHS0wrq3b9/K3wBlPdKfPn3KALA5c+aoHItWOi1HRDB25crnH8ePM/bFF5kfLCVLMqakZ7/YoqLEjoAQw1donZZV/XySPSIjCzYeNcgSjLweAQEBjDHGgoKCmLOzM3NycmKBgYHs7t27rFy5cszR0ZH9/vvvTCqVst9//53Z29vL9xUEgXl6erLAwED24MED+XnVSXgY48PDFy5cyHx8fJilpSWzsLBg1apVY0FBQezjx48K2545c4Z98803zNXVlRkbG7MyZcqwoKAglp6enudrERUVxVxdXT/7ehw7dowxxtjGjRtZu3btWPHixZmxsTGzs7Njbdq0ka9XZtu2baxRo0bM0tKSWVlZsZYtW7IzZ8585l3KRAmPEnklPOfOnWMAmJubm9J93dzcGAB2/vz5HOtev37NALBVq1apHItW6/Co4t07xry9M5MeNzfGwsML59wayOUPIUJIPhXqKC3Ctm/fzgCwOnXqsGvXrrGUlBT29u1btmLFCubm5sYsLS3ZnTt3xA5Tr9EoLTU9f/4cQO4dpGTLX7x4AQCoV68e1q9fj+PHj6Nfv35wcnJCu3btCifY/HB0BA4fBqpW5c8jIwFfX53uMLN5M1C2LPCpoCchhOid48ePA+DTLNSoUQOmpqZwdnbGgAEDMG/ePCQmJmL16tXiBkmUMthJABITEwEAZmZmStfLlsu2c3d3x08//YTk5GTUrl0bhw4dQvHixXM9fkpKisLQu+TkZAB8iJ6sw5tEIoGRkREyMjIglUrl28qWp6eng2Xp1GdkZASJRJLr8qzD/wDA2MkJOHQIaN4cwoMHwNOnYL6+wPHjQKlSOWa8NTExgVQqRUaWURaCIMDY2DjX5bnFru41HT2ajm++MQJjAjp3Zjh/nsHbW8k1fXrtssee23Ixr0nl94muia6pAK8pLS1N/v+sx5CdF4DCMfJaLpFIwHjLv8K2giCItlzXrsnR0REAsHPnTnz11VcwNTWVd2jeu3cvgMyfGX25Jl17n6RSKRhj8t+5z/0+mZiYQBUGm/BYWloCyL2ugSxBkW23bds2tY4/a9Ys+SRpAP/w69WrF0JDQ+Uvvru7O2rWrImbN28q9Jz39PRE5cqVcfHiRYUJ2GrUqAEPDw+cPHkScXFx8uUNGjSAi4sLQkNDFT50fX19YeHkhCPjx6Pxr7/C+sULCGFhYH5+iN+7F0fv3pVva2xsjHbt2iE6Ohrnzp2TL7exsUGLFi0QGRmJ69evy5cXK1YMDRs2xKNHj/DgwQP58vxeU0bGKTRoUAlnz5ZC06bP4OpqCSCXa7KwwP79+xVe76+++gpJSUk4duyYzlyTWu8TXRNdUwFdk7GxMTw8PAAAHz9+VIjdxsYGgiDkWG5rawvGmMLrAgD29vZIT09HQkKCfJlEIoGtrS1SU1ORlJSk8BpYW1sjOTlZ4XPW1NQUlpaWSEpKQmpqqny5mZkZLCwskJCQoPC6W1hYwMzMDHFxcQpfmlZWVjAxMdG5a/ruu+/w999/Y/369di7dy88PT0hlUrx8OFDfPjwAXZ2dujduzcA6M016dr7JLuGy5cvo3nz5p/9fQoICIAqBJY9zdIjU6dORVBQEHr37o1169YprDt37hwaNmwINzc3pcP03N3dERkZiXPnzqF+/fpqn1tZC8/48ePx119/yYsvFepfpFFRMG7ZEsKnWgfMywvphw7xifw+Efsv0tRUho0bBfTuzWBsbFh/ZWddTtdE11SY15ScnIzIyEiUK1cOpqamCjFSy0HBXNOHDx8QHByM7du34+nTp2CMoVSpUmjbti0CAwNRtmxZvbsmTZdr85qSk5Px9OlTuLu7w9ramlp4Pqdq1aowNjZGVFQU3r17J68KCQDv3r1DVFQUjI2NUVXWB0ZNZmZmCrfLZC+4iYlJjhffyMhIXh0zq6y1HlRZntubamJiwjvHHD0KNG0KRERAuHsXJl9+yZdluXaJRAKJkloauS3PLfb8XJOxMfCpTINq16TicjGvSdUY1V1O10TXBKh2TRkZGfIvEWXnBDK/ZFRZLvsC05XlunhNjo6OmDRpEiZNmqQ0hs8dRxevSdPl2rwmiUQiT2pkx1bn9yk3Bttp2cbGBr6+vmCMYceOHQrrtm/fDsYY/Pz8YG1tLVKEBcDDAzh2DChVij+/eRNo1QqIiRE3rjy8fg20aQM8eiR2JIQQQgyZwbbwAMD48eNx6NAhBAUFoW3btnB3d0dERASmTZsGABg3bpzIERaAcuV40tOsGfDyJXDtGs8oDh0C7OzEjk7B8+eAnx/w4AHQpAmwejWgStVxZ2fA3b3g4yOEEGI4DDrh8fPzw/Dhw7F48WJUqVIF1atXx40bN5CQkIDAwEC0aNFC7BALRsWKwJEjQPPmwJs3fF6br77i8z3kUj5cDJ+6OgHgLT2qVhw3N+dJEiU9hBBCVGWwt7RkFi5ciIULF6JUqVK4cuUKSpcujUWLFmHhwoVih1awvviCJz2y/jtnz/KMIkuvfrE5OgJKJiL+rORkIDpa+/EQQggxXHo9SkuXJCUlYejQoViyZIl8lJZOuH4daNEisx9PixbA3r2KzSsiunoVyM+k9FeuALVqaT8eQvRNcnIywsPDUaZMGd367CEkn5KSkvD06VOULVsW5ubmWjuuwbfwFHk1aij23zl6FOjYkTeTEEL0nmyUSvZh9oToK1nJl9xGKeYXJTxFgY8PEBKS2X8nNBTo2hXIUmyKEKKfTExMYGZmhtjY2By1TQjRNxkZGXj//j2srKy0nvAYdKflwhAcHIzg4GAYGRmhdu3aYoeTu3r1gP37gbZteT+effuAHj2ArVsBFYs2EUJ0k7OzM54/f46oqCjY2dnBxMQk1/onhOgaxhgyMjKQlJSE2NhYSKXSXOfB1AT14dESne3Dk93x43zElqz0eLduwKZNgJYzaVVRHx5CtOPjx4+Ijo7OdTodQnSdkZERLC0t4eLikqNquDZQC09R07w5sHs3H7GVkgJs28ZbeP75B1CjYiUhRLfY2trC1tYWaWlpCmX4CdEHEomkwFsmKeEpilq2BHbtAgICeD+eTZt40rNmDZBLeXBCiH5QNr0NIYQ6LRddbdsC27dn3sr6+29g0CAg2wRwuioqSuwICCGE6BNKeIoyf39gy5bMW1mrVgGBgYAedOuSTRdGCCGEqIISnqKuc2dg48bMW1lLlgCjR+t80kMDUAghhKiDEh7Ch6f//XdmFvHXX8D48YWS9Dg787mx1GFuzveTCQ8Hbt/WblyEEEIMC3VaJty33wJpaUC/fvz5nDmAmRkwfXqBntbdnU8Eqs7cWFlnS09M5I1UDx/yO3Jff10wcRJCCNFvlPCQTH378qRn0CD+fMYMwNQUmDSpQE/r7p7/mc/nzOHThQHA1Kk8+TEz01ZkhBBCDAXd0iKKBg5UnMJ88mTg99/Fi+czxo3jeZqVFbBzJyU7hBBClKOEh+Q0fDgwb17m84kTFZ/rEAsLYPVq4OZNoEoVxXU63u+aEEJIIaKER0PBwcHw8vJC3bp1xQ5Fu0aPVmzZ+eknYPFi8eLJgyAA5copLmMMGDAAWLCAEh9CCCGU8Ghs2LBhuHv3Li5evCh2KNo3fjwwbVrm88BAYPly8eJRw/LlvOVn9Gie+BBCCCnaKOEheZs0Cfj118zngwfzKSh03MuXmf9v1Uq8OAghhOgGGqVFPm/aND7n1uzZ/PkPP/DRW99+K25ceQgKAmrW5LOq9+ghdjSEEELERi085PMEgffnGTWKP2cM6N2bT0uhwzp2VF5G6Px5ID290MMhhBAiIkp4iGoEgY/UGjqUP5dKgV69+FhwPXL+PNC0KZ879e1bsaMhhBBSWCjhIaoTBF6j54cf+POMDH6/aM8eceNSUWoqr8SclgYcOcKnDSOEEFI0UMJD1COR8CFQvXvz5+npQNeuwIED4salAlNT4J9/gOLFeSvPzz+LHREhhJDCQp2WifokEj7mOy0N2LSJN5106gTs3Qu0bCl2dHlq0gS4epVfgomJ2NEQQggpLNTCQ/LHyIjPsN61K3+ekgJ06ACcOCFuXCooUQJwdVVc9uYNDz88XJyYCCGEFCxKeEj+GRvzFp6AAP48KQlo1w44c0bcuNSUng707Mm7Ivn46F34hBBCVEAJD9GMiQkfnt6uHX+ekAB8+SVw4YK4canh1SsgKor/39wcKF9e3HgIIYRoHyU8RHNmZsD27UDr1vx5XBzQpg2v+qcHSpcGLl3id+e2beOdmgkhhBgWSng0ZLCTh6rL3BzYtQto0YI/j43lczrcuCFqWKqys+PJTqNGisvT04H798WJiRBCiPZQwqMhg548VF0WFsDu3XwoFADExPBRW7dvixuXBiZO5FNU/POP2JEQQgjRhFaHpT979gyRkZGQSqUAAIlEgtKlS6NMmTLaPA3RZVZWwL59/JbWuXNAdDTg58dHb1WuLHZ0ajl4EJg7l/+/f3+gcWOgXDlxYyKEEJI/GiU80dHR2LZtG/bs2YOzZ88iLi5O6XbW1tZo0KAB/P390bVrV7hmHxNMDIuNDS9E2KoV7xzz5g2/1XXiBFCxotjRqax5c2DgQGDFCmD+fEp2CCFEnwmMMabuTmFhYQgKCsK2bduQmpoKAPjcYQRBAAAYGxuja9eumDJlCipVqpSPkHVTUlIShg4diiVLlsDCwkLscHRDTAxv3bl2jT8vXZonPXqWORw/DjRrxmfWIIQQop/USnhiY2Mxbdo0BAcHIy0tTZ7kODo6wtvbG05OTnBwcICDgwMAICYmBjExMXj37h1u3ryJd+/eyY9lYmKCoUOHYsqUKbC3t9fuVYmAEp5cvHsH+PoCt27x5x4ePOnx8BA3Lg1t386LFI4ZQ4kQIYToA5UTnvPnz6NLly54+fIlLC0tERAQgDZt2qBBgwaoqOJtisePH+P8+fMICQnBrl27kJCQgBIlSmDHjh2oX7++RhciNkp48vDmDU967t7lz8uV40lP6dLixpVP9+4BdesC8fFA58689qKZmdhREUIIyYtKo7TWrFmD5s2bQyKRYN68eXj16hU2btyI77//XuVkBwAqVKiAb7/9FuvXr8erV68wb948SCQS+Pr6Yu3atfm+CKLjXFz49OSyW5hPnvA+PS9fihtXPh07xpMdALC05JOSEkII0W0qtfCYmZlh4sSJGD9+vNZbL5KSkvDHH3/gjz/+QFJSklaPXZiohUcFz5/zzjBhYfx55cq8g4wedmLfuxeYM4f3zba0FDsaQgghn6NSwnPz5k1Ur169QAMpjHMUJEp4VBQRwZOep0/586pVeZOJs7OoYeUHYzn77zx/zvM3Y60WfCCEEKIplW5pFUYios/JDlGDuztw9Cjg5saf377Nh6+/fy9uXPmQPdn5+JEPSmvZEnj9WpyYCCGEKKdRpeX09HQsW7YMS5YswYMHDxTWnTlzBrVr14alpSVq166Nw4cPaxQoMSBly/Kkp2RJ/vz6dT4P14cPYkalsUGDgAcPeH/sPn3EjoYQQkhWGiU8mzZtwtChQzFp0iSUKFFCvvzq1ato3bo1rl27huTkZFy9ehVfffUVbujJvEqkEFSowJMeWf+dK1f4LOsfP/Lnhw8DXl78Xz0RGMhzODs7YNEisaMhhBCSlcYJDwB8/fXXsLW1BcD7snz99ddISkpCiRIlMGjQIFhYWCA9PR2TJ0/WPGJiODw9edJTrBh/fv480K4dn23955/5+O+ff+adZfRAw4bA1avAnj08nyOEEKI7NEp4Ll68CEEQ4OvrK182bdo0PHr0CObm5jh8+DCWLl0qT3QuXbqkWbTE8MhacRwd+fPTp/mkVbKflUuXgNBQ8eJTk6tr5typMowBEyYAjx+LExMhhBANEx7ZtBKWn8blXrt2DfPmzYMgCBgzZgwqf5osskaNGgD43FuGJjg4GF5eXqhbt67Yoeiv6tWBQ4cAWcXtmzcz1xkZAZMm6U0rjzJz5wJ//AHUrs3nVSWEEFL4NEp4ypYtCwBYunQpTpw4gS5duiAtLQ1ly5bFxIkT5dvdu3cPAFC8eHFNTqeThg0bhrt37+LixYtih6LfatXiLTnZi9pkZOhdK09WqanAP//w/8fG6nXeRgghek2jaiE9e/bEpEmTsG/fPuzbtw+MMZiZmWHLli0KtWg2bdoEQRDQvHlzTeMlhqx2bT5s/f59xeWyVp7WrfVu4ipTU+DsWaBfP+CLL4D27TPXRUQA6jR6Ojvzl4cQQoj6NEp4Ro8ejQMHDuDs2bMAeEXmFStWwMfHR77N7t27cfnyZQiCgD40VpfkJTQ0Z7IDKLbytGlT+HFpyMYG2LpVsXUnIoL32U5OVv045uZ82DslPYQQoj6NEh5LS0ucOnUKp06dwtu3b1GvXj2UzjYhZFpaGubPnw9zc3O0aNFCo2CJAWOMt+IYGfEER5mxY/WylQfgIWcNOzpavWQH4NtHR1PCQwgh+aFxAXxBENC0adNc13fp0kXTU5CiIDQ0c2RWbm7dApYtA4YMKZyYCtDbt2JHQAghRYtKnZa//vprfCjAKrgfPnzAN998U2DHJzoua+vO5wQG8qHrek42II0QQkjhUCnhuXXrFipWrIhFixbJh6JrQ1paGoKDg1GpUiXcunVLa8clekbWupPbraysMjL4hFV6Pr7bxETsCAghpGhRKeE5d+4cfHx8MHLkSHh4eCAoKAiPHj3K90nDw8Mxffp0lClTBiNGjECtWrVw5syZfB+P6DFZ645EjQoJqalAhw7Ahg0FFxchhBCDolIfHhsbG+zfvx+//PIL5s2bh2nTpmHatGkoW7Ys6tevj/r166NGjRpwdnaGg4MDHBwcAAAxMTGIiYnBu3fvcOPGDZw/fx7nz59HWFgYP7mxMcaNG4fffvsNEnW+8IjhSE3lQ5akUvX2k0qB777js6yPGFEwsRFCCDEYKndalkgkmDVrFvr06YPRo0fj4MGDePLkCcLDw/G///1P5ROyT2NzW7Vqhb/++ktejZkUUWZm/HaWqr14MzL4zJzr1/PnI0fyfadN08vRW4QQQgqH2qO0PD09sX//fpw6dQoLFy7E3r17kZKSotK+JiYmaNeuHUaMGEFFCEkmNzf+UNXffwNly/IkBwBmzOBJT3Cwah2fCSGEFDn5HpbepEkTNGnSBHFxcQgJCcHJkydx8+ZNREZGQvrp9oREIkHp0qVRrVo1NG3aFG3atIGdnZ3WgidFlCAAQUG89LDsdtby5fz21vr1vNWIEEIIyULjOjw2Njbo2rUrunbtqo14CFFdYCCfZb1PHyA9Hdi2DfjwAdi5E7C2Fju6AhEXJ3YEhBCin6inMNFvvXoB//0HyOZuO3SID1tXZ5IqPTJgAPDqldhREEKI/qGEh+i/r77iiY6smt/Fi0CTJkBkpKhh5cXZmc+Npa5Hj/S+BBEhhIhC41tahOiERo2Akyf55KIvX/JJSBs14kUNdXAkoLs7nwhU1Yaop0/5Hby+fYH+/Qs0NEIIMUiU8BDDUa0acOYM0KoVEBbGW3iaNAEOHABq1xY7uhzc3VWfCLRWLaBZM95liRBCiProlpaGgoOD4eXlhbp164odCgH4cPUzZ4AaNfjz6GjA1xc4ckTUsLTBySlnqaE7d4CDB8WJhxBC9AklPBoaNmwY7t69i4sXL4odCpFxdQWOHweaNuXP4+N5P58dO0QNS9uePgVatwb8/YFNm8SOhhBCdBslPMQw2dnxpo8OHfjz1FSge3dg5Upx49KixYuBFy/4iPy//lJt7lVCCCmqKOEhhsvCgrfq9O7Nn0ulwMCBwKxZfNJSPffHH8CgQYCnJx+5RUWmCSEkd9RpmRg2Y2NgzRo+DvzPP/myn3/mU1HMnaveLO06xsgIWLqU11r8NF8vIYSQXGgt4Xn27BkOHz6Mu3fvIiYmBmvWrAEAHDt2DPfu3YO7uzvat2+vrdMRojqJhCc3Li7A+PF82fz5wLt3wKpVgImJuPFpQBByJjvp6XxasSFDAFNTceIihBBdo3HC8+7dOwwdOhQ7duyQz4QOQJ7w2NjYYPjw4TA1NcWDBw/g4eGh6SkJyZ9x4/i47kGD+O2tf/7h829t3ZpZqVnPMcYvb80a3oVp+3bAykrsqAghRHwatecnJCTA19cX27dvh1QqhYWFhULSAwC1a9dGvXr1kJaWhuDgYI2CJURjP/zA59ySNX3s3cuLFX74IGpY2nLvXuaIrSNHgBs3xI2HEEJ0hUYJz5w5c3D79m3Y2triyJEj2JdLzftu3bqBMYbQ0FBNTkeIdnTuzJs/bGz481OngObNDWKSKi8vXlzawQHYuBFo2FDsiAghRDdolPBs3boVgiBg9OjR8PX1zXW7ChUqAADCw8M1OR0h2uPrCxw7xjszA7wppHFj4MkTcePSgiZN+GV06yZ2JIQQojs0SniePn0KAKhTp06e26WlpQEAkpKSNDkdIdrl48OrMsvmdwgL4/Nv3bwpblxaIJtHNau9e4Fr1wo9FEII0QkaJTwWnzp6fvz4Mc/trl+/DgBwpImAiK6pVIknPV5e/PmrV7xC8+nT4salZcePA1278jt3J0+KHQ0hhBQ+jRKeGp/mK9qzZ0+u27x+/RqLFy+GIAioV6+eJqcjpGCULs2zANnPZ2wsn7Mhlz5p+uiPP4CUFODjRz44jRBCihqNEp4ffvgBjDFs3rwZv//+u8Itq7S0NOzatQt16tRBbGwsAD7vFCE6yckJOHyYJzoAkJQEBAQAGzaIG5eWbN8OtG0LtGvHixUSQkhRI7Ds48jV1K1bN+zYsQOCIMDY2Bjp6ekAAEtLSyQmJsqHqY8ZMwazZ8/WPGIdlZSUhKFDh2LJkiXyW31ED6WmAt9/D2zZkrlswQJg5EjRQtKW1FQ+3xb9eBJCiiKN6+r/73//w5gxY2BiYoK0tDQwxsAYQ0JCAhhjcHV1xdq1aw062SEGxNSUj+ceOjRz2ahRwKRJej//lqlpzmQnJgZYuFDvL40QQj5L40rLxsbGmD17NkaPHo29e/fi3r17iI+PR7FixVCvXj20bdsWplTfnugTIyM+FbmzMzBtGl82Ywaffys42GBm6UxIANq3B86eBe7cAZYsMZhLI4SQHDS+pUU4uqVloBYtAkaMyHzerRuwfj1gZiZeTFqyZw/vpsQYn2bsyhXef5sQQgyR/k4VTUhhCAzkt7iMPzWGbtvGm0Xi48WNSwv8/fmlOTsDISGU7BBCDJtWZkt/+vQp9u7di/Dw8DyLCwqCQPNpEf3zzTd8roYuXfjorcOHAT8/PmxdVqlZT339Nc/fZLNsEEKIodI44ZkwYQL+/PNPSKVSlbanhIfopS+/5IlOu3Z8otGLF/kcDqGhgJub2NFpRFmys2wZv1Q9vzRCCJHTKOH5888/FUZfSSQSODg4aBwUITqpYUNeoLBNG+DlS+D+fT4VRWgoULmy2NFpzdKlfJCam5vBXRohpAjTqA/PsmXLAPApJtauXYuEhAS8ffs2z4ehCQ4OhpeXF+rWrSt2KKQwVKvGp6L4NCEuIiP5pKOXLokbl5YkJ/OyQwC/tMOHRQ2HEEK0RqOE5/nz5xAEARMmTEDv3r1hZgAjV9Q1bNgw3L17FxcvXhQ7FFJYypblc219mloF794BLVoAR46IGpY2mJvzRixvb2DCBGD4cLEjIoQQ7dAo4SlTpgwAwMfHRxuxEKI/XF35jJzNmvHn8fHAV1/xORz0nKsrb8SaOVPsSAghRHs0SngGDx4MxhgOHDigrXgI0R92dsDBg7yYDcDnbujeHVixQty4tMDKChAExWX37gF//y1OPIQQoimNEp7AwEC0a9cOy5Ytw6FDh7QVEyH6w9yct+r06cOfMwYMGgTMmmVQ8zU8ewa0asUvk2aJIYToI41GaQmCgG3btqFatWro0KEDSpQo8dntw8LCNDklIbrH2BhYs4bX5Jk7ly/7+Wc+FcXcuYBE/+t7bt0KPH/O/79lCy8+bW4ubkyEEKIOjRKelJQU+Pv748mTJwB4AcK8CNnbyAkxFIIAzJkDFCsGjB/Pl82fD0RHA6tXAyYm4sanoTFjgPR0YN064MABSnYIIfpHo4QnKCgIRz6NTLG3t4ePjw+c9bzyLCEaGTcOcHICBg4EpFI+71ZMDG8i0eM51gQBmDiRt+xYWYkdDSGEqE+jhGfDhg0QBAENGjTAvn37YGdnp624CNFf/fsDjo5Az568I/PevbxY4e7dgL292NFpJHuyk5HBuyuNGAHY2ooTEyGEqEKjzgUxMTEAgDFjxlCyQ0hWnTrxEVyyeRtOnQKaNwdevRI1LG1iDBgyBJg0CfD1Bd68ETsiQgjJnUYJT6NGjQAAqampWgmGEIPi68tr9RQrxp/fuMGnovjU503fRUYCO3fy/9+6Bdy+LW48hBCSF40SnpkzZ8LY2BibN2/WVjyEGJZatXhVZnd3/vzJE5703Lwpblxa4O7OG67c3YF//uHFpgkhRFdp1IfH2toaEydOxPTp0zFz5kx07dr1s/tUqlRJk1MSon8qVQLOngVatwbu3uW3tZo25X17GjcWOzqNfPEFL0hoaSl2JIQQkjeBsfxXR5NIJGoNNRcEAenp6fk9nU5LSkrC0KFDsWTJEljo8WgcUoDevwfatQPOn+fPZUUL27UTN64CsHcvYGrKczxCCNEFGldEY4yp9SCkyHJ05NOPt2nDnycn82kp1q/P3ObwYcDLS6+nKT91CujWDWjfno/GJ4QQXaDRLa21a9dqKw5CigYrKz48vXdvYPNmPq77++9568+IEbxC8717/F8/v5wTWumBNWt4LgfwS+3eXdx4CCEE0DDh6d27t7biIKToMDUFNm7kBQqDg/myUaP4ra5Ll/jzS5eA0NDM1iA9snIlYGTEp6JYs0bsaAghhNP/SX4I0UcSCbBoETBlSuayzZszW3SMjHiBGz28DWxszJOef//luR0hhOgClVt4nj59in///RcBAQEoV64cAODkyZNqn7Bp06Zq70OIQRIEYOpUPuloYCBfJktwMjL0upVHEHLOt/XhAzBvHs/j9HxqMUKIHlJ5lFalSpUQFhaGChUq4MGDBwBolFZWNEqL5BtjQIUKOQsSGhnxOj4XLuhlX56sEhN53nb6NB+UtnUrDWUnhBQulVt4chtpRSOvCNFQaKjy6st63sqT1dWrmd2Tzp3jg9BKl1ZtX2fnzLqNhBCSXyonPKGhodi5cyc6duwoX3bgwIGCiImQooMxfo/HyIgnOMqMGcML2uhxK0/jxsCBA8A33/ABaQEBqu9rbg48eEBJDyFEMxoVHiSZ6JYWyZeQEKBt289vN3cu8NNPBR9PATt/HmjQQP39rlzhd/cIISS/NBqldfLkSZw8eRIfP37MdZvk5GQ0adIEPj4+CAkJ0eR0hBiWrK07nzN2LLBjR8HHVMBo1BYhRCwaJTzNmzeHr68vrl+/nus25ubmqFWrFq5du4YlS5ZocjpCDEtoKO/YktutrKwYA7p2zazbQwghRC2FUodHNhT97NmzhXE6QnSfrHVHouav4PDhvAoz3YkmhBC1FErCk5iYCACIj48vjNMRovtSU4GICEAqVX/fWbOAPn2AtDSth0UIIYZK7aklHj9+jCfZhtBevHgRybLJc7J59uwZpkyZAkEQUL58+fxFSYihMTPjt7PevlV9n/37gcmTeevOP/8Ar18D27YBNjYFFychhBgItRMeJycndO/eHTdu3IAgCGCMYfz48XnuwxiDIAgYOHBgvgMlxOC4ufGHqmrVAqpUAb7+GkhJ4SO8fH2BffsAV9eCi5MQQgyA2re0HBwccPjwYVSrVk2eyGQtSqjsYWFhgV9//RUjRowoiGsQVXBwMLy8vFC3bl2xQyFFQadOvGqfvT1/fuUKH+f96JGoYRFCiK7Ldx2e9+/fw9fXF7dv38b8+fPh7e2tdDtLS0t4eXnByspKo0B1HdXhIYXq7l1evycykj93duYtPTqeeF+9Cvj4qL8f1eEhhGhK7VtaMo6Ojjhy5Aj8/PxQo0YNmhSUkMLk5cXnaPjyS+DWLSA6mt/e2rqVT1ZlwDIyVCtdRAghWWk0SsvZ2RlHjx6Fp6entuIhhKiqVCng1CmgeXP+PDGRz9mwapWoYRWkV694N6atW8WOhBCibzQelu7k5ARX6jBJiDjs7ICDB4EePfjzjAxgwABg2jSdrNXj7MznxlKHuTnfjzGgf38+r1aPHsCiRQUTIyHEMOX7lpZMamoqVqxYgT179uDJkydITEzMdQZ1QRDw/PlzTU9JCMnKzAzYtAkoWRKYP58vmzIFiIoCliwBjDX+Ndcad3eesERHq76PbLb0pCTA2povc3UFevYsmBgJIYZJo0/C+Ph4tGjRAleuXAGAXBMdGUGPZ3smRKdJJMC8eUDp0pmTjK5cye8Bbd4MWFqKG18W7u75m/ncwoJfir8/T4KKFdN+bIQQw6VRwjN58mRcvnwZAGBhYYEmTZqgePHilNgQIpYff+QtPd9/zysx79kD+Pnxf52dxY5OY4IAfPttzuWpqcDAgXyO1SpVCj8uQoju0yjh2bp1KwRBgJeXFw4fPkx9eQjRBT17Ai4uvGbPx4/A+fNAo0a8r0/ZsmJHVyCmTgX+/pu3AK1eDfTqJXZEhBBdo1Gn5ZiYGADAxIkTKdkhRJe0aAGcPAmUKMGfP3wINGwIXLsmblwFICWFlyACeJ/tL74QNx5CiG7SKOGpUaMGABh8UUFC9JK3N6/VU7kyf/7qFdC0KXDokLhxaZmZGW/EGjmSD06jAoWEEGU0Snh++eUXMMbw999/ayseQog2eXgAZ87w1h0AiI8HvvoK2LBB3Li0zMICWLAAmDgx57qVK4HY2EIPiRCiYzRKeL766ivMmjUL//33H/78809txUQI0SZHRz7/VseO/Hl6OvDdd8Ds2TpZq0ebtm7lnZm9vYHTp8WOhhAipnzPpQUAJUuWBAC8efMGjLHP9uMx5Do8NJcW0XkZGUBgILB0aeaywEBeu8cA52pITwcqVgSePuXP169XPsKLEFI0aDRK69WrV3k+z46GqxMiIiMjIDiY1+r55Re+bNEi4OVLng2oWwJZxxkbA8eO8RH6JUvSyC1CijqNEp7evXtrKw5CSGEQBODnn3kG8MMPvNVn+3bg9Wvgv/8ABwexI9SqMmV40pOczC89q+vX+a0u+juMkKJBo4Rn7dq12oqDEFKY+vQBihcHunYFEhL4JKRNmgAHDgBubmJHp1VGRkD2gaQ3bwL16vEJ5tes4fkfIcSwaTx5KCFET7VtCxw/zosUAsCdO0CDBsDt26KGVdAyMnif7dRUICREsUsTIcRwUcJDSFFWuzZw9ixQoQJ//vw50LgxcOKEuHEVICMjYM4cXpOxenXg11/FjogQUhg0uqVVrlw5tbYXBAFhYWGanJIQom3ly/NaPe3bA5cu8aI1rVvzWj3duokdXYFo3Rq4dQuIieGFC7NKSMh5C4wQov80SnieysZ7qohGaRGio1xceO/e7t2B/fv5/Z4ePfgIrhEjxI6uQDg58UdW798DNWrwW15TpgCmpqKERggpABolPN27d/9sEhMSEoLY2Fi0bdsWtra2mpyOEFKQrKyAXbuAwYN5T17G+HwNUVHA778DEsO+A84YMGgQEBkJzJzJi1L/9ZfYURFCtEWjhGfz5s2f3ebevXto0KABPnz4gB07dmhyOkJIQTMxAVatAkqVAqZP58vmzAFevOBJkAE3eTDG5+HatQuwtQXGjxc7IkKINhX4n2xffPEFxowZg/Pnz2PhwoUFfTpCiKYEgc/CuWxZZqvOxo18Dq6PH8WNrQBJJHwurvPn+eXSUHVCDEuhtFHXrl0bjDGsXLmyME5HCNGGQYOAnTszKzAfOcJnW3/5Uty4CpiPDx+xn1V6Op+K7N9/RQmJEKIFhZLwyEZmRUVFFcbpCCHaEhAAHD3KJyAFgBs3eK2e+/fFjauQ/fEHL0TduTMwebLY0RBC8qPAE56TJ09ixowZEAQBFStWLOjTEUK0rUEDXqvHw4M/f/YMaNQIOHdO3LgKCWO8MjPAb3u1aSNuPISQ/NGo03LJz9zkjo2NRXJyMhhjEAQBw4cP1+R0hBCxeHryBOerr/gkVO/fAy1aAFu2AB06iB1dgRIEYPNmfpvr5Uue6xFC9I9WZ0vPjSAIGDNmDAYOHKjJ6QghYipRgldg7tIFOHyYz8jZqROwZAnv72PABAHo21f5uj//5DUbPT0LNyZCiHoKbLZ0QRBgbm6O8uXLo0OHDnQ7ixBDYGsL7NsH9OvHhzJJpbxuz/PnQFBQkZt6fO9eYMwYYNIkYNEioH9/sSMihOSGZksnhKjH1BT45x8+bnvOHL5s+nSe9Cxbxmv5FAGMZV5+UhKflJQQorsKtXTq8uXLC/N0hJCCIpEAs2cDCxZktuqsWcPHbickiBlZoREE4MABYOhQwN8fGDBA7IgIIXkplITn5cuXaN++PYYOHVoYpyOEFJaRI3mPXlkF5v37AV9f4M0bceMqJJaWQHAwL1eU/W7e8eN8egpCiG4o0ISHMYZly5ahatWq2L9/f0GeihAilu7dgdBQwM6OP790iQ9l+lR/qygwztY54MEDPqCtRg1euZkQIr589eGJjY2FIAh5TgZ6/vx5DB06FDdu3ABjDABQv379/EVJCNFtzZoBp0/zsdvPnwOPH/P6Pfv3A7Vrix1doRsyhPfrCQsD1q8HZB99ERFAdLTqx3F2BtzdCyZGQooatVp4li5digoVKsDR0REODg7w8PDAokWLFLZJSUnB8OHD0bhxY3myU6xYMaxevRpnzpzRavCEEB1StSqv1VOlCn/+9i3QvDnv6FLErFzJkxxPz8yOzRER/LmPj+oPT0++HyFEcyonPGPHjsXw4cMRHh4OxhgYY4iMjMSoUaMwYsQIAMDTp09Rt25dLF26FFKpFBKJBMOGDcODBw/QN7ciFoQQw+HmBpw6xefcAngHZn9/YN06UcMqbOXL85fh0CHezwfgLTvJyeodJzlZvRYhQkjuVEp4zp07hz///FP+vFKlSqhSpQqMjIzAGENwcDB2796NNm3a4Pbt22CMoWbNmrhw4QIWLVoEe3v7goqfEKJrHByAkBCga1f+PCODV+2bOZOP5S4ijI15/kcI0Q0qJTyy4eS2trY4fvw47t+/j1u3buH69evw9PQEYwydO3fGo0ePAAATJkzAhQsXUKtWrYKLnBCiu8zN+eitwMDMZb/8AgwfTgVrCCGiUCnhOXPmDARBwLBhw9CkSRP58ipVqshbfqRSKQRBwIoVKzBz5kwYZx+2QAgpWoyMgL/+4lONyyxZwlt+kpLEi4sQUiSplPC8ePECAFC3bt0c6xp9mklPEAT07NkT/YtYbfXg4GB4eXkpfW0IKfIEARg3jldmlv0RtGsX0LIln4BU5vBhwMuL/0sIIQVApYQn6dNfY3ayOhtZZF329ddfayks/TFs2DDcvXsXFy9eFDsUQnTXd9/xIerW1vz52bO8Vs+zZ7xfz88/A/fu8X+LUD8fQkjhUWtYukSS9+bKEiJCCAEAtGoFnDwJuLry5/fv81o9y5bxYoUA/zc0VLwYCSEGS62ONj169IC5uXm+1wuCgLAiVH2VEJJNzZq8Vk/btsDDh8DLl7wjs0TCZ143MuJTj7duXeRmXieEFCy1Ep5Xr14pXS58+mDKbX327QghRVjZssCZM7w+z/nzPNGRycjIbOVp00a8GAkhBkelhMfd3Z2SFUKI9jg78w7KpUoBsbGK66iVR8HixUDdusCgQfRyEKIJlRKep0+fFnAYhJAi5/TpnMkOQK082axdyx8hIcpnZSeEqKZAZ0snhBClGOOtOEZGuW8zaJDi7S495+zM6zGqI2s5s2bNKNkhRBNUHZAQUvhCQzNHZuXm2TOgYUNg927AxaVw4ipA7u7Agwfqz5Z+5w6wYQPwacpCQkg+UcJDCClcWVt3PjfNxIULfBb2tWuBdu0KJ74C5O7OH+ru8+WXOZdv2QLY2ABffaWd2AgxdHRLixBSuGStO6rOqfX2LdC+PTB0KJCYWLCx6YmnT4EBA3gOOGgQTU9GiCoo4SGEFB5Z685nipgqtXQpUKsWcOWK9uPSM6tWAXFx/P9paXl3hSKEcJTwEEIKT2oqEBGhXmdkW9vM3r4PHgD16wOzZhXpZo3p03mB6ipVgAULxI6GEP0gMEYT12hDUlIShg4diiVLlsDCwkLscAjRXZGR/DaVqlxcgIQEoFcvxdadxo2B9euBMmW0HqK+yMjI2bpz9SpvQKtRQ5SQCNFZ1GmZEFK43Nz4Q11nzwLTpvHWHamU1/Hx9gaCg3kyVATHbGdPdhITga+/BsLDgSlTgPHjFYe2E1KU0S0tQoh+MDUFZswAjh8HPDz4so8f+UzsX38NxMSIGp4u+OsvPkVZWhofzU8IyUQJDyFEvzRpAty4AXz/feayLVuA6tWBo0fFi0sH/PQT8PPPgLU18Pff1LpDSFaU8BBC9I+dHf9G37IFcHDgy6KiAD8/YMwYICVF3PhEYmoK/PYbv6VVubLiutev+UtESFFFCQ8hRH917w7cvMkTHZk//+Szbd6+LV5cInN2VnzOGPDDD7yG48aN/DkhRQ0lPIQQ/Va6NC9m+OefvIkD4ElQ7dq8U4sBzceVX+vXA3v38rlaf/qJd30ipKihhIcQov8kEuDHH3kF56pV+bKUFGDUKKBtW+DFC1HDE5u/Px/IBgArV/I7goQUNZTwEEIMR/XqPOkZPTpz2aFDQLVqwI4d4sUlMgcHPgHpxYs8+ckqNTWzajMhhowSHkKIYTE3B+bN44lOyZJ82fv3QNeuQN++RfrbvU6dnMumTeN54okThR8PIYWJEh5CiGFq2ZL35enSJXPZunW8BPHZs2JFpVPOn+d1HJ8+Bdq0AV69EjsiQgoOJTyEEMPl5ARs28YTHWtrvuzJE17LZ/JkXqGvCHN1BRo14v+fPBkoXlzceAgpSJTwEEIMmyAAvXvzYoUNG/JlUimfgbNRI16auIgqWxY4doyXNBo3Luf6Ijw/KzFAlPAQQoqGcuV4R5UZMzJLEF+6BNSsCaxYUWSL0xgZ8aLV2asyb93K88MHD8SJixBto4SHEFJ0GBsDv/zC+/BUrMiXJSYCgwYBHTuqN4u7AXv5EhgyhI/qqlkTePRI7IgI0RwlPISQoqdOHeDaNZ7oyOzezYev798vXlw64t27zGrN7dsDFSqIGw8h2kAJDyGkaLKyApYt44lOsWJ82evXQLt2wLBhvOWniKpaleeDEycCS5bwblCE6DtKeAghRZu/P3DrFk90ZJYsAXx8gKtXxYtLZJaWwMyZOeflunkT6NmT7v4R/UMJDyGEuLoCe/bwRMfCgi+7fx+oVw/4/XcarvRJSgrw3Xd8kvqqVXmeSIi+oISHEEIAft9myBDeqlOrFl+Wns7v6/j68up8RdzDh5nTkrm4AJUqiRsPIeqghIcQQrKqXBk4dw74+efMziunTgHe3nxCqiI6fB3gfbpv3+bFq9evB8zMxI6IENVRwkMIIdmZmgK//cbr9nh48GUfP/L7Od98A8TEiBufiFxdge3b+QwdWb17B/z6K5CUJEpYhHwWJTyEEJKbJk14hebvvstctnkzn23z2DHx4tJBw4bxHLFWLeDOHbGjISQnSngIISQvdnbAP//wRMfeni+LigL8/ICxY3lP3iLu0SNg1y7+/9evAQcHUcMhRCnjz29CCCEEPXrwubd69waOHuV9eebOBUJDgU2bgCpVxI5QNBUr8r7e33/Pc8CSJRXXR0QA0dGqH8/ZGXB3126MhFDCQwghqipdGjh0CFiwgI/eSk3lhWl8fIDZs4HhwwFJ0Ww49/ICzp/POSfXkye8H7g6E9Obm/M5vCjpIdpUNH8zCSEkvyQS4Mcf+URTsladlBRg5Ejgyy8zx20XQdmTHQCYN0+9ZAcAkpPVaxEiRBWU8BBCSH54ewOXLwOjRmUuCw3lY7d37hQtLF3y8iWwfLnYURDCUcJDCCH5ZW4OzJ/PEx1Zx5X373mhmn79gLg4ceMTWYkSwKJFYkdBCEcJDyGEaKpVK96Xp0uXzGVr1/JiNefOiRaWLqhbV+wICOEo4SGEEG1wcgK2beOJjrU1X/bkCdC4MTBlivodWQghWkUJDyGEaIsgAH368GKFDRvyZVIpMG0aT3wePcq5z+HDfIjT4cOFGqque/y4SM/iQQoAJTyEEKJt5crxaSmmTweMjPiyixf5La6VKzO/yRnjc3bdu8f/pW94uR49eH2frVvFjoQYCkp4CCGkIBgb88mlzp7l39wAkJgIDBwIdOoEvH3LOztfusTXXbrEnxO5sDDAwkJxmVTKh60Toi5KeAghpCDVrQtcu8YTHZn//gOqVgUCAzNbgIyMgEmTqJXnk9q1AVtboGVLxeWXLwPFigHdu/NGNEJURQkPIYQUNCsrXpDmv//4vAkA8OYN79OTkcGfZ2RQK08Wy5fzOj7ZW3h27QLi43n/8MePRQmN6ClKeAghpLB06ADcusUrMitDrTwKLC1zLjMx4QPiBAHw91dc9/Qpb1CbNYuSIZITJTyEEFKYihcHRoxQvk7WyrN0aeHGVICcnXl9RnWYm2c2hGUXFAS8esVvbbm4KK777z/+8v38M3V2JjnR5KGEEFKYGAMmT+atObLbWdkNGwZs2cLn7GrfPrOfjx5yd+cTgWpztnRjY6BWrZzLb9/O/H/HjorrPnwAJkzgy319ATMz1eMhhkFgjNpOtSEpKQlDhw7FkiVLYJH9pjMhhMiEhABt26q+ffnyfGLSPn0AG5sCC8tQhIcDR44A/fvz214ymzYBvXrx///4I/Dnn+LER8RDt7QIIaSwMMb76KjTYhMWxm+BubkBY8YAz54VXHwGoGxZ4IcfFJMdANi7N/P/2fv+pKXx8kgvXxZ8fEQ8lPAQQkhhkdXdye1WVnY1a2b+PzaWN0uUKwd068br+1ADvcpWruST2A8cyIteZ3XyJF9esiS/20gMEyU8hBBSGGStOxIVP3YlEt5Z5eZNfn9G1ulEKgW2bwcaNQLq1wc2b6Z5ulRgZcXrPS5fzl/WrHbtyvx/1aqK6xgDrl7lLzvRb9RpmRBCCkNqKhARofo3p1QKREYClSoBq1YBM2fyb+vgYOD1a77NxYvA118DpUsDw4fzZgoHh4K7BgM1YAB/2fbty9m96s4dwMeHt/5MmMBrRaoqIkK7nbWJZqjTspZQp2VCyGdFRvIpJVTl4sKTmaxSUnirzvz5fJLSrCwteefmkSN5okQ0NmMGb5gDgIULcyY8SUk5iyMCPNnx9FRvGgxzcz6ijZKegkG3tAC8fv0a/fr1g5OTE+zt7dGuXTs8fPhQ7LAIIYbGzY2Pp1b1kT3ZAfitrd69+XQVx47xYoayHrqJicCSJfybtn17PlyJ/qbViLc3fynNzXMOdX/5EnB0BNq1A/79V3FddLT6c34lJ6vXIkTUQ7e0AJw7dw7379/H2rVrIZFIMG7cOLRt2xa3b9+GpbJSn4QQIjZBAJo3549Hj3jzw9q1QEICX79vH39Urw6MGsVvfalbAZDA358/EhNzVn7es4cnKfv38/y0UydxYtQ1unorT69beKZOnQpBENCnT59ct2GMYfHixahcuTLMzc1RuXJlLF68WGGb6tWr49ixY+jQoQPat2+P4OBghIeH49y5cwV8BYQQogUVKwKLFgFRUcCcOYrfHjdvAv36AR4ewNSpmf1/iFqU/e2bkQGUKsX/n731JympwEPSSbJbeT4+qj88Pfl+BU2vEx5VjBgxAoGBgYiKikKtWrUQFRWFwMBAjMhS2r1cuXIwy1J2s1ixYgCAaGpbJIToE3t7XqsnLIxXaq5fP3Pdmzd8XgZ3d6BvX54IEY0MGcK/qC9dyln5+fx5cWISmy7fyjPohOfIkSNYvHgxSpQogTt37uDs2bO4c+cOihcvjkWLFuHo0aNK99u3bx8EQUCjRo0KOWJCCNECY2Oge3fg3Dn+6NEjs9hhaiqwbh3vnOLnxyvy0ZjrfJNIgNq1cxY6fPQo/8cMCuL9zqdMybkuIoK/pbdv81njieoMOuGZPXs2AGDy5Mnw8PAAAHh4eGDKp58i2fqsXrx4gT/++APffvstSivrMEgIIfpEVqvnyRNg3DjeCiRz9CjvoFK5Mh/uLuv/QzQ2cGD+992wgXfJWrQo57p//gEaNgSqVeN91rN6/pxXmq5eHfj115z7rl7NZ5JftChn7csPH/hs8+/eAenp+Y9dlxlswhMfH4+jR49CEAR069ZNYV3Xrl0B8Bag+CwpslQqRZ8+fWBpaYk/aaIVQoghcXcH/viDD41fvJj3+5F59IjX8SldGhg/nm9DRBMXx/+1ts59HZBzarWPH3nScusWT36yW7aMzyQ/alTO+pcbNvBkydmZ58dZxcfzJKtNG2DatJzH3b+fNxru2MEbEHWVwY7Sun37NtLT0+Hm5gYnJyeFdc7OznBzc0NkZCTu3LmDevXqAQCmT5+OkydP4ujRo/J+PIQQYlCsrfls7EOG8FFcCxbwlh6A/5k/ezafwqJrV2D0aODT5yMpPMeP85lElN1pbNyYl2KKi+NVDrJKTeWlm+LilM8zK/v73to65y24rIlU9kTr40d+Gw3gFauzmzePV0AAgBMncr0s0RlswvP8U3pbokQJpetLlCiByMhIvHjxAgCwY8cOBAUFYdSoUTA1NcXly5cB8BFcpqamhRM0IYQUFokkc8z1jRs88dm0iX9rZmTwTs9btgANGvDEp1OnnHMykAJRuXLu62RvmTLe3pmD8JSVX1q1ite9VHbLytOTd/uKj8+ZSGXtK6Ss1Snrel2u5GKwP72JiYkAoDD6KivZ8sTERFy8eBHff/89GGOYP38+5s+fL98uPDwcZcqUybF/SkoKUlJS5M+TP3VLT0tLg/GnDwWJRAIjIyNkZGRAmiVVly1PT09H1kLXRkZGkEgkuS5PyzZfjuw86dl+enNbbmJiAqlUiowsN28FQYCxsXGuy3OLna6JromuyYCuycsLWLECJrNmgS1dCixdCkFWEfpTx2fm7g7p0KGQ9usH2Nvr/jV9Itb7lN8eI+npafKp0bR9TXXrZsaekaF4TbJEStk1lS0LpKYaITFRgrS0dKSlKV7rr79K8OxZBpKS8On1McnXtef3fTIxUe18BpvwyAoGZk1KspIlKJaWlqhbty4S1OysN2vWLAQFBcmfm5iYoFevXggNDZW/+O7u7qhZsyZu3ryJiCxFBjw9PVG5cmVcvHgRb7OUma9RowY8PDxw8uRJxGVpX2zQoAFcXFwQGhqq8IPv6+sLCwsL7N+/XyG2r776CklJSTiWpUebsbEx2rVrh+joaIX6QjY2NmjRogUiIyNx/fp1+fJixYqhYcOGePToER48eCBfTtdE10TXZNjX9HbYMFyoWhWlT55EuT17YPfsGQBAiIiA0YQJYFOnIsLPDx++/x61unfXi2sS430CPJAfp0+fwcuXsTp5TR4eHjh6NOf71L69C/btO4j09HScPm0HoHm+rj2/1xQQEKDS8fV6Lq2pU6ciKCgIvXv3xrp16xTWnTt3Dg0bNoSbm5vCmynj7u6OyMhInDt3DvWz1qpQkbIWnvHjx+Ovv/6Sz6VFf+nQNdE10TXp9TUxBsnx4zBauJD398mCCQIEf39kjBgBaZMm8k4hOn9NKJz3KSpKAk9PhuTkbJ1l8mBuznD7drq8bqSuXZMq79O1a0C9euq38Fy5AtSoQS08+VK1alUYGxsjKioK7969U+i4/O7dO0RFRcHY2BhVq1bN1/HNzMwUbpfJXnATE5McL76RkdGnJk5Fsh9mVZfn9qaqs1wikUCSvXt+Hstzi52uia5J3eV0TXp6Ta1b88eDB8BffwF//w0kJkJgDNi9G0a7d8OoRg0+9KdnT+DTMXX6mj6zXBvvk7s78OCBoOYUCwLc3XPGryvXlNdyWYyadPPS1jXlevz8h6bbbGxs4OvrC8YYduzYobBu+/btYIzBz88P1sp6YBFCCFHk6cknJo2MBH7/PXNOBQC4fp3P0l6mDDB9unozwhswd3f15oqlWdILlsEmPAAwfvx4AEBQUJD8tlZERASmfSokMG7cONFiI4QQveToyGv1hIfzUV116mSue/UKmDyZD/P54QdeDjg3hw/zztKHDxd8zKTQODurP0etuTnfr6AZ7C0tAPDz88Pw4cOxePFiVKlSBdWrV8eNGzeQkJCAwMBAtGjRQuwQCSFEP5mY8BnYe/bkI7nmzwd27uTFY1JSeFnf1auBVq347a62bTOr3THGK+Ddu8f/9fPLWRiG6CV+K083Z0s36IQHABYuXIhKlSohODgYV65cQZkyZTB8+HAMHz5c7NAIIUT/CQIvw9uwIS/zu3gxsHIlr1YHAIcO8UflynyCqO+/B06d4jNuAvzf0FBexpcYBHd33bw9p9ejtHRJUlIShg4diiVLlshHaRFCSJEUFwesXcs7OT95orjOwQEwM+P9fDIy+KSmtWoBFy5QKw8pUAbdh4cQQogIbGyAESOAhw+BXbuAZs0y18XE8L4+smHGGRm8lefAAVFCJUUHJTyEEEIKhpEREBDAJ4e6cgX49tvct+3QgW+7YAGf6kLZRFKEaIASHg0FBwfDy8sLdevWFTsUQgjRXbVq5Z3wZGQAu3fzebtq1OCzYHbpAixaxEd7Ue8LoiHqw6Ml1IeHEELywBifef3q1czbWeooVgxo3pw/fH15J2jq80PUYPCjtAghhOiA0NDMkVl5GTSIT/l94gTv7yPz9i2wbRt/AICra2by4+sLVKxICRDJEyU8hBBCChZjwKRJvE9PXq07Rka8BejCBd6H5+ZN3v/n2DHg5EkgNjZz29evgS1b+AMASpZUTIDKlaMEiCigW1paQre0CCEkFyEhvPCgqg4ezFmXJyODT2Fx7Bh/nDrFh7/npnTpzOTH15dPe0GKNEp4tIQSHkIIUULWd+fKFdVGXkkkgI/P5+vypKfz1iBZAnT6NJCQkPv2Hh6ZyU/z5rpZGY8UKEp4tIQSHkIIUSIlhScbr1+rvk/x4rxqs5mZ6vukpQGXL2cmQGfOAElJuW9frlxm8uPrqzgZKjFIlPBoCSU8hBCSi8hI9WZQd3Hht6Q0kZoKXLzIk5/jx4GzZ4Hk5Ny3r1gxMwFq3hwoUUKz8xOdQwmPllDCQwghOiw5md8mkyVA587xpCg3lStntv40b86TMKLXaJQWIYQQw2duzqe4kE1zkZTEkx5ZAnThAr8tJnP/Pn8sW8afe3ll9gFq1oxP8Z0fhw/zaTcWLgRattTokoh6qIVHS6iFhxBC9FhCAr/tJRsGf+kS7xidm2rVMhOgpk0BR8fPn0PWgfvSJaBOHZowtZBRwqMllPAQQogBiY/nHZ9lnaCvXMm9hpAgAN7emQlQkyaAvX3O7bIPz1c2/J4UGEp4NBQcHIzg4GAYGRmhdu3alPAQQogh+viRD32XJUDXruU+zF4iAWrWzOz/06QJn0E+69QaRkZ8frGi0sqjA7fyKOHREmrhIYSQIuTDB178UJYA3biR+wSnRkZA+fLAw4c51xWFVh4duZVHnZYJIYQQddnbA/7+/AEA79/z6S9knaBv3szcNiNDebIDAF99xUeA2dgA1taZj+zPVV1uaal7LUZZ51G7dIk/FyHJo4SHEEII0ZSjI9CxI38AQHQ0nwD1+HFgzx7g2TPl+0mlwKtX/KENggBYWeU/cVK2ztKS36bLj+zzqBkZ8eetWxd6YkYJDyGEEKJtzs5Aly5A5878Fk5UVO6dnk1MeJISH5/3yDBVMMaPEx+v2XGys7LKX6vTgweZrTsAfw1EauWhhIcQQggpKFlv5+QmLQ3YvJm3eqSmZiYsWR9xccqX57UuLo4/NE2iAD5sP6+5ytQhUisPJTyEEEJIQch+Oyc3WRMAMzP+cHLSXhzKkqi8kiRVEqu8qlR/jkitPJTwEEIIIQVBldYdoOATAFNT3sdIleKIqkpN5S0+uSVKcXHAb7/xW3nKRq+J0MpDCQ8hhBCibbLWHYkk93o9WUkkonXmzRdTU/5wcFC+PiSETxqbGxFaefLZ7ZoQQgghuUpNBSIiVEt2AL5dZKRmt4p0RdZbeXmRtfIUUjlAauEhhBBCtM3MjLdgvH2r+j4uLnw/facrt/KyoYSHEEIIKQhubvxRlOjwrTy6pUUIIYQQ7dDhW3nUwqOh7JOHEkIIIUWWDt/Ko8lDtYQmDyWEEEJ0F93SIoQQQojBo4SHEEIIIQaPEh5CCCGEGDxKeAghhBBi8CjhIYQQQojBo4SHEEIIIQaP6vBoiWx0f1JSksiREEIIIUWLubk5hM9UaqaER0uSk5MBAD/99JPIkRBCCCFFiyo18KjwoJZIpVJ8+PBBpSxTHXFxcShdujSioqJgY2OjtePqOrpuuu6ioqheO103Xbc2UQtPIZJIJHB0dNT6cdPS0pCWlgZzc/MiVcGZrpuuu6goqtdO103XXdio0zIhhBBCDB4lPIQQQggxeJTw6DgzMzNMmTIFZoUwk6wuoeum6y4qiuq103XTdRc26rRMCCGEEINHLTyEEEIIMXiU8BBCiI6KjY0VOwSioYyMDMTHx4sdBgElPDpv6tSpEAQBffr0ETuUAvfq1SuMHTsWlSpVgpmZGVxcXPDtt9/iyZMnYocmirlz56JMmTJih1GgkpOTMX36dHh5ecHMzAyOjo4ICAjAlStXxA5N69T5XX7//j0CAgLQrFkzJCYmFnxwWvbq1St06tQJJUuWhKmpKRwcHNC2bVscO3ZMYbvY2FhMnz4dVatWhbm5ufz9v3btmkiRa1dERASaNm2Krl27QiqVqrTPtm3bIJHox1dzXj/T+XlvN27ciIYNG8LKygqWlpZo2LAhtm7dqr2AGdFpU6ZMYQBY7969xQ6lwFWsWJEBYM7OzqxBgwbMwcGBAWAODg7szp07YodXqHbt2sUkEgnz8PAQO5QCExcXx+rUqcMAMGtra1avXj3m7u7OADATExO2f/9+sUPUKlV/l58+fco8PT0ZAGZubs4OHjxYOAFq0bVr15hEImHVq1dnjRs3Zk5OTgwAEwSBbd68Wb5dq1atGABma2vLGjRowFxdXeXXffToURGvQHPXrl1jxYsXZwCYvb09u379+mf3uXDhArOwsGD68tWc18+0uu/t4MGDGQBmZGTEatSowapWrcoAMADsl19+0Uq8+vGqFmFFKeEpV64c+/3331lqaipjjH8htmvXjgFgjRo1Ejm6wnP16lVmZWXFABh0wvPzzz8zAKxWrVrs7du3jDHGMjIy2IQJExgAVrJkSZaeni5ylNqjyu/ymzdvWPny5RkA5u7uzm7fvl14AWpRTEwMi4yMlD9PTExk33zzjfx9lUqljDHGmjdvzkaNGsXi4+MZY4ylpqayH374gQFgZcqUYWlpaaLEr6kHDx4wZ2dnBoB5e3srvBa5efbsmTxBMoSER533NjQ0VJ4cXbt2Tb58z549TCKRMEEQtPK7oB+vahFWlBKe//77L8ey58+fyz8Anj9/LkJUhev58+esVKlS8ms25ITH29ubAWBbtmxRWJ6ens4sLS0ZAIUPP333ud9lqVTKWrRoIX/fnz17VrgBFrCsv8svX75kjCn/nU9MTGT29vYMADt79mxhh6mxpKQk5uXlxQCwmjVrspiYmM/u8/HjR1atWjX562MICY867+3IkSMZADZkyJAc+7Rp04YBYPPnz9c4Xv24UUiKhA4dOuRYVrJkSbi4uAAAnj17VtghFarExET4+/vjxYsXCAwMFDucAsc+VcRISUlRWC6VSuXrWBGqmrF69WocPXoUZmZm2LFjB9zd3cUOSauMjIzk/7e2tgag/HfewsIClSpVAgA8ffq0UGLTphkzZuDu3btwcnLCv//+C3t7+zy3z8jIQM+ePXHr1i2MGDGicIIsBOq8t7l9FgD89cm6jSYo4SE6LSMjA3FxcQD45HCGSiqVolevXrh69SqCgoLQuXNnsUMqcAEBAQCAoKAgeTKbnp6OH3/8EUlJSahcuTJq1KghYoSFJy0tDUFBQQCAkSNHwsfHR+SItCsxMRHjxo0DAPj5+ckTntx8+PABgP79zkdHR2PBggUAgOnTp8PDw+Oz+/z444/Yv38/+vXrh9GjRxdwhOJT9t7KPgs2btyII0eOyJf/73//w5EjR2BmZoZOnTppfG6aPJTotBMnTiApKQl2dnaoUqWK2OEUmAkTJmDXrl3o0aMHJk2ahOPHj4sdUoH7+eefcfz4cZw6dQqVK1dG9erVERUVhRcvXqBkyZLYunXrZ2c/NhQHDhxAVFQUBEFA8eLF0bdvX7x9+xaVKlXCkCFDULFiRbFDzLcmTZrg1q1biI2NRZ06dfD333/nuX1YWBgePXoEiUSCBg0aFFKU2rFp0yYkJCTA2toaaWlp+O677/Dhwwd4e3tj2LBhKFGihML2S5YswcKFC9GkSRMsXboUL168ECnywpHbe9uiRQuMHTsWc+bMQatWrVCtWjWkpaXh3r17MDMzw5o1a7QyYpUSHqLTpk+fDgDo1q0bTE1NRY6mYKxevRpz5syBj48P1q5dK3Y4hUp22yY5ORkXL16ULy9fvjxcXV3FCqvQ7d+/HwBvtv/xxx/ly/ft24dly5Zhx44d+PLLL8UKTyOXLl2S36p49+4dIiIiUKpUqVy3nzFjBhhj8PPzQ/HixQsrTK2QvY/x8fEYOXKkfPnevXuxdOlSHDp0CLVq1QIAhISEYMSIEfDw8MCOHTsM9vMtq7ze21KlSkEikUAqleLmzZvy5c7OztpL+DXuBUQKVFHqtJzdhg0b5MMYDa0Dp8zRo0eZiYkJA8CqV6/O/Pz8mJ+fH6tVq5b82v38/Njff/8tdqhaJxux4eXlxU6ePMni4+PZtWvXWMOGDRkA1qJFC7FD1Kq8fpfr16/PALDatWuzEydOsJSUFBYeHs569OghL83w4cOHwg9aC+Lj49nJkydZzZo15aO0ZCMxszt58iQTBIEBYBcuXCjkSDUnG2XVunVrduXKFZaamsru3Lkj74xesWJFlp6ezm7fvs1sbW0ZAFapUiX5732jRo3knZb9/PzY7Nmzxb6kPKnz/ZTXeyv7rLezs2MbN25kMTEx7NmzZ2zAgAEMAHNxcWHR0dEax0sJj44rqgnPixcv5LU7pk+fLnY4BcbX11dhZEZujylTpogdqlZFR0czY2NjBoDdv39fYd3bt2/lw/Jv3bolUoTal9fvsqwG1b59+xSWp6amsnLlyjEAbMOGDYUUacGIiopi5ubmDAA7duxYjvXx8fHy16F///6FH6AWyP54yV43LCYmhtnY2DAA7PTp06xv374q/d7r+ue+qt9Pn3tva9SowQCwZcuWKSyXSqWsXr16DABbtGiRxvFSp2Wicxhj+O677/Du3Ts0atQIEydOFDukAnP06FEw/oeHwkNWkdbDwwOMMUydOlXcQLXs8ePHSE9Ph7OzMzw9PRXWOTs7o3LlygCAu3fvihFeobOwsACQc5SKiYmJ/BZIREREocelTaVKlYKXlxcAKO2rEhgYiEePHqFChQryjr/6Jrf30d7eXv5zHhERgTVr1ij9vQ8PD5fvwxjDunXrCi32gvS59/b+/fsAgMaNGyssFwRBvkwbnwWU8BCdM3PmTBw5cgTFihXD5s2bFYazEsMgG6r7/v17vH//XmFdeno6IiMjAQB2dnaFHZooZKPRTp06lWOdbGqV7B1e9Q1jDG/evAGQ81o2btyItWvXwsLCAtu3b//sKC5dldv7mJGRIU9Y9f19VJcq763s8+Dx48c51sl+/rXxWUAJD9EpoaGhmDx5MoyNjbF161aULl1a7JBIAfD09IS3tzekUil++OEH+eSKUqkUEydOxJs3b+Di4oKmTZuKHGnhGDBgAAA+aickJES+fOXKlbh69SpsbW3Rvn17scJT259//olt27YpzB81Z84cREVFoWTJkmjYsKF8+c2bNzFw4EAAwIoVK+Dt7V3o8WqL7DqmTZsmnw+OMYYpU6bgzZs38PDwQKNGjcQMsVCp+t726NEDADBu3DiFVq5du3bhv//+gyAI6NKli8bx0CgtojPCwsLQs2dPSKVSODg4YMaMGZgxY4bCNuPGjUPr1q1FipBo04YNG+Dr64t///0Xbm5u+OKLL/D06VO8fPkS5ubm+Oeff+S3CAxd48aN8euvv2LGjBn48ssvUaVKFaSlpeHBgwcwNjbG6tWr4ezsLHaYKouMjMSYMWPg6OiIL774Aq9evUJYWBjMzMywdu1amJmZAeCjtjp27IjExERYWlpi3bp1OW7jfP/99/j+++9FuAr19erVCyEhIVi/fj3q1auH6tWr4/3793j27BmsrKywceNGmJiYiB1moVDnvZ0+fTrOnj2LS5cu4YsvvkC1atXw8eNHPHz4EACfpLR27dqaB6VxLyBSoIpKp+W4uDhWuXLlz3biW7t2rdihFopjx44Z/NQSjPHpBoYMGcLc3NyYsbExK1asGOvRo4dBdVaWUeV3edu2baxRo0bM0tKSWVlZsZYtW7IzZ84UXpBacuHCBdarVy/m4eHBTE1NmbOzM+vSpYvCBJrp6emsWbNmBtdhXyqVsmXLlrFatWoxc3NzZmdnxzp27KjSXFDh4eEGMbVEft7b5ORkNnPmTFalShVmZmbGrK2tma+vL9uzZ4/W4hUYK0K12wkhhBBSJFEfHkIIIYQYPEp4CCGEEGLwKOEhhBBCiMGjhIcQQgghBo8SHkIIIYQYPEp4CCGEEGLwKOEhhBBCiMGjhIcQQgghBo8SHkIIIYQYPEp4CCGEEGLwKOEhREcIggBBEBAYGJjvfSdMmFAAkWlHnz59IAgCihcvLnYohS4tLQ2zZs1C2bJlYWpqCg8PDzx+/FjssAgpUmi2dEJ0zOLFi1GmTBn89NNPYodCtCA5ORmtW7fGqVOn5MsiIiIQHx8vYlSEFD2U8BCig8aOHQsPDw907dpV7FCIhv744w95stO5c2f06NEDNjY2cHNzEzkyQooWSngI0UGMMXz33XcoUaIEGjVqJHY4RAObNm0CANSsWRM7duwQORpCii7qw0OIjvHy8gLAb4UEBATg4cOHIkdENBEeHg4AaN68ubiBEFLEUcJDiI7x9/fH1KlTAQDv3r3Dl19+ibdv34obFMmXlJQUpKWlAQBsbW1FjoaQoo0SHkJ00JQpU9C7d28AwJMnT+Dv74+kpCS1j9O8eXMIgoD69esrXV+/fn0IgpCj9aFMmTIQBAE9e/ZEWloafvvtN5QpUwbW1tZo3rw5Tp8+Ld/2/v376Nq1K5ydnWFjYwN/f3/cv38/z7jOnDmDTp06wdnZGebm5vDy8sJvv/2G5OTkXPe5d+8e+vTpAzc3N5iZmaF48eLo0aMHbt68mWPbp0+fykeuLVu2DACwZs0a+TV0795d7VFSaWlpWLlyJXx9feHk5AQzMzOULl0aXbt2xYEDB3Js37x5c5ibm8ufBwUFKX2tP+f58+cYNWoUKleuDEtLS9jY2KBGjRoYO3asvPVIkziB/L1eFy5cQLdu3VCiRAmYmZnBzc0N/fv3x9OnT5We4/z582jfvj1KliwJMzMzeHp6YuTIkXjw4IFarwch+cYIIToBAAPAxo8fzxhjLDU1lbVo0UK+PCAggGVkZKi0r0yzZs0YAFavXj2l+9WrV48BYM2aNVNY7uHhwQCwtm3bssaNG8uPL3uYmJiw0NBQFhISwqytrXOsd3JyYhEREQrH7N27NwPAJBJJju1lj3r16rHY2NgccW7ZsoWZmpoq3cfU1JTt2rVLYfvw8HD5+qVLl7I///wzx37VqlXL8/3I6tmzZ6xmzZq5xg2AdenShcXHx+d47bM/sr/WeTl06BCzsbHJ9ZxTpkzROM78vF5//vknEwRB6fHt7OzYuXPnFI6/f//+XN/3YsWKqfx6EKIJSngI0RHKkpYPHz6wKlWqyNcFBgaqvC9jmic8AJiLiwubNWsW27t3L5s2bRozMzNjAFiJEiWYpaUlq1SpEluzZg3bsmULa9iwoXy/3r17KxxTlvAAYLa2tmz69Ons4MGDbN26dQpf0t99953CflevXpUnO15eXmzx4sVs//79bPXq1fL9bG1t2YsXL+T7ZP0C79OnD3NwcGCzZ89me/bsYX379mWCILCdO3d+7i1hjDEWExPDKlWqJD9ejx492ObNm1lISAhbvHgxq169unxdu3btmFQqZYwxdu3aNRYSEqLwehw7doxdu3ZNpfOGhYXJkx1jY2M2aNAgtmvXLrZ//37266+/srJlyyokPPmNU93Xa+/evfJt69evz1atWsUOHDjAgoODWfny5RkA5uHhwRISEuTHb968OQPArKysWHBwMDt48CBbsGABa9iwIXN2dlbp9SBEU5TwEKIjcktanj17xooXLy5f/+eff6q8r6YJj5ubG4uKilJYN2XKFPn52rZtq/DFlpKSIv/SdXR0VNhPlvBYWVmxx48fK6xLTExk3t7eDAATBIE9ePBAvq59+/YMAPP29lY4l2w/2fmmTp0qX571CxwAO3TokMJ+2Vsg8jJq1Cj5cdasWZNjfVpaGuvVq5d8m40bN8rXJSUl5doa8zl9+vSRvx47duzIsT41NZXdu3dPK3Gq83pVrVqVAWBt2rRh6enpCtu9fv2aOTk5MQBs3bp18uWypL1p06Y54jp79qwKrwYhmqM+PIToOHd3d+zduxdWVlYAeI2ewhre3LBhQ5QqVUphWcuWLeX/79GjBywtLeXPTU1N0aVLFwDA+/fvERsbm+OY1tbWKF++vMIyCwsLzJgxAwDAGMPevXsBAAkJCQgJCQEAtGjRAhcvXsTx48fljwsXLqBq1aoAgNDQUKXX4OfnpxAzgFz7NGWXlpaGtWvXAgACAgLQt2/fHNsYGxtj5cqV8grSq1atUunYecnIyJC/xwEBAejcuXOObUxMTFC5cmWtx5nX6/Xw4UPcvn0bAH8/Tp06pfB+3L17F56engAU34+mTZsCAE6ePImxY8fKO3IDQIMGDT73chCiFVSHhxA94OPjg//973/o1KkTMjIy8O2336JEiRJo2LBhocfi7Oyc5/qSJUvK/5+UlAQ7OzuVjuvn5wdBEMAYk3dkffz4sfzLcf78+Zg/f36u+9+9e1fpck1eo4cPH8qTto4dO+a6nYWFBdq3b49Vq1bh8uXL+T6fzKNHjxAXFwcAaN++faHGmdfrde/ePfn/x48fn2dMWd+PWbNm4cqVK7h48SLmzp2LkJAQLFu2TJSfX1J0UQsPIXrC398fCxYsAMBr9HTo0AGPHj0SNygtsrCwgIuLCwDIR2upM/1CbGwspFJpjuVZEzB1ZW2h+lyiJ4s9Li5OaRzqeP/+vfz/rq6un91em3Hm9Xqp837ExMTI/29nZ4fTp09j5MiRAIBbt26hSZMmGDdunEJrDyEFiRIeQvTI8OHDMXr0aACq1egRBKGwQtOYVCpFQkICAMDJyQkAUKxYMfn6v//+G4z3O1T6kEqlkEi0+5EmiwPgw8Pz8vLlSwCAvb29xnFkvU0YHR392e0LK86s78eJEyfyfD+yD083MTHBggULcPr0afj4+EAqlWLOnDno0qULGGNqxUFIflDCQ4iemTt3rrxPR1hYGPz9/XPdVlYHJutf27rq1KlT8hYEHx8fAECFChXg6OgIAKJMy1CxYkX5+Xfu3JnrdikpKTh48CAA1fsHfe68pqamACDvz6QLcdauXVueJOX3/WjUqBEuXrwoT9z37NmDPXv25OtYhKiDEh5C9IxEIsGGDRtQr149ALwAXG5knYPDwsIQFhamsO7EiRO4du1awQWqhg8fPiAwMBAAr0jcrl07APxav//+ewDA7t27sWHDBqX7x8TEYMWKFVqPSyKR4P/t3T1Icm0cBvCrwqyM0JBKhwZdyiDHgrAIjIjAExJGoBQNTkG0CH0QIZE1FX0ODjbUEJilBYERlRXUEjSULQZBH0tLNRXEeYaHDm/v44n3JQmew/UDBz3/+5zbc5aLc27/9vT0APi9CDcYDP5RI4oi+vr6pDsnH/XfodFopCAbiUSwurqatu7jkdRPzbO4uBgOhwMAsLCwgP39/bR1d3d3n65Vf3//pztV2dnZ8Pl80nu59VdEmcRFy0R/ofz8fMRiMdTW1qbttvtBEATMz8/j/f0dzc3NGBgYgMFgwMHBAaanp/H29vaDs/7t6ekJfr8fVqsVGo0GyWQSU1NT0vcYHR2FVquV6gcHB7G8vIzHx0d4PB5Eo1G0tLTAaDTi9vYWiUQC4XAYFosFXq834/MdGhrC+vo6UqkUvF4vdnd34XQ6odPpcH19jaWlJZycnAAAWltbM/YP94FAADs7O3h+fkZnZycikQgEQUBZWRnu7+9xfHyMq6sr7O3t/eg8A4EAtre38fr6Crvdju7ubjQ0NECv1+Pm5gbxeBybm5sQBAFutxsAEAqFEAwG4Xa7YbfbkZOTg5mZGWmflZWV3zxbRP/BD/8MnohkQKaXzleSyaSo0+m+HOtyudJ2uBUEQWrcJ9eHp6OjI+0xP/YRCoX+2D47Oyttf3h4kD7/Z+NBuZfcdz86OhKLioq+HOtyuaT6f3cO/q5UKiVaLJYvj+9wOMSXl5dP477Th0cURTGRSIh6vV72mFarNSPz/L/na21tTbbz9cfL5/NJ9aWlpbJ19fX1sh3EiTKJj7SI/mIVFRXY2NiQ1nuks7KygrGxMZjNZuTm5sJisWBxcRHhcPjLcZk2MjICv9+PxsZGGI1GZGVlIS8vDyaTCV1dXTg9PcXExETasXV1dbi8vERvby/MZjPUajXUajXKy8vR3t6Ora0t2cc+mWAymXB2doa5uTnYbDZotVqoVCoYDAa0tbUhFoshGo2isLAwo8e12WxIJpMYHh5GdXW11IuppKQETU1N0q+efnqeTqcT5+fn0n+bqVQq6Vp6PB4cHh5icnJSqr+4uEAgEEBNTQ0KCgqgVqtRVVWF8fFxxOPxjC82J0onSxS5PJ6IiIiUjbGaiIiIFI+Bh4iIiBSPgYeIiIgUj4GHiIiIFI+Bh4iIiBSPgYeIiIgUj4GHiIiIFI+Bh4iIiBSPgYeIiIgUj4GHiIiIFI+Bh4iIiBSPgYeIiIgUj4GHiIiIFI+Bh4iIiBSPgYeIiIgUj4GHiIiIFO8XoMrhRGV4bskAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 600x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams['figure.figsize'] = (6, 5)\n",
    "plt.rcParams['axes.spines.right'] = False\n",
    "plt.rcParams['axes.spines.top'] = False\n",
    "plt.rcParams['font.size'] = 16\n",
    "plt.rcParams['lines.linewidth'] = 2\n",
    "plt.rcParams['lines.markersize'] = 8\n",
    "\n",
    "plt.clf()\n",
    "gca().yaxis.grid(linestyle='dashed')\n",
    "gca().spines['left'].set_color('#606060')\n",
    "gca().spines['bottom'].set_color('#606060')\n",
    "\n",
    "font_entry = fm.FontEntry( fname = './gillsans.ttf',name='gill-sans')\n",
    "fm.fontManager.ttflist.insert(0, font_entry) \n",
    "plt.rcParams['font.family'] = font_entry.name \n",
    "\n",
    "plt.xlabel(\"Number of cores\", fontsize=20)\n",
    "plt.ylabel(\"Runtime (s)\", fontsize=20)\n",
    "\n",
    "plt.suptitle(\"Strong scaling of OTF2 Reader\", size=20, y=0.95)\n",
    "\n",
    "plt.plot(np.log2(cores[0:8]), amg_core_times[0:8], label=\"AMG 128\", color=\"blue\", marker=\"s\", markeredgecolor=\"blue\", clip_on=True, linestyle=\"dotted\")\n",
    "plt.plot(np.log2(cores[0:8]), laghos_core_times[0:8], label=\"Laghos 256\", color=\"red\", marker=\"^\", markeredgecolor=\"red\", clip_on=True, linestyle=\"solid\")\n",
    "\n",
    "plt.xticks(np.log2(cores[0:8]), labels=[\"1\", \"2\", \"4\", \"8\", \"16\", \"32\", \"64\", \"128\"])\n",
    "plt.yscale(\"log\")\n",
    "\n",
    "plt.legend()\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig(\"core_times.pdf\", dpi = 300)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "y = [[0.08988809585571289, 0.19871859550476073, 0.4050722599029541, 0.9195715427398682, 1.9066444873809814],\n",
    "     [0.017580413818359376, 0.03338379859924316, 0.06403226852416992, 0.13689279556274414, 0.2759833812713623],\n",
    "     [0.0974968433380127, 0.20098657608032228, 0.38356800079345704, 0.8512667179107666, 1.7816803932189942],\n",
    "     [0.02124013900756836, 0.053156471252441405, 0.10261726379394531, 0.25164203643798827, 0.4784264087677002]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2000x1300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# curr order - match events, calc inc, match caller callee, calc exc\n",
    "\n",
    "plt.rcParams['axes.spines.right'] = False\n",
    "plt.rcParams['axes.spines.top'] = False\n",
    "plt.rcParams['font.size'] = 30\n",
    "\n",
    "font_entry = fm.FontEntry( fname = './gillsans.ttf',name='gill-sans')\n",
    "fm.fontManager.ttflist.insert(0, font_entry) \n",
    "plt.rcParams['font.family'] = font_entry.name\n",
    "\n",
    "plt.rcParams[\"figure.figsize\"] = (20, 13)\n",
    "\n",
    "x = [\"match_events\", \"calc_inc_metrics\", \"match_caller_callee\", \"calc_exc_metrics\"]\n",
    "\n",
    "# labels = [\"16\", \"32\", \"64\", \"128\", \"256\"]\n",
    "labels = [\"95,616\", \"191,232\", \"382,464\", \"764,928\", \"1,529,856\"]\n",
    "\n",
    "for i in range(len(y)):\n",
    "    if i == 0:\n",
    "        plt.bar(labels, y[i])\n",
    "    else:\n",
    "        plt.bar(labels, y[i], bottom = np.sum(y[:i], axis = 0))\n",
    "\n",
    "plt.xlabel(\"Number of rows in DataFrame\", fontsize=47)\n",
    "plt.ylabel(\"Runtime (s)\", fontsize=47)\n",
    "plt.suptitle(\"Breakdown of calc_exc_metrics for Tortuga traces\", size=55, y=0.95) \n",
    "\n",
    "plt.xticks(fontsize=37)\n",
    "plt.yticks(fontsize=37)\n",
    "\n",
    "plt.legend(x, fontsize = 40)\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig(\"api_times.pdf\", dpi = 300)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "df = pd.read_csv(\"memory_consumption_paper.csv\")\n",
    "df[\"peak_memory_MB\"] = df[\"memory_consumption_KB\"] / 1024\n",
    "amg_read = df[(df[\"app\"] == \"amg\") & (df[\"type\"] == \"read_trace\")].sort_values(\"number_of_rows\")[\"peak_memory_MB\"].values\n",
    "amg_comm = df[(df[\"app\"] == \"amg\") & (df[\"type\"] == \"comm_matrix\")].sort_values(\"number_of_rows\")[\"peak_memory_MB\"].values\n",
    "laghos_read = df[(df[\"app\"] == \"laghos\") & (df[\"type\"] == \"read_trace\")].sort_values(\"number_of_rows\")[\"peak_memory_MB\"].values\n",
    "laghos_comm = df[(df[\"app\"] == \"laghos\") & (df[\"type\"] == \"comm_matrix\")].sort_values(\"number_of_rows\")[\"peak_memory_MB\"].values\n",
    "amg_size = df[(df[\"app\"] == \"amg\") & (df[\"type\"] == \"read_trace\")].sort_values(\"number_of_rows\")[\"number_of_rows\"].values\n",
    "laghos_size = df[(df[\"app\"] == \"laghos\") & (df[\"type\"] == \"read_trace\")].sort_values(\"number_of_rows\")[\"number_of_rows\"].values"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import font_manager as fm\n",
    "from matplotlib.pyplot import gca\n",
    "import matplotlib as mpl\n",
    "from cycler import cycler\n",
    "import math\n",
    "\n",
    "def set_aspect_ratio(ratio=3 / 5, logx=None, logy=None):\n",
    "    xleft, xright = gca().get_xlim()\n",
    "    print(\"xleft: \", xleft)\n",
    "    print(\"xright: \", xright)\n",
    "    if logx is not None:\n",
    "        print()\n",
    "        xleft = math.log(xleft, logx)\n",
    "        xright = math.log(xright, logx)\n",
    "    ybottom, ytop = gca().get_ylim()\n",
    "    print(\"ybottom: \", ybottom)\n",
    "    print(\"ytop: \", ytop)\n",
    "    if logy is not None:\n",
    "        ytop = math.log(ytop, logy)\n",
    "        ybottom = math.log(ybottom, logy)\n",
    "    gca().set_aspect(abs((xright - xleft) / (ybottom - ytop)) * ratio)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "xleft:  4169319.549908066\n",
      "xright:  237954134.76852876\n",
      "\n",
      "ybottom:  2039.6931813100214\n",
      "ytop:  107414.61309936027\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams['figure.figsize'] = (6, 5)\n",
    "plt.rcParams['axes.spines.right'] = False\n",
    "plt.rcParams['axes.spines.top'] = False\n",
    "plt.rcParams['font.size'] = 16\n",
    "plt.rcParams['lines.linewidth'] = 2\n",
    "plt.rcParams['lines.markersize'] = 8\n",
    "\n",
    "plt.clf()\n",
    "gca().yaxis.grid(linestyle='dashed')\n",
    "gca().spines['left'].set_color('#606060')\n",
    "gca().spines['bottom'].set_color('#606060')\n",
    "\n",
    "font_entry = fm.FontEntry( fname = './gillsans.ttf',name='gill-sans')\n",
    "fm.fontManager.ttflist.insert(0, font_entry) \n",
    "plt.rcParams['font.family'] = font_entry.name\n",
    "\n",
    "plt.xlabel(\"Number of rows in DataFrame\", fontsize=20)\n",
    "plt.ylabel(\"Memory consumption (MB)\", fontsize=20)\n",
    "\n",
    "plt.xscale(\"log\")\n",
    "plt.yscale(\"log\")\n",
    "\n",
    "plt.suptitle(\"Memory consumption of Finch operations\", size=20, y=0.95) \n",
    "\n",
    "plt.plot(amg_size, amg_read, label=\"Reading AMG trace\", color=\"blue\", marker=\"s\", markeredgecolor=\"blue\", clip_on=True, linestyle=\"dotted\")\n",
    "plt.plot(laghos_size, laghos_read, label=\"Reading Laghos trace\", color=\"red\", marker=\"^\", markeredgecolor=\"red\", clip_on=True, linestyle=\"solid\")\n",
    "\n",
    "# plt.plot(amg_size, amg_comm, label=\"AMG comm_matrix\", color=\"green\", marker=\"s\", markeredgecolor=\"green\", clip_on=True, linestyle=\"dotted\")\n",
    "# plt.plot(laghos_size, laghos_comm, label=\"Laghos comm_matrix\", color=\"orange\", marker=\"^\", markeredgecolor=\"orange\", clip_on=True, linestyle=\"solid\")\n",
    "\n",
    "plt.legend(fontsize=13.5)\n",
    "plt.tight_layout()\n",
    "set_aspect_ratio(3/4, logx=10, logy=10)\n",
    "plt.savefig(\"dataframe_row_memory.pdf\", dpi = 300)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.4"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/perf/plots.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.pyplot import gca
from matplotlib import font_manager as fm


amg_sizes = np.array([5010751, 14071093, 38347861, 86504155, 197995635, 451641965])
laghos_sizes = np.array([6532465, 14075025, 30314545, 62793585, 130060465, 269365745])

amg_size_times = np.array([11.2439240615, 19.9188183943, 46.3342483838, 99.4624336561, 222.590481043, 676.460336765])
laghos_size_times = np.array([8.62244359652, 17.318889459, 35.0547071298, 70.2734065056, 143.473315795, 294.314337015])

amg_comm_times = np.array([1.525463914871216, 4.317280054092407, 11.495452737808227, 29.431137323379517, 62.73297595977783])
laghos_comm_times = np.array([1.349111557006836, 2.782898712158203, 6.743440866470337, 15.441763639450073, 31.383409833908082])

cores = np.array([1, 2, 4, 8, 16, 32, 64, 128])

amg_core_times = np.array([1736.03559772, 897.748303413, 548.13571167, 306.436924775, 196.923132022, 127.658192555, 104.765719016, 101.521100601])
laghos_core_times = np.array([1118.48795096, 586.082317511, 327.978140354, 186.759891987, 119.78365167, 90.7158799171, 77.3409673373, 75.0570760568])


plt.rcParams['figure.figsize'] = (6, 5)
plt.rcParams['axes.spines.right'] = False
plt.rcParams['axes.spines.top'] = False
plt.rcParams['font.size'] = 16
plt.rcParams['lines.linewidth'] = 2
plt.rcParams['lines.markersize'] = 8

plt.clf()
gca().yaxis.grid(linestyle='dashed')
gca().spines['left'].set_color('#606060')
gca().spines['bottom'].set_color('#606060')

font_entry = fm.FontEntry( fname = './gillsans.ttf',name='gill-sans')
fm.fontManager.ttflist.insert(0, font_entry) 
plt.rcParams['font.family'] = font_entry.name

plt.xlabel("Rows in DataFrame", fontsize=20)
plt.ylabel("Runtime (s)", fontsize=20)

plt.xscale("log")
plt.yscale("log")

plt.suptitle("Trace Size Runtime Scaling", size=24, y=0.95) 

plt.plot(amg_sizes[0:5], amg_size_times[0:5], label="Reading AMG", color="blue", marker="s", markeredgecolor="blue", clip_on=True, linestyle="dotted")
plt.plot(laghos_sizes[0:5], laghos_size_times[0:5], label="Reading Laghos", color="red", marker="^", markeredgecolor="red", clip_on=True, linestyle="solid")

plt.plot(amg_sizes[0:5], amg_comm_times, label="AMG Comm Matrix", color="green", marker="s", markeredgecolor="green", clip_on=True, linestyle="dotted")
plt.plot(laghos_sizes[0:5], laghos_comm_times, label="Laghos Comm Matrix", color="orange", marker="^", markeredgecolor="orange", clip_on=True, linestyle="solid")

plt.legend(fontsize=13.5)
plt.tight_layout()

plt.savefig("dataframe_row_times.pdf", dpi = 300)

plt.show()


plt.rcParams['figure.figsize'] = (6, 5)
plt.rcParams['axes.spines.right'] = False
plt.rcParams['axes.spines.top'] = False
plt.rcParams['font.size'] = 16
plt.rcParams['lines.linewidth'] = 2
plt.rcParams['lines.markersize'] = 8

plt.clf()
gca().yaxis.grid(linestyle='dashed')
gca().spines['left'].set_color('#606060')
gca().spines['bottom'].set_color('#606060')

font_entry = fm.FontEntry( fname = './gillsans.ttf',name='gill-sans')
fm.fontManager.ttflist.insert(0, font_entry) 
plt.rcParams['font.family'] = font_entry.name 

plt.xlabel("Number of Cores", fontsize=20)
plt.ylabel("Runtime (s)", fontsize=20)

plt.suptitle("Strong Scaling Runtimes for OTF2 Reader", size=24, y=0.95)

plt.plot(np.log2(cores[0:7]), amg_core_times[0:7], label="AMG 128", color="green", marker="s", markeredgecolor="green", clip_on=True, linestyle="dotted")
plt.plot(np.log2(cores[0:7]), laghos_core_times[0:7], label="Laghos 256", color="orange", marker="^", markeredgecolor="orange", clip_on=True, linestyle="solid")

plt.xticks(np.log2(cores[0:7]), labels=["1", "2", "4", "8", "16", "32", "64"])
plt.yscale("log")

plt.legend()
plt.tight_layout()

plt.savefig("core_times.pdf", dpi = 300)

plt.show()


y = [[0.08988809585571289, 0.19871859550476073, 0.4050722599029541, 0.9195715427398682, 1.9066444873809814],
     [0.017580413818359376, 0.03338379859924316, 0.06403226852416992, 0.13689279556274414, 0.2759833812713623],
     [0.0974968433380127, 0.20098657608032228, 0.38356800079345704, 0.8512667179107666, 1.7816803932189942],
     [0.02124013900756836, 0.053156471252441405, 0.10261726379394531, 0.25164203643798827, 0.4784264087677002]]

plt.rcParams['axes.spines.right'] = False
plt.rcParams['axes.spines.top'] = False
plt.rcParams['font.size'] = 30

font_entry = fm.FontEntry( fname = './gillsans.ttf',name='gill-sans')
fm.fontManager.ttflist.insert(0, font_entry) 
plt.rcParams['font.family'] = font_entry.name

plt.rcParams["figure.figsize"] = (20, 13)

x = ["match_events", "calc_inc_metrics", "match_caller_callee", "calc_exc_metrics"]

# labels = ["16", "32", "64", "128", "256"]
labels = ["95,616", "191,232", "382,464", "764,928", "1,529,856"]

for i in range(len(y)):
    if i == 0:
        plt.bar(labels, y[i])
    else:
        plt.bar(labels, y[i], bottom = np.sum(y[:i], axis = 0))

plt.xlabel("Rows in DataFrame", fontsize=47)
plt.ylabel("Runtime (s)", fontsize=47)
plt.suptitle("Scaling of API Functions for Tortuga Traces", size=55, y=0.95) 

plt.xticks(fontsize=37)
plt.yticks(fontsize=37)

plt.legend(x, fontsize = 40)
plt.tight_layout()

plt.savefig("api_times.pdf", dpi = 300)

plt.show()


import pandas as pd
df = pd.read_csv("memory_consumption_paper.csv")
df["peak_memory_MB"] = df["memory_consumption_KB"] / 1024
amg_read = df[(df["app"] == "amg") & (df["type"] == "read_trace")].sort_values("number_of_rows")["peak_memory_MB"].values
amg_comm = df[(df["app"] == "amg") & (df["type"] == "comm_matrix")].sort_values("number_of_rows")["peak_memory_MB"].values
laghos_read = df[(df["app"] == "laghos") & (df["type"] == "read_trace")].sort_values("number_of_rows")["peak_memory_MB"].values
laghos_comm = df[(df["app"] == "laghos") & (df["type"] == "comm_matrix")].sort_values("number_of_rows")["peak_memory_MB"].values
amg_size = df[(df["app"] == "amg") & (df["type"] == "read_trace")].sort_values("number_of_rows")["number_of_rows"].values
laghos_size = df[(df["app"] == "laghos") & (df["type"] == "read_trace")].sort_values("number_of_rows")["number_of_rows"].values

plt.rcParams['figure.figsize'] = (6, 5)
plt.rcParams['axes.spines.right'] = False
plt.rcParams['axes.spines.top'] = False
plt.rcParams['font.size'] = 16
plt.rcParams['lines.linewidth'] = 2
plt.rcParams['lines.markersize'] = 8

plt.clf()
gca().yaxis.grid(linestyle='dashed')
gca().spines['left'].set_color('#606060')
gca().spines['bottom'].set_color('#606060')

font_entry = fm.FontEntry( fname = './gillsans.ttf',name='gill-sans')
fm.fontManager.ttflist.insert(0, font_entry) 
plt.rcParams['font.family'] = font_entry.name

plt.xlabel("Number of rows in DataFrame", fontsize=20)
plt.ylabel("Memory consumption (MB)", fontsize=20)

plt.xscale("log")
plt.yscale("log")

plt.suptitle("Memory consumption Finch operations", size=24, y=0.95) 

plt.plot(amg_size, amg_read, label="Reading AMG trace", color="blue", marker="s", markeredgecolor="blue", clip_on=True, linestyle="dotted")
plt.plot(laghos_size, laghos_read, label="Reading Laghos trace", color="red", marker="^", markeredgecolor="red", clip_on=True, linestyle="solid")

# plt.plot(amg_size, amg_comm, label="AMG comm_matrix", color="green", marker="s", markeredgecolor="green", clip_on=True, linestyle="dotted")
# plt.plot(laghos_size, laghos_comm, label="Laghos comm_matrix", color="orange", marker="^", markeredgecolor="orange", clip_on=True, linestyle="solid")

plt.legend(fontsize=13.5)
plt.tight_layout()
# set_aspect_ratio(3/4, logx=10, logy=10)
plt.savefig("dataframe_row_memory.pdf", dpi = 300)

plt.show()
